Comparisons and challenges of modern neutrino-scattering experiments (TENSIONS 2019 report)

A set of comparisons among neutrino interaction experiments (MiniBooNE, MINERvA, T2K, and MicroBooNE) is presented. This gives a broad view of the field of neutrino-nucleus interactions. The emphasis is on charged current inclusive, quasielastic-like, and pion production experiments. Measurements are compared in new ways. Comparisons of recent data with available event generator codes are made more comprehensively than is regularly found in most previous publications. Generator studies show sensitivities for experimental model dependence. Effciencies calculated with different generators are presented in a novel way. A comparison of different forward folding techniques is also presented.

==> MINERvA_CC0pi_costh_13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:12:55 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.2054795,-2.348015,1.164384,14.42352);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__184 = new TH1D("thisHist__184","thisHist",30,0,1);
   thisHist__184->SetBinContent(29,2.086831);
   thisHist__184->SetBinContent(30,11.01728);
   thisHist__184->SetMinimum(0);
   thisHist__184->SetMaximum(12.57865);
   thisHist__184->SetEntries(206474);
   thisHist__184->SetDirectory(0);
   thisHist__184->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__184->SetLineColor(ci);
   thisHist__184->SetLineWidth(3);
   thisHist__184->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__184->GetXaxis()->SetNdivisions(505);
   thisHist__184->GetXaxis()->SetLabelFont(132);
   thisHist__184->GetXaxis()->SetLabelSize(0.05);
   thisHist__184->GetXaxis()->SetTitleSize(0.06);
   thisHist__184->GetXaxis()->SetTitleOffset(0.95);
   thisHist__184->GetXaxis()->SetTitleFont(132);
   thisHist__184->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__184->GetYaxis()->SetNdivisions(505);
   thisHist__184->GetYaxis()->SetLabelFont(132);
   thisHist__184->GetYaxis()->SetLabelSize(0.05);
   thisHist__184->GetYaxis()->SetTitleSize(0.06);
   thisHist__184->GetYaxis()->SetTitleOffset(1.1);
   thisHist__184->GetYaxis()->SetTitleFont(132);
   thisHist__184->GetZaxis()->SetLabelFont(132);
   thisHist__184->GetZaxis()->SetLabelSize(0.05);
   thisHist__184->GetZaxis()->SetTitleSize(0.06);
   thisHist__184->GetZaxis()->SetTitleFont(132);
   thisHist__184->Draw("C");
   
   TH1D *thisHist__185 = new TH1D("thisHist__185","thisHist",30,0,1);
   thisHist__185->SetBinContent(29,2.086831);
   thisHist__185->SetBinContent(30,11.01728);
   thisHist__185->SetMinimum(0);
   thisHist__185->SetMaximum(12.57865);
   thisHist__185->SetEntries(206474);
   thisHist__185->SetDirectory(0);
   thisHist__185->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__185->SetLineColor(ci);
   thisHist__185->SetLineWidth(3);
   thisHist__185->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__185->GetXaxis()->SetNdivisions(505);
   thisHist__185->GetXaxis()->SetLabelFont(132);
   thisHist__185->GetXaxis()->SetLabelSize(0.05);
   thisHist__185->GetXaxis()->SetTitleSize(0.06);
   thisHist__185->GetXaxis()->SetTitleOffset(0.95);
   thisHist__185->GetXaxis()->SetTitleFont(132);
   thisHist__185->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__185->GetYaxis()->SetNdivisions(505);
   thisHist__185->GetYaxis()->SetLabelFont(132);
   thisHist__185->GetYaxis()->SetLabelSize(0.05);
   thisHist__185->GetYaxis()->SetTitleSize(0.06);
   thisHist__185->GetYaxis()->SetTitleOffset(1.1);
   thisHist__185->GetYaxis()->SetTitleFont(132);
   thisHist__185->GetZaxis()->SetLabelFont(132);
   thisHist__185->GetZaxis()->SetLabelSize(0.05);
   thisHist__185->GetZaxis()->SetTitleSize(0.06);
   thisHist__185->GetZaxis()->SetTitleFont(132);
   thisHist__185->Draw("CSAME");
   
   TH1D *thisHist__186 = new TH1D("thisHist__186","thisHist",30,0,1);
   thisHist__186->SetBinContent(29,2.039116);
   thisHist__186->SetBinContent(30,10.84215);
   thisHist__186->SetEntries(284452);
   thisHist__186->SetDirectory(0);
   thisHist__186->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__186->SetLineColor(ci);
   thisHist__186->SetLineWidth(3);
   thisHist__186->GetXaxis()->SetNdivisions(505);
   thisHist__186->GetXaxis()->SetLabelFont(132);
   thisHist__186->GetXaxis()->SetLabelSize(0.05);
   thisHist__186->GetXaxis()->SetTitleSize(0.06);
   thisHist__186->GetXaxis()->SetTitleFont(132);
   thisHist__186->GetYaxis()->SetNdivisions(505);
   thisHist__186->GetYaxis()->SetLabelFont(132);
   thisHist__186->GetYaxis()->SetLabelSize(0.05);
   thisHist__186->GetYaxis()->SetTitleSize(0.06);
   thisHist__186->GetYaxis()->SetTitleFont(132);
   thisHist__186->GetZaxis()->SetLabelFont(132);
   thisHist__186->GetZaxis()->SetLabelSize(0.05);
   thisHist__186->GetZaxis()->SetTitleSize(0.06);
   thisHist__186->GetZaxis()->SetTitleFont(132);
   thisHist__186->Draw("CSAME");
   
   TH1D *thisHist__187 = new TH1D("thisHist__187","thisHist",30,0,1);
   thisHist__187->SetBinContent(29,2.044463);
   thisHist__187->SetBinContent(30,11.43514);
   thisHist__187->SetEntries(284069);
   thisHist__187->SetDirectory(0);
   thisHist__187->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__187->SetLineColor(ci);
   thisHist__187->SetLineWidth(3);
   thisHist__187->GetXaxis()->SetNdivisions(505);
   thisHist__187->GetXaxis()->SetLabelFont(132);
   thisHist__187->GetXaxis()->SetLabelSize(0.05);
   thisHist__187->GetXaxis()->SetTitleSize(0.06);
   thisHist__187->GetXaxis()->SetTitleFont(132);
   thisHist__187->GetYaxis()->SetNdivisions(505);
   thisHist__187->GetYaxis()->SetLabelFont(132);
   thisHist__187->GetYaxis()->SetLabelSize(0.05);
   thisHist__187->GetYaxis()->SetTitleSize(0.06);
   thisHist__187->GetYaxis()->SetTitleFont(132);
   thisHist__187->GetZaxis()->SetLabelFont(132);
   thisHist__187->GetZaxis()->SetLabelSize(0.05);
   thisHist__187->GetZaxis()->SetTitleSize(0.06);
   thisHist__187->GetZaxis()->SetTitleFont(132);
   thisHist__187->Draw("CSAME");
   
   TH1D *thisHist__188 = new TH1D("thisHist__188","thisHist",30,0,1);
   thisHist__188->SetBinContent(29,2.298599);
   thisHist__188->SetBinContent(30,11.09619);
   thisHist__188->SetEntries(276870);
   thisHist__188->SetDirectory(0);
   thisHist__188->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__188->SetLineColor(ci);
   thisHist__188->SetLineWidth(3);
   thisHist__188->GetXaxis()->SetNdivisions(505);
   thisHist__188->GetXaxis()->SetLabelFont(132);
   thisHist__188->GetXaxis()->SetLabelSize(0.05);
   thisHist__188->GetXaxis()->SetTitleSize(0.06);
   thisHist__188->GetXaxis()->SetTitleFont(132);
   thisHist__188->GetYaxis()->SetNdivisions(505);
   thisHist__188->GetYaxis()->SetLabelFont(132);
   thisHist__188->GetYaxis()->SetLabelSize(0.05);
   thisHist__188->GetYaxis()->SetTitleSize(0.06);
   thisHist__188->GetYaxis()->SetTitleFont(132);
   thisHist__188->GetZaxis()->SetLabelFont(132);
   thisHist__188->GetZaxis()->SetLabelSize(0.05);
   thisHist__188->GetZaxis()->SetTitleSize(0.06);
   thisHist__188->GetZaxis()->SetTitleFont(132);
   thisHist__188->Draw("CSAME");
   
   TH1D *thisHist__189 = new TH1D("thisHist__189","thisHist",30,0,1);
   thisHist__189->SetBinContent(29,2.233011);
   thisHist__189->SetBinContent(30,10.88341);
   thisHist__189->SetEntries(271132);
   thisHist__189->SetDirectory(0);
   thisHist__189->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__189->SetLineColor(ci);
   thisHist__189->SetLineWidth(3);
   thisHist__189->GetXaxis()->SetNdivisions(505);
   thisHist__189->GetXaxis()->SetLabelFont(132);
   thisHist__189->GetXaxis()->SetLabelSize(0.05);
   thisHist__189->GetXaxis()->SetTitleSize(0.06);
   thisHist__189->GetXaxis()->SetTitleFont(132);
   thisHist__189->GetYaxis()->SetNdivisions(505);
   thisHist__189->GetYaxis()->SetLabelFont(132);
   thisHist__189->GetYaxis()->SetLabelSize(0.05);
   thisHist__189->GetYaxis()->SetTitleSize(0.06);
   thisHist__189->GetYaxis()->SetTitleFont(132);
   thisHist__189->GetZaxis()->SetLabelFont(132);
   thisHist__189->GetZaxis()->SetLabelSize(0.05);
   thisHist__189->GetZaxis()->SetTitleSize(0.06);
   thisHist__189->GetZaxis()->SetTitleFont(132);
   thisHist__189->Draw("CSAME");
   
   TH1D *thisHist__190 = new TH1D("thisHist__190","thisHist",30,0,1);
   thisHist__190->SetBinContent(29,2.086831);
   thisHist__190->SetBinContent(30,11.01728);
   thisHist__190->SetMinimum(0);
   thisHist__190->SetMaximum(12.57865);
   thisHist__190->SetEntries(206474);
   thisHist__190->SetDirectory(0);
   thisHist__190->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__190->SetLineColor(ci);
   thisHist__190->SetLineWidth(3);
   thisHist__190->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__190->GetXaxis()->SetNdivisions(505);
   thisHist__190->GetXaxis()->SetLabelFont(132);
   thisHist__190->GetXaxis()->SetLabelSize(0.05);
   thisHist__190->GetXaxis()->SetTitleSize(0.06);
   thisHist__190->GetXaxis()->SetTitleOffset(0.95);
   thisHist__190->GetXaxis()->SetTitleFont(132);
   thisHist__190->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__190->GetYaxis()->SetNdivisions(505);
   thisHist__190->GetYaxis()->SetLabelFont(132);
   thisHist__190->GetYaxis()->SetLabelSize(0.05);
   thisHist__190->GetYaxis()->SetTitleSize(0.06);
   thisHist__190->GetYaxis()->SetTitleOffset(1.1);
   thisHist__190->GetYaxis()->SetTitleFont(132);
   thisHist__190->GetZaxis()->SetLabelFont(132);
   thisHist__190->GetZaxis()->SetLabelSize(0.05);
   thisHist__190->GetZaxis()->SetTitleSize(0.06);
   thisHist__190->GetZaxis()->SetTitleFont(132);
   thisHist__190->Draw("sameaxis");
   Double_t xAxis96[17] = {0, 0.952, 0.961, 0.967, 0.972, 0.976, 0.98, 0.983, 0.986, 0.989, 0.991, 0.993, 0.995, 0.997, 0.998, 0.999, 1}; 
   
   TH1D *modRate_px__191 = new TH1D("modRate_px__191","",16, xAxis96);
   modRate_px__191->SetBinContent(1,2.660661);
   modRate_px__191->SetBinContent(2,4.073935);
   modRate_px__191->SetBinContent(3,5.063552);
   modRate_px__191->SetBinContent(4,5.928888);
   modRate_px__191->SetBinContent(5,6.727204);
   modRate_px__191->SetBinContent(6,7.631789);
   modRate_px__191->SetBinContent(7,8.471359);
   modRate_px__191->SetBinContent(8,9.109231);
   modRate_px__191->SetBinContent(9,9.832033);
   modRate_px__191->SetBinContent(10,10.35987);
   modRate_px__191->SetBinContent(11,10.74712);
   modRate_px__191->SetBinContent(12,11.18511);
   modRate_px__191->SetBinContent(13,11.39318);
   modRate_px__191->SetBinContent(14,11.42184);
   modRate_px__191->SetBinContent(15,11.38983);
   modRate_px__191->SetBinContent(16,11.43514);
   modRate_px__191->SetBinError(1,296.4035);
   modRate_px__191->SetBinError(2,451.4829);
   modRate_px__191->SetBinError(3,524.3989);
   modRate_px__191->SetBinError(4,617.2916);
   modRate_px__191->SetBinError(5,691.577);
   modRate_px__191->SetBinError(6,857.6473);
   modRate_px__191->SetBinError(7,899.2511);
   modRate_px__191->SetBinError(8,1039.272);
   modRate_px__191->SetBinError(9,1211.128);
   modRate_px__191->SetBinError(10,1112.075);
   modRate_px__191->SetBinError(11,1234.74);
   modRate_px__191->SetBinError(12,1381.643);
   modRate_px__191->SetBinError(13,1538.035);
   modRate_px__191->SetBinError(14,1196.715);
   modRate_px__191->SetBinError(15,1322.302);
   modRate_px__191->SetBinError(16,1551.351);
   modRate_px__191->SetEntries(182568.5);
   modRate_px__191->SetDirectory(0);
   modRate_px__191->SetStats(0);
   modRate_px__191->SetLineStyle(7);
   modRate_px__191->SetLineWidth(3);
   modRate_px__191->GetXaxis()->SetTitle("cos(#theta)");
   modRate_px__191->GetXaxis()->SetRange(1,1000);
   modRate_px__191->GetXaxis()->SetNdivisions(505);
   modRate_px__191->GetXaxis()->SetLabelFont(132);
   modRate_px__191->GetXaxis()->SetLabelSize(0.05);
   modRate_px__191->GetXaxis()->SetTitleSize(0.06);
   modRate_px__191->GetXaxis()->SetTitleFont(132);
   modRate_px__191->GetYaxis()->SetNdivisions(505);
   modRate_px__191->GetYaxis()->SetLabelFont(132);
   modRate_px__191->GetYaxis()->SetLabelSize(0.05);
   modRate_px__191->GetYaxis()->SetTitleSize(0.06);
   modRate_px__191->GetYaxis()->SetTitleFont(132);
   modRate_px__191->GetZaxis()->SetLabelFont(132);
   modRate_px__191->GetZaxis()->SetLabelSize(0.05);
   modRate_px__191->GetZaxis()->SetTitleSize(0.06);
   modRate_px__191->GetZaxis()->SetTitleFont(132);
   modRate_px__191->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1,0,1,12.57865,0,0.7139532,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__192 = new TH1D("thisHist__192","thisHist",30,0,1);
   thisHist__192->SetBinContent(29,2.086831);
   thisHist__192->SetBinContent(30,11.01728);
   thisHist__192->SetMinimum(0);
   thisHist__192->SetMaximum(12.57865);
   thisHist__192->SetEntries(206474);
   thisHist__192->SetDirectory(0);
   thisHist__192->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__192->SetLineColor(ci);
   thisHist__192->SetLineWidth(3);
   thisHist__192->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__192->GetXaxis()->SetNdivisions(505);
   thisHist__192->GetXaxis()->SetLabelFont(132);
   thisHist__192->GetXaxis()->SetLabelSize(0.05);
   thisHist__192->GetXaxis()->SetTitleSize(0.06);
   thisHist__192->GetXaxis()->SetTitleOffset(0.95);
   thisHist__192->GetXaxis()->SetTitleFont(132);
   thisHist__192->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__192->GetYaxis()->SetNdivisions(505);
   thisHist__192->GetYaxis()->SetLabelFont(132);
   thisHist__192->GetYaxis()->SetLabelSize(0.05);
   thisHist__192->GetYaxis()->SetTitleSize(0.06);
   thisHist__192->GetYaxis()->SetTitleOffset(1.1);
   thisHist__192->GetYaxis()->SetTitleFont(132);
   thisHist__192->GetZaxis()->SetLabelFont(132);
   thisHist__192->GetZaxis()->SetLabelSize(0.05);
   thisHist__192->GetZaxis()->SetTitleSize(0.06);
   thisHist__192->GetZaxis()->SetTitleFont(132);
   thisHist__192->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_CC0pi_costh_13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:12:55 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.2054795,-3172314,1.164384,1.948707e+07);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis89[17] = {0, 0.952, 0.961, 0.967, 0.972, 0.976, 0.98, 0.983, 0.986, 0.989, 0.991, 0.993, 0.995, 0.997, 0.998, 0.999, 1}; 
   
   TH1D *projReco__177 = new TH1D("projReco__177","",16, xAxis89);
   projReco__177->SetBinContent(1,1785.869);
   projReco__177->SetBinContent(2,303146.5);
   projReco__177->SetBinContent(3,500512);
   projReco__177->SetBinContent(4,715707.6);
   projReco__177->SetBinContent(5,990754);
   projReco__177->SetBinContent(6,1347062);
   projReco__177->SetBinContent(7,1782426);
   projReco__177->SetBinContent(8,2212552);
   projReco__177->SetBinContent(9,2784708);
   projReco__177->SetBinContent(10,3340820);
   projReco__177->SetBinContent(11,3965590);
   projReco__177->SetBinContent(12,4766825);
   projReco__177->SetBinContent(13,5787345);
   projReco__177->SetBinContent(14,6987307);
   projReco__177->SetBinContent(15,8559997);
   projReco__177->SetBinContent(16,1.13194e+07);
   projReco__177->SetMinimum(0);
   projReco__177->SetMaximum(1.699454e+07);
   projReco__177->SetEntries(182552.5);
   projReco__177->SetDirectory(0);
   projReco__177->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__177->SetLineColor(ci);
   projReco__177->SetLineWidth(3);
   projReco__177->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__177->GetXaxis()->SetRange(1,1000);
   projReco__177->GetXaxis()->SetNdivisions(505);
   projReco__177->GetXaxis()->SetLabelFont(132);
   projReco__177->GetXaxis()->SetLabelSize(0.05);
   projReco__177->GetXaxis()->SetTitleSize(0.06);
   projReco__177->GetXaxis()->SetTitleOffset(0.95);
   projReco__177->GetXaxis()->SetTitleFont(132);
   projReco__177->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__177->GetYaxis()->SetNdivisions(505);
   projReco__177->GetYaxis()->SetLabelFont(132);
   projReco__177->GetYaxis()->SetLabelSize(0.05);
   projReco__177->GetYaxis()->SetTitleSize(0.06);
   projReco__177->GetYaxis()->SetTitleOffset(1.1);
   projReco__177->GetYaxis()->SetTitleFont(132);
   projReco__177->GetZaxis()->SetLabelFont(132);
   projReco__177->GetZaxis()->SetLabelSize(0.05);
   projReco__177->GetZaxis()->SetTitleSize(0.06);
   projReco__177->GetZaxis()->SetTitleFont(132);
   projReco__177->Draw("HIST");
   Double_t xAxis90[17] = {0, 0.952, 0.961, 0.967, 0.972, 0.976, 0.98, 0.983, 0.986, 0.989, 0.991, 0.993, 0.995, 0.997, 0.998, 0.999, 1}; 
   
   TH1D *projReco__178 = new TH1D("projReco__178","",16, xAxis90);
   projReco__178->SetBinContent(1,1785.869);
   projReco__178->SetBinContent(2,303146.5);
   projReco__178->SetBinContent(3,500512);
   projReco__178->SetBinContent(4,715707.6);
   projReco__178->SetBinContent(5,990754);
   projReco__178->SetBinContent(6,1347062);
   projReco__178->SetBinContent(7,1782426);
   projReco__178->SetBinContent(8,2212552);
   projReco__178->SetBinContent(9,2784708);
   projReco__178->SetBinContent(10,3340820);
   projReco__178->SetBinContent(11,3965590);
   projReco__178->SetBinContent(12,4766825);
   projReco__178->SetBinContent(13,5787345);
   projReco__178->SetBinContent(14,6987307);
   projReco__178->SetBinContent(15,8559997);
   projReco__178->SetBinContent(16,1.13194e+07);
   projReco__178->SetMinimum(0);
   projReco__178->SetMaximum(1.699454e+07);
   projReco__178->SetEntries(182552.5);
   projReco__178->SetDirectory(0);
   projReco__178->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__178->SetLineColor(ci);
   projReco__178->SetLineWidth(3);
   projReco__178->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__178->GetXaxis()->SetRange(1,1000);
   projReco__178->GetXaxis()->SetNdivisions(505);
   projReco__178->GetXaxis()->SetLabelFont(132);
   projReco__178->GetXaxis()->SetLabelSize(0.05);
   projReco__178->GetXaxis()->SetTitleSize(0.06);
   projReco__178->GetXaxis()->SetTitleOffset(0.95);
   projReco__178->GetXaxis()->SetTitleFont(132);
   projReco__178->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__178->GetYaxis()->SetNdivisions(505);
   projReco__178->GetYaxis()->SetLabelFont(132);
   projReco__178->GetYaxis()->SetLabelSize(0.05);
   projReco__178->GetYaxis()->SetTitleSize(0.06);
   projReco__178->GetYaxis()->SetTitleOffset(1.1);
   projReco__178->GetYaxis()->SetTitleFont(132);
   projReco__178->GetZaxis()->SetLabelFont(132);
   projReco__178->GetZaxis()->SetLabelSize(0.05);
   projReco__178->GetZaxis()->SetTitleSize(0.06);
   projReco__178->GetZaxis()->SetTitleFont(132);
   projReco__178->Draw("HIST SAME");
   Double_t xAxis91[21] = {0, 0.949, 0.956, 0.962, 0.967, 0.971, 0.975, 0.978, 0.981, 0.984, 0.986, 0.988, 0.99, 0.992, 0.994, 0.995, 0.996, 0.997, 0.998, 0.999, 1}; 
   
   TH1D *projReco__179 = new TH1D("projReco__179","",20, xAxis91);
   projReco__179->SetBinContent(1,1630.664);
   projReco__179->SetBinContent(2,316813.5);
   projReco__179->SetBinContent(3,483904.9);
   projReco__179->SetBinContent(4,692815.1);
   projReco__179->SetBinContent(5,943029.5);
   projReco__179->SetBinContent(6,1265241);
   projReco__179->SetBinContent(7,1617522);
   projReco__179->SetBinContent(8,2054621);
   projReco__179->SetBinContent(9,2512697);
   projReco__179->SetBinContent(10,3111885);
   projReco__179->SetBinContent(11,3626367);
   projReco__179->SetBinContent(12,4312765);
   projReco__179->SetBinContent(13,5141518);
   projReco__179->SetBinContent(14,6100251);
   projReco__179->SetBinContent(15,6889935);
   projReco__179->SetBinContent(16,7601610);
   projReco__179->SetBinContent(17,8513348);
   projReco__179->SetBinContent(18,9779121);
   projReco__179->SetBinContent(19,1.174625e+07);
   projReco__179->SetBinContent(20,1.544958e+07);
   projReco__179->SetEntries(250450.4);
   projReco__179->SetDirectory(0);
   projReco__179->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__179->SetLineColor(ci);
   projReco__179->SetLineWidth(3);
   projReco__179->GetXaxis()->SetTitle("cos(#theta)");
   projReco__179->GetXaxis()->SetRange(1,1000);
   projReco__179->GetXaxis()->SetNdivisions(505);
   projReco__179->GetXaxis()->SetLabelFont(132);
   projReco__179->GetXaxis()->SetLabelSize(0.05);
   projReco__179->GetXaxis()->SetTitleSize(0.06);
   projReco__179->GetXaxis()->SetTitleFont(132);
   projReco__179->GetYaxis()->SetNdivisions(505);
   projReco__179->GetYaxis()->SetLabelFont(132);
   projReco__179->GetYaxis()->SetLabelSize(0.05);
   projReco__179->GetYaxis()->SetTitleSize(0.06);
   projReco__179->GetYaxis()->SetTitleFont(132);
   projReco__179->GetZaxis()->SetLabelFont(132);
   projReco__179->GetZaxis()->SetLabelSize(0.05);
   projReco__179->GetZaxis()->SetTitleSize(0.06);
   projReco__179->GetZaxis()->SetTitleFont(132);
   projReco__179->Draw("HIST SAME");
   Double_t xAxis92[21] = {0, 0.95, 0.957, 0.963, 0.968, 0.972, 0.976, 0.979, 0.982, 0.984, 0.986, 0.988, 0.99, 0.992, 0.994, 0.995, 0.996, 0.997, 0.998, 0.999, 1}; 
   
   TH1D *projReco__180 = new TH1D("projReco__180","",20, xAxis92);
   projReco__180->SetBinContent(1,1820.033);
   projReco__180->SetBinContent(2,315319);
   projReco__180->SetBinContent(3,488222.1);
   projReco__180->SetBinContent(4,711513.3);
   projReco__180->SetBinContent(5,952401.6);
   projReco__180->SetBinContent(6,1287521);
   projReco__180->SetBinContent(7,1701446);
   projReco__180->SetBinContent(8,2184501);
   projReco__180->SetBinContent(9,2549809);
   projReco__180->SetBinContent(10,3122715);
   projReco__180->SetBinContent(11,3680442);
   projReco__180->SetBinContent(12,4391810);
   projReco__180->SetBinContent(13,5300464);
   projReco__180->SetBinContent(14,6342496);
   projReco__180->SetBinContent(15,7327897);
   projReco__180->SetBinContent(16,8195079);
   projReco__180->SetBinContent(17,9031443);
   projReco__180->SetBinContent(18,1.008697e+07);
   projReco__180->SetBinContent(19,1.164715e+07);
   projReco__180->SetBinContent(20,1.466838e+07);
   projReco__180->SetEntries(250592.2);
   projReco__180->SetDirectory(0);
   projReco__180->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__180->SetLineColor(ci);
   projReco__180->SetLineWidth(3);
   projReco__180->GetXaxis()->SetTitle("cos(#theta)");
   projReco__180->GetXaxis()->SetRange(1,1000);
   projReco__180->GetXaxis()->SetNdivisions(505);
   projReco__180->GetXaxis()->SetLabelFont(132);
   projReco__180->GetXaxis()->SetLabelSize(0.05);
   projReco__180->GetXaxis()->SetTitleSize(0.06);
   projReco__180->GetXaxis()->SetTitleFont(132);
   projReco__180->GetYaxis()->SetNdivisions(505);
   projReco__180->GetYaxis()->SetLabelFont(132);
   projReco__180->GetYaxis()->SetLabelSize(0.05);
   projReco__180->GetYaxis()->SetTitleSize(0.06);
   projReco__180->GetYaxis()->SetTitleFont(132);
   projReco__180->GetZaxis()->SetLabelFont(132);
   projReco__180->GetZaxis()->SetLabelSize(0.05);
   projReco__180->GetZaxis()->SetTitleSize(0.06);
   projReco__180->GetZaxis()->SetTitleFont(132);
   projReco__180->Draw("HIST SAME");
   Double_t xAxis93[20] = {0, 0.949, 0.956, 0.962, 0.967, 0.971, 0.975, 0.978, 0.981, 0.984, 0.986, 0.988, 0.99, 0.992, 0.994, 0.996, 0.997, 0.998, 0.999, 1}; 
   
   TH1D *projReco__181 = new TH1D("projReco__181","",19, xAxis93);
   projReco__181->SetBinContent(1,1750.496);
   projReco__181->SetBinContent(2,334264.6);
   projReco__181->SetBinContent(3,510876.7);
   projReco__181->SetBinContent(4,722556.4);
   projReco__181->SetBinContent(5,965699.5);
   projReco__181->SetBinContent(6,1264051);
   projReco__181->SetBinContent(7,1598297);
   projReco__181->SetBinContent(8,1996673);
   projReco__181->SetBinContent(9,2486416);
   projReco__181->SetBinContent(10,2963192);
   projReco__181->SetBinContent(11,3491069);
   projReco__181->SetBinContent(12,4017499);
   projReco__181->SetBinContent(13,4707003);
   projReco__181->SetBinContent(14,5597793);
   projReco__181->SetBinContent(15,6759445);
   projReco__181->SetBinContent(16,7873155);
   projReco__181->SetBinContent(17,9054286);
   projReco__181->SetBinContent(18,1.10577e+07);
   projReco__181->SetBinContent(19,1.464619e+07);
   projReco__181->SetEntries(242093.3);
   projReco__181->SetDirectory(0);
   projReco__181->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__181->SetLineColor(ci);
   projReco__181->SetLineWidth(3);
   projReco__181->GetXaxis()->SetTitle("cos(#theta)");
   projReco__181->GetXaxis()->SetRange(1,1000);
   projReco__181->GetXaxis()->SetNdivisions(505);
   projReco__181->GetXaxis()->SetLabelFont(132);
   projReco__181->GetXaxis()->SetLabelSize(0.05);
   projReco__181->GetXaxis()->SetTitleSize(0.06);
   projReco__181->GetXaxis()->SetTitleFont(132);
   projReco__181->GetYaxis()->SetNdivisions(505);
   projReco__181->GetYaxis()->SetLabelFont(132);
   projReco__181->GetYaxis()->SetLabelSize(0.05);
   projReco__181->GetYaxis()->SetTitleSize(0.06);
   projReco__181->GetYaxis()->SetTitleFont(132);
   projReco__181->GetZaxis()->SetLabelFont(132);
   projReco__181->GetZaxis()->SetLabelSize(0.05);
   projReco__181->GetZaxis()->SetTitleSize(0.06);
   projReco__181->GetZaxis()->SetTitleFont(132);
   projReco__181->Draw("HIST SAME");
   Double_t xAxis94[20] = {0, 0.949, 0.956, 0.962, 0.967, 0.971, 0.975, 0.978, 0.981, 0.984, 0.986, 0.988, 0.99, 0.992, 0.994, 0.996, 0.997, 0.998, 0.999, 1}; 
   
   TH1D *projReco__182 = new TH1D("projReco__182","",19, xAxis94);
   projReco__182->SetBinContent(1,1722.508);
   projReco__182->SetBinContent(2,323232);
   projReco__182->SetBinContent(3,496548.6);
   projReco__182->SetBinContent(4,697949.5);
   projReco__182->SetBinContent(5,938364.9);
   projReco__182->SetBinContent(6,1235463);
   projReco__182->SetBinContent(7,1580942);
   projReco__182->SetBinContent(8,1977106);
   projReco__182->SetBinContent(9,2411824);
   projReco__182->SetBinContent(10,2951410);
   projReco__182->SetBinContent(11,3358788);
   projReco__182->SetBinContent(12,3931371);
   projReco__182->SetBinContent(13,4630666);
   projReco__182->SetBinContent(14,5536871);
   projReco__182->SetBinContent(15,6674955);
   projReco__182->SetBinContent(16,7787051);
   projReco__182->SetBinContent(17,8952758);
   projReco__182->SetBinContent(18,1.08128e+07);
   projReco__182->SetBinContent(19,1.445422e+07);
   projReco__182->SetEntries(237285.8);
   projReco__182->SetDirectory(0);
   projReco__182->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__182->SetLineColor(ci);
   projReco__182->SetLineWidth(3);
   projReco__182->GetXaxis()->SetTitle("cos(#theta)");
   projReco__182->GetXaxis()->SetRange(1,1000);
   projReco__182->GetXaxis()->SetNdivisions(505);
   projReco__182->GetXaxis()->SetLabelFont(132);
   projReco__182->GetXaxis()->SetLabelSize(0.05);
   projReco__182->GetXaxis()->SetTitleSize(0.06);
   projReco__182->GetXaxis()->SetTitleFont(132);
   projReco__182->GetYaxis()->SetNdivisions(505);
   projReco__182->GetYaxis()->SetLabelFont(132);
   projReco__182->GetYaxis()->SetLabelSize(0.05);
   projReco__182->GetYaxis()->SetTitleSize(0.06);
   projReco__182->GetYaxis()->SetTitleFont(132);
   projReco__182->GetZaxis()->SetLabelFont(132);
   projReco__182->GetZaxis()->SetLabelSize(0.05);
   projReco__182->GetZaxis()->SetTitleSize(0.06);
   projReco__182->GetZaxis()->SetTitleFont(132);
   projReco__182->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis95[17] = {0, 0.952, 0.961, 0.967, 0.972, 0.976, 0.98, 0.983, 0.986, 0.989, 0.991, 0.993, 0.995, 0.997, 0.998, 0.999, 1}; 
   
   TH1D *projReco__183 = new TH1D("projReco__183","",16, xAxis95);
   projReco__183->SetBinContent(1,1785.869);
   projReco__183->SetBinContent(2,303146.5);
   projReco__183->SetBinContent(3,500512);
   projReco__183->SetBinContent(4,715707.6);
   projReco__183->SetBinContent(5,990754);
   projReco__183->SetBinContent(6,1347062);
   projReco__183->SetBinContent(7,1782426);
   projReco__183->SetBinContent(8,2212552);
   projReco__183->SetBinContent(9,2784708);
   projReco__183->SetBinContent(10,3340820);
   projReco__183->SetBinContent(11,3965590);
   projReco__183->SetBinContent(12,4766825);
   projReco__183->SetBinContent(13,5787345);
   projReco__183->SetBinContent(14,6987307);
   projReco__183->SetBinContent(15,8559997);
   projReco__183->SetBinContent(16,1.13194e+07);
   projReco__183->SetMinimum(0);
   projReco__183->SetMaximum(1.699454e+07);
   projReco__183->SetEntries(182552.5);
   projReco__183->SetDirectory(0);
   projReco__183->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__183->SetLineColor(ci);
   projReco__183->SetLineWidth(3);
   projReco__183->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__183->GetXaxis()->SetRange(1,1000);
   projReco__183->GetXaxis()->SetNdivisions(505);
   projReco__183->GetXaxis()->SetLabelFont(132);
   projReco__183->GetXaxis()->SetLabelSize(0.05);
   projReco__183->GetXaxis()->SetTitleSize(0.06);
   projReco__183->GetXaxis()->SetTitleOffset(0.95);
   projReco__183->GetXaxis()->SetTitleFont(132);
   projReco__183->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__183->GetYaxis()->SetNdivisions(505);
   projReco__183->GetYaxis()->SetLabelFont(132);
   projReco__183->GetYaxis()->SetLabelSize(0.05);
   projReco__183->GetYaxis()->SetTitleSize(0.06);
   projReco__183->GetYaxis()->SetTitleOffset(1.1);
   projReco__183->GetYaxis()->SetTitleFont(132);
   projReco__183->GetZaxis()->SetLabelFont(132);
   projReco__183->GetZaxis()->SetLabelSize(0.05);
   projReco__183->GetZaxis()->SetTitleSize(0.06);
   projReco__183->GetZaxis()->SetTitleFont(132);
   projReco__183->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_CC0pi_mom_13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:12:17 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-6.164384,-0.02890686,34.93151,0.1775707);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__168 = new TH1D("thisHist__168","thisHist",30,0,30);
   thisHist__168->SetBinContent(2,0.03821086);
   thisHist__168->SetBinContent(3,0.1392511);
   thisHist__168->SetBinContent(4,0.1169322);
   thisHist__168->SetBinContent(5,0.04337912);
   thisHist__168->SetBinContent(6,0.01970201);
   thisHist__168->SetBinContent(7,0.01352041);
   thisHist__168->SetBinContent(8,0.01030267);
   thisHist__168->SetBinContent(9,0.00855947);
   thisHist__168->SetBinContent(10,0.006945314);
   thisHist__168->SetBinContent(11,0.005972166);
   thisHist__168->SetBinContent(12,0.005013827);
   thisHist__168->SetBinContent(13,0.004216269);
   thisHist__168->SetBinContent(14,0.003450444);
   thisHist__168->SetBinContent(15,0.002858093);
   thisHist__168->SetBinContent(16,0.002449794);
   thisHist__168->SetBinContent(17,0.001999184);
   thisHist__168->SetBinContent(18,0.001715702);
   thisHist__168->SetBinContent(19,0.001411064);
   thisHist__168->SetBinContent(20,0.00123759);
   thisHist__168->SetBinContent(21,0.001097965);
   thisHist__168->SetBinContent(22,0.0008440999);
   thisHist__168->SetBinContent(23,0.0007764027);
   thisHist__168->SetBinContent(24,0.000628315);
   thisHist__168->SetBinContent(25,0.0005690799);
   thisHist__168->SetBinContent(26,0.0004231077);
   thisHist__168->SetBinContent(27,0.0004209922);
   thisHist__168->SetBinContent(28,0.0003702193);
   thisHist__168->SetBinContent(29,0.0003934902);
   thisHist__168->SetBinContent(30,0.0002454025);
   thisHist__168->SetBinContent(31,0.0039074);
   thisHist__168->SetBinError(31,9.091895e-05);
   thisHist__168->SetMinimum(0);
   thisHist__168->SetMaximum(0.1548582);
   thisHist__168->SetEntries(206474);
   thisHist__168->SetDirectory(0);
   thisHist__168->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__168->SetLineColor(ci);
   thisHist__168->SetLineWidth(3);
   thisHist__168->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__168->GetXaxis()->SetNdivisions(505);
   thisHist__168->GetXaxis()->SetLabelFont(132);
   thisHist__168->GetXaxis()->SetLabelSize(0.05);
   thisHist__168->GetXaxis()->SetTitleSize(0.06);
   thisHist__168->GetXaxis()->SetTitleOffset(0.95);
   thisHist__168->GetXaxis()->SetTitleFont(132);
   thisHist__168->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__168->GetYaxis()->SetNdivisions(505);
   thisHist__168->GetYaxis()->SetLabelFont(132);
   thisHist__168->GetYaxis()->SetLabelSize(0.05);
   thisHist__168->GetYaxis()->SetTitleSize(0.06);
   thisHist__168->GetYaxis()->SetTitleOffset(1.1);
   thisHist__168->GetYaxis()->SetTitleFont(132);
   thisHist__168->GetZaxis()->SetLabelFont(132);
   thisHist__168->GetZaxis()->SetLabelSize(0.05);
   thisHist__168->GetZaxis()->SetTitleSize(0.06);
   thisHist__168->GetZaxis()->SetTitleFont(132);
   thisHist__168->Draw("C");
   
   TH1D *thisHist__169 = new TH1D("thisHist__169","thisHist",30,0,30);
   thisHist__169->SetBinContent(2,0.03821086);
   thisHist__169->SetBinContent(3,0.1392511);
   thisHist__169->SetBinContent(4,0.1169322);
   thisHist__169->SetBinContent(5,0.04337912);
   thisHist__169->SetBinContent(6,0.01970201);
   thisHist__169->SetBinContent(7,0.01352041);
   thisHist__169->SetBinContent(8,0.01030267);
   thisHist__169->SetBinContent(9,0.00855947);
   thisHist__169->SetBinContent(10,0.006945314);
   thisHist__169->SetBinContent(11,0.005972166);
   thisHist__169->SetBinContent(12,0.005013827);
   thisHist__169->SetBinContent(13,0.004216269);
   thisHist__169->SetBinContent(14,0.003450444);
   thisHist__169->SetBinContent(15,0.002858093);
   thisHist__169->SetBinContent(16,0.002449794);
   thisHist__169->SetBinContent(17,0.001999184);
   thisHist__169->SetBinContent(18,0.001715702);
   thisHist__169->SetBinContent(19,0.001411064);
   thisHist__169->SetBinContent(20,0.00123759);
   thisHist__169->SetBinContent(21,0.001097965);
   thisHist__169->SetBinContent(22,0.0008440999);
   thisHist__169->SetBinContent(23,0.0007764027);
   thisHist__169->SetBinContent(24,0.000628315);
   thisHist__169->SetBinContent(25,0.0005690799);
   thisHist__169->SetBinContent(26,0.0004231077);
   thisHist__169->SetBinContent(27,0.0004209922);
   thisHist__169->SetBinContent(28,0.0003702193);
   thisHist__169->SetBinContent(29,0.0003934902);
   thisHist__169->SetBinContent(30,0.0002454025);
   thisHist__169->SetBinContent(31,0.0039074);
   thisHist__169->SetBinError(31,9.091895e-05);
   thisHist__169->SetMinimum(0);
   thisHist__169->SetMaximum(0.1548582);
   thisHist__169->SetEntries(206474);
   thisHist__169->SetDirectory(0);
   thisHist__169->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__169->SetLineColor(ci);
   thisHist__169->SetLineWidth(3);
   thisHist__169->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__169->GetXaxis()->SetNdivisions(505);
   thisHist__169->GetXaxis()->SetLabelFont(132);
   thisHist__169->GetXaxis()->SetLabelSize(0.05);
   thisHist__169->GetXaxis()->SetTitleSize(0.06);
   thisHist__169->GetXaxis()->SetTitleOffset(0.95);
   thisHist__169->GetXaxis()->SetTitleFont(132);
   thisHist__169->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__169->GetYaxis()->SetNdivisions(505);
   thisHist__169->GetYaxis()->SetLabelFont(132);
   thisHist__169->GetYaxis()->SetLabelSize(0.05);
   thisHist__169->GetYaxis()->SetTitleSize(0.06);
   thisHist__169->GetYaxis()->SetTitleOffset(1.1);
   thisHist__169->GetYaxis()->SetTitleFont(132);
   thisHist__169->GetZaxis()->SetLabelFont(132);
   thisHist__169->GetZaxis()->SetLabelSize(0.05);
   thisHist__169->GetZaxis()->SetTitleSize(0.06);
   thisHist__169->GetZaxis()->SetTitleFont(132);
   thisHist__169->Draw("CSAME");
   
   TH1D *thisHist__170 = new TH1D("thisHist__170","thisHist",30,0,30);
   thisHist__170->SetBinContent(2,0.03679064);
   thisHist__170->SetBinContent(3,0.1350716);
   thisHist__170->SetBinContent(4,0.1151283);
   thisHist__170->SetBinContent(5,0.0437403);
   thisHist__170->SetBinContent(6,0.01971234);
   thisHist__170->SetBinContent(7,0.01344497);
   thisHist__170->SetBinContent(8,0.01034147);
   thisHist__170->SetBinContent(9,0.008614621);
   thisHist__170->SetBinContent(10,0.006819845);
   thisHist__170->SetBinContent(11,0.005861323);
   thisHist__170->SetBinContent(12,0.004622038);
   thisHist__170->SetBinContent(13,0.004022773);
   thisHist__170->SetBinContent(14,0.003441622);
   thisHist__170->SetBinContent(15,0.002772921);
   thisHist__170->SetBinContent(16,0.002297434);
   thisHist__170->SetBinContent(17,0.001969876);
   thisHist__170->SetBinContent(18,0.001683074);
   thisHist__170->SetBinContent(19,0.001390234);
   thisHist__170->SetBinContent(20,0.001171359);
   thisHist__170->SetBinContent(21,0.001020411);
   thisHist__170->SetBinContent(22,0.0008815382);
   thisHist__170->SetBinContent(23,0.0007275709);
   thisHist__170->SetBinContent(24,0.0006083217);
   thisHist__170->SetBinContent(25,0.0005585088);
   thisHist__170->SetBinContent(26,0.0004588829);
   thisHist__170->SetBinContent(27,0.0004015225);
   thisHist__170->SetBinContent(28,0.0003818993);
   thisHist__170->SetBinContent(29,0.0004015225);
   thisHist__170->SetBinContent(30,0.0003335958);
   thisHist__170->SetBinContent(31,0.004705059);
   thisHist__170->SetBinError(31,8.42746e-05);
   thisHist__170->SetEntries(284452);
   thisHist__170->SetDirectory(0);
   thisHist__170->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__170->SetLineColor(ci);
   thisHist__170->SetLineWidth(3);
   thisHist__170->GetXaxis()->SetNdivisions(505);
   thisHist__170->GetXaxis()->SetLabelFont(132);
   thisHist__170->GetXaxis()->SetLabelSize(0.05);
   thisHist__170->GetXaxis()->SetTitleSize(0.06);
   thisHist__170->GetXaxis()->SetTitleFont(132);
   thisHist__170->GetYaxis()->SetNdivisions(505);
   thisHist__170->GetYaxis()->SetLabelFont(132);
   thisHist__170->GetYaxis()->SetLabelSize(0.05);
   thisHist__170->GetYaxis()->SetTitleSize(0.06);
   thisHist__170->GetYaxis()->SetTitleFont(132);
   thisHist__170->GetZaxis()->SetLabelFont(132);
   thisHist__170->GetZaxis()->SetLabelSize(0.05);
   thisHist__170->GetZaxis()->SetTitleSize(0.06);
   thisHist__170->GetZaxis()->SetTitleFont(132);
   thisHist__170->Draw("CSAME");
   
   TH1D *thisHist__171 = new TH1D("thisHist__171","thisHist",30,0,30);
   thisHist__171->SetBinContent(2,0.04206132);
   thisHist__171->SetBinContent(3,0.1407801);
   thisHist__171->SetBinContent(4,0.1170004);
   thisHist__171->SetBinContent(5,0.04467908);
   thisHist__171->SetBinContent(6,0.02099428);
   thisHist__171->SetBinContent(7,0.01435102);
   thisHist__171->SetBinContent(8,0.01109424);
   thisHist__171->SetBinContent(9,0.008913039);
   thisHist__171->SetBinContent(10,0.00739458);
   thisHist__171->SetBinContent(11,0.006225682);
   thisHist__171->SetBinContent(12,0.005381039);
   thisHist__171->SetBinContent(13,0.004300719);
   thisHist__171->SetBinContent(14,0.003710734);
   thisHist__171->SetBinContent(15,0.003063808);
   thisHist__171->SetBinContent(16,0.002576635);
   thisHist__171->SetBinContent(17,0.002018285);
   thisHist__171->SetBinContent(18,0.001667142);
   thisHist__171->SetBinContent(19,0.00149157);
   thisHist__171->SetBinContent(20,0.001312834);
   thisHist__171->SetBinContent(21,0.001007561);
   thisHist__171->SetBinContent(22,0.000890513);
   thisHist__171->SetBinContent(23,0.0006975422);
   thisHist__171->SetBinContent(24,0.0007149412);
   thisHist__171->SetBinContent(25,0.0005203886);
   thisHist__171->SetBinContent(26,0.0005140617);
   thisHist__171->SetBinContent(27,0.0003811965);
   thisHist__171->SetBinContent(28,0.0003463985);
   thisHist__171->SetBinContent(29,0.0003179274);
   thisHist__171->SetBinContent(30,0.0003289995);
   thisHist__171->SetBinContent(31,0.004583848);
   thisHist__171->SetBinError(31,8.51493e-05);
   thisHist__171->SetEntries(284069);
   thisHist__171->SetDirectory(0);
   thisHist__171->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__171->SetLineColor(ci);
   thisHist__171->SetLineWidth(3);
   thisHist__171->GetXaxis()->SetNdivisions(505);
   thisHist__171->GetXaxis()->SetLabelFont(132);
   thisHist__171->GetXaxis()->SetLabelSize(0.05);
   thisHist__171->GetXaxis()->SetTitleSize(0.06);
   thisHist__171->GetXaxis()->SetTitleFont(132);
   thisHist__171->GetYaxis()->SetNdivisions(505);
   thisHist__171->GetYaxis()->SetLabelFont(132);
   thisHist__171->GetYaxis()->SetLabelSize(0.05);
   thisHist__171->GetYaxis()->SetTitleSize(0.06);
   thisHist__171->GetYaxis()->SetTitleFont(132);
   thisHist__171->GetZaxis()->SetLabelFont(132);
   thisHist__171->GetZaxis()->SetLabelSize(0.05);
   thisHist__171->GetZaxis()->SetTitleSize(0.06);
   thisHist__171->GetZaxis()->SetTitleFont(132);
   thisHist__171->Draw("CSAME");
   
   TH1D *thisHist__172 = new TH1D("thisHist__172","thisHist",30,0,30);
   thisHist__172->SetBinContent(2,0.0386567);
   thisHist__172->SetBinContent(3,0.1398485);
   thisHist__172->SetBinContent(4,0.1151622);
   thisHist__172->SetBinContent(5,0.04409615);
   thisHist__172->SetBinContent(6,0.02105307);
   thisHist__172->SetBinContent(7,0.0147186);
   thisHist__172->SetBinContent(8,0.01158524);
   thisHist__172->SetBinContent(9,0.009304958);
   thisHist__172->SetBinContent(10,0.007619744);
   thisHist__172->SetBinContent(11,0.00650702);
   thisHist__172->SetBinContent(12,0.005333015);
   thisHist__172->SetBinContent(13,0.004591198);
   thisHist__172->SetBinContent(14,0.0037752);
   thisHist__172->SetBinContent(15,0.00312853);
   thisHist__172->SetBinContent(16,0.002578618);
   thisHist__172->SetBinContent(17,0.002249639);
   thisHist__172->SetBinContent(18,0.001888406);
   thisHist__172->SetBinContent(19,0.001515886);
   thisHist__172->SetBinContent(20,0.001349783);
   thisHist__172->SetBinContent(21,0.001141752);
   thisHist__172->SetBinContent(22,0.0009821004);
   thisHist__172->SetBinContent(23,0.0008676026);
   thisHist__172->SetBinContent(24,0.0006789233);
   thisHist__172->SetBinContent(25,0.0005999037);
   thisHist__172->SetBinContent(26,0.0004902439);
   thisHist__172->SetBinContent(27,0.0004434772);
   thisHist__172->SetBinContent(28,0.0003999358);
   thisHist__172->SetBinContent(29,0.0003596197);
   thisHist__172->SetBinContent(30,0.0003773588);
   thisHist__172->SetBinContent(31,0.005189489);
   thisHist__172->SetBinError(31,9.148115e-05);
   thisHist__172->SetEntries(276870);
   thisHist__172->SetDirectory(0);
   thisHist__172->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__172->SetLineColor(ci);
   thisHist__172->SetLineWidth(3);
   thisHist__172->GetXaxis()->SetNdivisions(505);
   thisHist__172->GetXaxis()->SetLabelFont(132);
   thisHist__172->GetXaxis()->SetLabelSize(0.05);
   thisHist__172->GetXaxis()->SetTitleSize(0.06);
   thisHist__172->GetXaxis()->SetTitleFont(132);
   thisHist__172->GetYaxis()->SetNdivisions(505);
   thisHist__172->GetYaxis()->SetLabelFont(132);
   thisHist__172->GetYaxis()->SetLabelSize(0.05);
   thisHist__172->GetYaxis()->SetTitleSize(0.06);
   thisHist__172->GetYaxis()->SetTitleFont(132);
   thisHist__172->GetZaxis()->SetLabelFont(132);
   thisHist__172->GetZaxis()->SetLabelSize(0.05);
   thisHist__172->GetZaxis()->SetTitleSize(0.06);
   thisHist__172->GetZaxis()->SetTitleFont(132);
   thisHist__172->Draw("CSAME");
   
   TH1D *thisHist__173 = new TH1D("thisHist__173","thisHist",30,0,30);
   thisHist__173->SetBinContent(2,0.03815455);
   thisHist__173->SetBinContent(3,0.1379182);
   thisHist__173->SetBinContent(4,0.1139331);
   thisHist__173->SetBinContent(5,0.04339373);
   thisHist__173->SetBinContent(6,0.02027137);
   thisHist__173->SetBinContent(7,0.01382278);
   thisHist__173->SetBinContent(8,0.0108057);
   thisHist__173->SetBinContent(9,0.008790012);
   thisHist__173->SetBinContent(10,0.007330654);
   thisHist__173->SetBinContent(11,0.006179293);
   thisHist__173->SetBinContent(12,0.005011807);
   thisHist__173->SetBinContent(13,0.004366786);
   thisHist__173->SetBinContent(14,0.003720154);
   thisHist__173->SetBinContent(15,0.003120285);
   thisHist__173->SetBinContent(16,0.002470427);
   thisHist__173->SetBinContent(17,0.002130179);
   thisHist__173->SetBinContent(18,0.001862496);
   thisHist__173->SetBinContent(19,0.001567399);
   thisHist__173->SetBinContent(20,0.001328742);
   thisHist__173->SetBinContent(21,0.00111911);
   thisHist__173->SetBinContent(22,0.0009014157);
   thisHist__173->SetBinContent(23,0.0007885371);
   thisHist__173->SetBinContent(24,0.0006482453);
   thisHist__173->SetBinContent(25,0.0005192412);
   thisHist__173->SetBinContent(26,0.0004869902);
   thisHist__173->SetBinContent(27,0.0004273259);
   thisHist__173->SetBinContent(28,0.0003805619);
   thisHist__173->SetBinContent(29,0.0003660489);
   thisHist__173->SetBinContent(30,0.0003579862);
   thisHist__173->SetBinContent(31,0.005040832);
   thisHist__173->SetBinError(31,9.015873e-05);
   thisHist__173->SetEntries(271132);
   thisHist__173->SetDirectory(0);
   thisHist__173->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__173->SetLineColor(ci);
   thisHist__173->SetLineWidth(3);
   thisHist__173->GetXaxis()->SetNdivisions(505);
   thisHist__173->GetXaxis()->SetLabelFont(132);
   thisHist__173->GetXaxis()->SetLabelSize(0.05);
   thisHist__173->GetXaxis()->SetTitleSize(0.06);
   thisHist__173->GetXaxis()->SetTitleFont(132);
   thisHist__173->GetYaxis()->SetNdivisions(505);
   thisHist__173->GetYaxis()->SetLabelFont(132);
   thisHist__173->GetYaxis()->SetLabelSize(0.05);
   thisHist__173->GetYaxis()->SetTitleSize(0.06);
   thisHist__173->GetYaxis()->SetTitleFont(132);
   thisHist__173->GetZaxis()->SetLabelFont(132);
   thisHist__173->GetZaxis()->SetLabelSize(0.05);
   thisHist__173->GetZaxis()->SetTitleSize(0.06);
   thisHist__173->GetZaxis()->SetTitleFont(132);
   thisHist__173->Draw("CSAME");
   
   TH1D *thisHist__174 = new TH1D("thisHist__174","thisHist",30,0,30);
   thisHist__174->SetBinContent(2,0.03821086);
   thisHist__174->SetBinContent(3,0.1392511);
   thisHist__174->SetBinContent(4,0.1169322);
   thisHist__174->SetBinContent(5,0.04337912);
   thisHist__174->SetBinContent(6,0.01970201);
   thisHist__174->SetBinContent(7,0.01352041);
   thisHist__174->SetBinContent(8,0.01030267);
   thisHist__174->SetBinContent(9,0.00855947);
   thisHist__174->SetBinContent(10,0.006945314);
   thisHist__174->SetBinContent(11,0.005972166);
   thisHist__174->SetBinContent(12,0.005013827);
   thisHist__174->SetBinContent(13,0.004216269);
   thisHist__174->SetBinContent(14,0.003450444);
   thisHist__174->SetBinContent(15,0.002858093);
   thisHist__174->SetBinContent(16,0.002449794);
   thisHist__174->SetBinContent(17,0.001999184);
   thisHist__174->SetBinContent(18,0.001715702);
   thisHist__174->SetBinContent(19,0.001411064);
   thisHist__174->SetBinContent(20,0.00123759);
   thisHist__174->SetBinContent(21,0.001097965);
   thisHist__174->SetBinContent(22,0.0008440999);
   thisHist__174->SetBinContent(23,0.0007764027);
   thisHist__174->SetBinContent(24,0.000628315);
   thisHist__174->SetBinContent(25,0.0005690799);
   thisHist__174->SetBinContent(26,0.0004231077);
   thisHist__174->SetBinContent(27,0.0004209922);
   thisHist__174->SetBinContent(28,0.0003702193);
   thisHist__174->SetBinContent(29,0.0003934902);
   thisHist__174->SetBinContent(30,0.0002454025);
   thisHist__174->SetBinContent(31,0.0039074);
   thisHist__174->SetBinError(31,9.091895e-05);
   thisHist__174->SetMinimum(0);
   thisHist__174->SetMaximum(0.1548582);
   thisHist__174->SetEntries(206474);
   thisHist__174->SetDirectory(0);
   thisHist__174->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__174->SetLineColor(ci);
   thisHist__174->SetLineWidth(3);
   thisHist__174->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__174->GetXaxis()->SetNdivisions(505);
   thisHist__174->GetXaxis()->SetLabelFont(132);
   thisHist__174->GetXaxis()->SetLabelSize(0.05);
   thisHist__174->GetXaxis()->SetTitleSize(0.06);
   thisHist__174->GetXaxis()->SetTitleOffset(0.95);
   thisHist__174->GetXaxis()->SetTitleFont(132);
   thisHist__174->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__174->GetYaxis()->SetNdivisions(505);
   thisHist__174->GetYaxis()->SetLabelFont(132);
   thisHist__174->GetYaxis()->SetLabelSize(0.05);
   thisHist__174->GetYaxis()->SetTitleSize(0.06);
   thisHist__174->GetYaxis()->SetTitleOffset(1.1);
   thisHist__174->GetYaxis()->SetTitleFont(132);
   thisHist__174->GetZaxis()->SetLabelFont(132);
   thisHist__174->GetZaxis()->SetLabelSize(0.05);
   thisHist__174->GetZaxis()->SetTitleSize(0.06);
   thisHist__174->GetZaxis()->SetTitleFont(132);
   thisHist__174->Draw("sameaxis");
   Double_t xAxis88[11] = {0, 2, 2.5, 3, 3.5, 4, 4.5, 5.5, 7, 9.5, 30}; 
   
   TH1D *modRate_px__175 = new TH1D("modRate_px__175","",10, xAxis88);
   modRate_px__175->SetBinContent(1,0.06443123);
   modRate_px__175->SetBinContent(2,0.08962935);
   modRate_px__175->SetBinContent(3,0.1094472);
   modRate_px__175->SetBinContent(4,0.1248376);
   modRate_px__175->SetBinContent(5,0.1351037);
   modRate_px__175->SetBinContent(6,0.1404214);
   modRate_px__175->SetBinContent(7,0.1407801);
   modRate_px__175->SetBinContent(8,0.1344271);
   modRate_px__175->SetBinContent(9,0.1257593);
   modRate_px__175->SetBinContent(10,0.1336033);
   modRate_px__175->SetBinContent(11,424.9305);
   modRate_px__175->SetBinError(1,9.414855);
   modRate_px__175->SetBinError(2,16.73012);
   modRate_px__175->SetBinError(3,22.00245);
   modRate_px__175->SetBinError(4,23.50561);
   modRate_px__175->SetBinError(5,20.71655);
   modRate_px__175->SetBinError(6,16.11501);
   modRate_px__175->SetBinError(7,16.34858);
   modRate_px__175->SetBinError(8,14.00861);
   modRate_px__175->SetBinError(9,13.11238);
   modRate_px__175->SetBinError(10,19.07299);
   modRate_px__175->SetBinError(11,9.887454);
   modRate_px__175->SetEntries(182562.5);
   modRate_px__175->SetDirectory(0);
   modRate_px__175->SetStats(0);
   modRate_px__175->SetLineStyle(7);
   modRate_px__175->SetLineWidth(3);
   modRate_px__175->GetXaxis()->SetTitle("Muon momentum (GeV)");
   modRate_px__175->GetXaxis()->SetRange(1,60);
   modRate_px__175->GetXaxis()->SetNdivisions(505);
   modRate_px__175->GetXaxis()->SetLabelFont(132);
   modRate_px__175->GetXaxis()->SetLabelSize(0.05);
   modRate_px__175->GetXaxis()->SetTitleSize(0.06);
   modRate_px__175->GetXaxis()->SetTitleFont(132);
   modRate_px__175->GetYaxis()->SetNdivisions(505);
   modRate_px__175->GetYaxis()->SetLabelFont(132);
   modRate_px__175->GetYaxis()->SetLabelSize(0.05);
   modRate_px__175->GetYaxis()->SetTitleSize(0.06);
   modRate_px__175->GetYaxis()->SetTitleFont(132);
   modRate_px__175->GetZaxis()->SetLabelFont(132);
   modRate_px__175->GetZaxis()->SetLabelSize(0.05);
   modRate_px__175->GetZaxis()->SetTitleSize(0.06);
   modRate_px__175->GetZaxis()->SetTitleFont(132);
   modRate_px__175->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(30,0,30,0.1548582,0,0.6731054,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__176 = new TH1D("thisHist__176","thisHist",30,0,30);
   thisHist__176->SetBinContent(2,0.03821086);
   thisHist__176->SetBinContent(3,0.1392511);
   thisHist__176->SetBinContent(4,0.1169322);
   thisHist__176->SetBinContent(5,0.04337912);
   thisHist__176->SetBinContent(6,0.01970201);
   thisHist__176->SetBinContent(7,0.01352041);
   thisHist__176->SetBinContent(8,0.01030267);
   thisHist__176->SetBinContent(9,0.00855947);
   thisHist__176->SetBinContent(10,0.006945314);
   thisHist__176->SetBinContent(11,0.005972166);
   thisHist__176->SetBinContent(12,0.005013827);
   thisHist__176->SetBinContent(13,0.004216269);
   thisHist__176->SetBinContent(14,0.003450444);
   thisHist__176->SetBinContent(15,0.002858093);
   thisHist__176->SetBinContent(16,0.002449794);
   thisHist__176->SetBinContent(17,0.001999184);
   thisHist__176->SetBinContent(18,0.001715702);
   thisHist__176->SetBinContent(19,0.001411064);
   thisHist__176->SetBinContent(20,0.00123759);
   thisHist__176->SetBinContent(21,0.001097965);
   thisHist__176->SetBinContent(22,0.0008440999);
   thisHist__176->SetBinContent(23,0.0007764027);
   thisHist__176->SetBinContent(24,0.000628315);
   thisHist__176->SetBinContent(25,0.0005690799);
   thisHist__176->SetBinContent(26,0.0004231077);
   thisHist__176->SetBinContent(27,0.0004209922);
   thisHist__176->SetBinContent(28,0.0003702193);
   thisHist__176->SetBinContent(29,0.0003934902);
   thisHist__176->SetBinContent(30,0.0002454025);
   thisHist__176->SetBinContent(31,0.0039074);
   thisHist__176->SetBinError(31,9.091895e-05);
   thisHist__176->SetMinimum(0);
   thisHist__176->SetMaximum(0.1548582);
   thisHist__176->SetEntries(206474);
   thisHist__176->SetDirectory(0);
   thisHist__176->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__176->SetLineColor(ci);
   thisHist__176->SetLineWidth(3);
   thisHist__176->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__176->GetXaxis()->SetNdivisions(505);
   thisHist__176->GetXaxis()->SetLabelFont(132);
   thisHist__176->GetXaxis()->SetLabelSize(0.05);
   thisHist__176->GetXaxis()->SetTitleSize(0.06);
   thisHist__176->GetXaxis()->SetTitleOffset(0.95);
   thisHist__176->GetXaxis()->SetTitleFont(132);
   thisHist__176->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__176->GetYaxis()->SetNdivisions(505);
   thisHist__176->GetYaxis()->SetLabelFont(132);
   thisHist__176->GetYaxis()->SetLabelSize(0.05);
   thisHist__176->GetYaxis()->SetTitleSize(0.06);
   thisHist__176->GetYaxis()->SetTitleOffset(1.1);
   thisHist__176->GetYaxis()->SetTitleFont(132);
   thisHist__176->GetZaxis()->SetLabelFont(132);
   thisHist__176->GetZaxis()->SetLabelSize(0.05);
   thisHist__176->GetZaxis()->SetTitleSize(0.06);
   thisHist__176->GetZaxis()->SetTitleFont(132);
   thisHist__176->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_CC0pi_mom_13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:12:17 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-6.164384,-10120.77,34.93151,62170.44);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis81[11] = {0, 2, 2.5, 3, 3.5, 4, 4.5, 5.5, 7, 9.5, 30}; 
   
   TH1D *projReco__161 = new TH1D("projReco__161","",10, xAxis81);
   projReco__161->SetBinContent(1,2529.189);
   projReco__161->SetBinContent(2,23045.35);
   projReco__161->SetBinContent(3,34486.07);
   projReco__161->SetBinContent(4,35763.97);
   projReco__161->SetBinContent(5,26212.07);
   projReco__161->SetBinContent(6,15450.52);
   projReco__161->SetBinContent(7,7966.508);
   projReco__161->SetBinContent(8,4102.953);
   projReco__161->SetBinContent(9,2320.748);
   projReco__161->SetBinContent(10,528.1993);
   projReco__161->SetBinContent(11,90.09756);
   projReco__161->SetBinError(11,2.096426);
   projReco__161->SetMinimum(0);
   projReco__161->SetMaximum(54218.41);
   projReco__161->SetEntries(182552.5);
   projReco__161->SetDirectory(0);
   projReco__161->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__161->SetLineColor(ci);
   projReco__161->SetLineWidth(3);
   projReco__161->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__161->GetXaxis()->SetRange(1,60);
   projReco__161->GetXaxis()->SetNdivisions(505);
   projReco__161->GetXaxis()->SetLabelFont(132);
   projReco__161->GetXaxis()->SetLabelSize(0.05);
   projReco__161->GetXaxis()->SetTitleSize(0.06);
   projReco__161->GetXaxis()->SetTitleOffset(0.95);
   projReco__161->GetXaxis()->SetTitleFont(132);
   projReco__161->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__161->GetYaxis()->SetNdivisions(505);
   projReco__161->GetYaxis()->SetLabelFont(132);
   projReco__161->GetYaxis()->SetLabelSize(0.05);
   projReco__161->GetYaxis()->SetTitleSize(0.06);
   projReco__161->GetYaxis()->SetTitleOffset(1.1);
   projReco__161->GetYaxis()->SetTitleFont(132);
   projReco__161->GetZaxis()->SetLabelFont(132);
   projReco__161->GetZaxis()->SetLabelSize(0.05);
   projReco__161->GetZaxis()->SetTitleSize(0.06);
   projReco__161->GetZaxis()->SetTitleFont(132);
   projReco__161->Draw("HIST");
   Double_t xAxis82[11] = {0, 2, 2.5, 3, 3.5, 4, 4.5, 5.5, 7, 9.5, 30}; 
   
   TH1D *projReco__162 = new TH1D("projReco__162","",10, xAxis82);
   projReco__162->SetBinContent(1,2529.189);
   projReco__162->SetBinContent(2,23045.35);
   projReco__162->SetBinContent(3,34486.07);
   projReco__162->SetBinContent(4,35763.97);
   projReco__162->SetBinContent(5,26212.07);
   projReco__162->SetBinContent(6,15450.52);
   projReco__162->SetBinContent(7,7966.508);
   projReco__162->SetBinContent(8,4102.953);
   projReco__162->SetBinContent(9,2320.748);
   projReco__162->SetBinContent(10,528.1993);
   projReco__162->SetBinContent(11,90.09756);
   projReco__162->SetBinError(11,2.096426);
   projReco__162->SetMinimum(0);
   projReco__162->SetMaximum(54218.41);
   projReco__162->SetEntries(182552.5);
   projReco__162->SetDirectory(0);
   projReco__162->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__162->SetLineColor(ci);
   projReco__162->SetLineWidth(3);
   projReco__162->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__162->GetXaxis()->SetRange(1,60);
   projReco__162->GetXaxis()->SetNdivisions(505);
   projReco__162->GetXaxis()->SetLabelFont(132);
   projReco__162->GetXaxis()->SetLabelSize(0.05);
   projReco__162->GetXaxis()->SetTitleSize(0.06);
   projReco__162->GetXaxis()->SetTitleOffset(0.95);
   projReco__162->GetXaxis()->SetTitleFont(132);
   projReco__162->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__162->GetYaxis()->SetNdivisions(505);
   projReco__162->GetYaxis()->SetLabelFont(132);
   projReco__162->GetYaxis()->SetLabelSize(0.05);
   projReco__162->GetYaxis()->SetTitleSize(0.06);
   projReco__162->GetYaxis()->SetTitleOffset(1.1);
   projReco__162->GetYaxis()->SetTitleFont(132);
   projReco__162->GetZaxis()->SetLabelFont(132);
   projReco__162->GetZaxis()->SetLabelSize(0.05);
   projReco__162->GetZaxis()->SetTitleSize(0.06);
   projReco__162->GetZaxis()->SetTitleFont(132);
   projReco__162->Draw("HIST SAME");
   Double_t xAxis83[13] = {0, 2, 2.5, 3, 3.5, 4, 4.5, 5, 6, 7.5, 9.5, 12.5, 30}; 
   
   TH1D *projReco__163 = new TH1D("projReco__163","",12, xAxis83);
   projReco__163->SetBinContent(1,3414.291);
   projReco__163->SetBinContent(2,31230.76);
   projReco__163->SetBinContent(3,47126.27);
   projReco__163->SetBinContent(4,49289.46);
   projReco__163->SetBinContent(5,36625.08);
   projReco__163->SetBinContent(6,22269.08);
   projReco__163->SetBinContent(7,13111.9);
   projReco__163->SetBinContent(8,7762.661);
   projReco__163->SetBinContent(9,4771.994);
   projReco__163->SetBinContent(10,3013.547);
   projReco__163->SetBinContent(11,1839.511);
   projReco__163->SetBinContent(12,512.2623);
   projReco__163->SetBinContent(13,178.1143);
   projReco__163->SetBinError(13,3.190291);
   projReco__163->SetEntries(250450.4);
   projReco__163->SetDirectory(0);
   projReco__163->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__163->SetLineColor(ci);
   projReco__163->SetLineWidth(3);
   projReco__163->GetXaxis()->SetTitle("Muon momentum (GeV)");
   projReco__163->GetXaxis()->SetRange(1,60);
   projReco__163->GetXaxis()->SetNdivisions(505);
   projReco__163->GetXaxis()->SetLabelFont(132);
   projReco__163->GetXaxis()->SetLabelSize(0.05);
   projReco__163->GetXaxis()->SetTitleSize(0.06);
   projReco__163->GetXaxis()->SetTitleFont(132);
   projReco__163->GetYaxis()->SetNdivisions(505);
   projReco__163->GetYaxis()->SetLabelFont(132);
   projReco__163->GetYaxis()->SetLabelSize(0.05);
   projReco__163->GetYaxis()->SetTitleSize(0.06);
   projReco__163->GetYaxis()->SetTitleFont(132);
   projReco__163->GetZaxis()->SetLabelFont(132);
   projReco__163->GetZaxis()->SetLabelSize(0.05);
   projReco__163->GetZaxis()->SetTitleSize(0.06);
   projReco__163->GetZaxis()->SetTitleFont(132);
   projReco__163->Draw("HIST SAME");
   Double_t xAxis84[13] = {0, 2, 2.5, 3, 3.5, 4, 4.5, 5, 6, 7.5, 9.5, 12.5, 30}; 
   
   TH1D *projReco__164 = new TH1D("projReco__164","",12, xAxis84);
   projReco__164->SetBinContent(1,3736.735);
   projReco__164->SetBinContent(2,32234.97);
   projReco__164->SetBinContent(3,47014.51);
   projReco__164->SetBinContent(4,48239.29);
   projReco__164->SetBinContent(5,36413.97);
   projReco__164->SetBinContent(6,21779.38);
   projReco__164->SetBinContent(7,12956.45);
   projReco__164->SetBinContent(8,7868.182);
   projReco__164->SetBinContent(9,4830.795);
   projReco__164->SetBinContent(10,3038.007);
   projReco__164->SetBinContent(11,1925.076);
   projReco__164->SetBinContent(12,515.127);
   projReco__164->SetBinContent(13,165.6);
   projReco__164->SetBinError(13,3.076176);
   projReco__164->SetEntries(250592.2);
   projReco__164->SetDirectory(0);
   projReco__164->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__164->SetLineColor(ci);
   projReco__164->SetLineWidth(3);
   projReco__164->GetXaxis()->SetTitle("Muon momentum (GeV)");
   projReco__164->GetXaxis()->SetRange(1,60);
   projReco__164->GetXaxis()->SetNdivisions(505);
   projReco__164->GetXaxis()->SetLabelFont(132);
   projReco__164->GetXaxis()->SetLabelSize(0.05);
   projReco__164->GetXaxis()->SetTitleSize(0.06);
   projReco__164->GetXaxis()->SetTitleFont(132);
   projReco__164->GetYaxis()->SetNdivisions(505);
   projReco__164->GetYaxis()->SetLabelFont(132);
   projReco__164->GetYaxis()->SetLabelSize(0.05);
   projReco__164->GetYaxis()->SetTitleSize(0.06);
   projReco__164->GetYaxis()->SetTitleFont(132);
   projReco__164->GetZaxis()->SetLabelFont(132);
   projReco__164->GetZaxis()->SetLabelSize(0.05);
   projReco__164->GetZaxis()->SetTitleSize(0.06);
   projReco__164->GetZaxis()->SetTitleFont(132);
   projReco__164->Draw("HIST SAME");
   Double_t xAxis85[13] = {0, 2, 2.5, 3, 3.5, 4, 4.5, 5.5, 6.5, 8, 10, 13.5, 30}; 
   
   TH1D *projReco__165 = new TH1D("projReco__165","",12, xAxis85);
   projReco__165->SetBinContent(1,3325.503);
   projReco__165->SetBinContent(2,29882.29);
   projReco__165->SetBinContent(3,44346.13);
   projReco__165->SetBinContent(4,45355.35);
   projReco__165->SetBinContent(5,33377.5);
   projReco__165->SetBinContent(6,20159.88);
   projReco__165->SetBinContent(7,10588.42);
   projReco__165->SetBinContent(8,6081.821);
   projReco__165->SetBinContent(9,4197.904);
   projReco__165->SetBinContent(10,2734.099);
   projReco__165->SetBinContent(11,1737.98);
   projReco__165->SetBinContent(12,473.6847);
   projReco__165->SetBinContent(13,195.0303);
   projReco__165->SetBinError(13,3.438025);
   projReco__165->SetEntries(242093.3);
   projReco__165->SetDirectory(0);
   projReco__165->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__165->SetLineColor(ci);
   projReco__165->SetLineWidth(3);
   projReco__165->GetXaxis()->SetTitle("Muon momentum (GeV)");
   projReco__165->GetXaxis()->SetRange(1,60);
   projReco__165->GetXaxis()->SetNdivisions(505);
   projReco__165->GetXaxis()->SetLabelFont(132);
   projReco__165->GetXaxis()->SetLabelSize(0.05);
   projReco__165->GetXaxis()->SetTitleSize(0.06);
   projReco__165->GetXaxis()->SetTitleFont(132);
   projReco__165->GetYaxis()->SetNdivisions(505);
   projReco__165->GetYaxis()->SetLabelFont(132);
   projReco__165->GetYaxis()->SetLabelSize(0.05);
   projReco__165->GetYaxis()->SetTitleSize(0.06);
   projReco__165->GetYaxis()->SetTitleFont(132);
   projReco__165->GetZaxis()->SetLabelFont(132);
   projReco__165->GetZaxis()->SetLabelSize(0.05);
   projReco__165->GetZaxis()->SetTitleSize(0.06);
   projReco__165->GetZaxis()->SetTitleFont(132);
   projReco__165->Draw("HIST SAME");
   Double_t xAxis86[12] = {0, 2, 2.5, 3, 3.5, 4, 4.5, 5.5, 7, 9, 12, 30}; 
   
   TH1D *projReco__166 = new TH1D("projReco__166","",11, xAxis86);
   projReco__166->SetBinContent(1,3293.749);
   projReco__166->SetBinContent(2,29441.22);
   projReco__166->SetBinContent(3,43847.47);
   projReco__166->SetBinContent(4,45150.11);
   projReco__166->SetBinContent(5,33116.4);
   projReco__166->SetBinContent(6,20119.53);
   projReco__166->SetBinContent(7,10309.72);
   projReco__166->SetBinContent(8,5392.648);
   projReco__166->SetBinContent(9,3288.821);
   projReco__166->SetBinContent(10,1970.717);
   projReco__166->SetBinContent(11,546.2706);
   projReco__166->SetBinContent(12,173.6667);
   projReco__166->SetBinError(12,3.106147);
   projReco__166->SetEntries(237285.8);
   projReco__166->SetDirectory(0);
   projReco__166->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__166->SetLineColor(ci);
   projReco__166->SetLineWidth(3);
   projReco__166->GetXaxis()->SetTitle("Muon momentum (GeV)");
   projReco__166->GetXaxis()->SetRange(1,60);
   projReco__166->GetXaxis()->SetNdivisions(505);
   projReco__166->GetXaxis()->SetLabelFont(132);
   projReco__166->GetXaxis()->SetLabelSize(0.05);
   projReco__166->GetXaxis()->SetTitleSize(0.06);
   projReco__166->GetXaxis()->SetTitleFont(132);
   projReco__166->GetYaxis()->SetNdivisions(505);
   projReco__166->GetYaxis()->SetLabelFont(132);
   projReco__166->GetYaxis()->SetLabelSize(0.05);
   projReco__166->GetYaxis()->SetTitleSize(0.06);
   projReco__166->GetYaxis()->SetTitleFont(132);
   projReco__166->GetZaxis()->SetLabelFont(132);
   projReco__166->GetZaxis()->SetLabelSize(0.05);
   projReco__166->GetZaxis()->SetTitleSize(0.06);
   projReco__166->GetZaxis()->SetTitleFont(132);
   projReco__166->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis87[11] = {0, 2, 2.5, 3, 3.5, 4, 4.5, 5.5, 7, 9.5, 30}; 
   
   TH1D *projReco__167 = new TH1D("projReco__167","",10, xAxis87);
   projReco__167->SetBinContent(1,2529.189);
   projReco__167->SetBinContent(2,23045.35);
   projReco__167->SetBinContent(3,34486.07);
   projReco__167->SetBinContent(4,35763.97);
   projReco__167->SetBinContent(5,26212.07);
   projReco__167->SetBinContent(6,15450.52);
   projReco__167->SetBinContent(7,7966.508);
   projReco__167->SetBinContent(8,4102.953);
   projReco__167->SetBinContent(9,2320.748);
   projReco__167->SetBinContent(10,528.1993);
   projReco__167->SetBinContent(11,90.09756);
   projReco__167->SetBinError(11,2.096426);
   projReco__167->SetMinimum(0);
   projReco__167->SetMaximum(54218.41);
   projReco__167->SetEntries(182552.5);
   projReco__167->SetDirectory(0);
   projReco__167->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__167->SetLineColor(ci);
   projReco__167->SetLineWidth(3);
   projReco__167->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__167->GetXaxis()->SetRange(1,60);
   projReco__167->GetXaxis()->SetNdivisions(505);
   projReco__167->GetXaxis()->SetLabelFont(132);
   projReco__167->GetXaxis()->SetLabelSize(0.05);
   projReco__167->GetXaxis()->SetTitleSize(0.06);
   projReco__167->GetXaxis()->SetTitleOffset(0.95);
   projReco__167->GetXaxis()->SetTitleFont(132);
   projReco__167->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__167->GetYaxis()->SetNdivisions(505);
   projReco__167->GetYaxis()->SetLabelFont(132);
   projReco__167->GetYaxis()->SetLabelSize(0.05);
   projReco__167->GetYaxis()->SetTitleSize(0.06);
   projReco__167->GetYaxis()->SetTitleOffset(1.1);
   projReco__167->GetYaxis()->SetTitleFont(132);
   projReco__167->GetZaxis()->SetLabelFont(132);
   projReco__167->GetZaxis()->SetLabelSize(0.05);
   projReco__167->GetZaxis()->SetTitleSize(0.06);
   projReco__167->GetZaxis()->SetTitleFont(132);
   projReco__167->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_CC0pi_pt_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:13:22 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.5136986,-0.1640446,2.910959,1.007702);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__200 = new TH1D("thisHist__200","thisHist",30,0,2.5);
   thisHist__200->SetBinContent(1,0.03805431);
   thisHist__200->SetBinContent(2,0.1572945);
   thisHist__200->SetBinContent(3,0.3274092);
   thisHist__200->SetBinContent(4,0.4961277);
   thisHist__200->SetBinContent(5,0.6352201);
   thisHist__200->SetBinContent(6,0.7296832);
   thisHist__200->SetBinContent(7,0.7339988);
   thisHist__200->SetBinContent(8,0.6491573);
   thisHist__200->SetBinContent(9,0.4992248);
   thisHist__200->SetBinContent(10,0.3595993);
   thisHist__200->SetBinContent(11,0.2327431);
   thisHist__200->SetBinContent(12,0.1415549);
   thisHist__200->SetBinContent(13,0.08362301);
   thisHist__200->SetBinContent(14,0.04996056);
   thisHist__200->SetBinContent(15,0.03170769);
   thisHist__200->SetBinContent(16,0.02053765);
   thisHist__200->SetBinContent(17,0.01535881);
   thisHist__200->SetBinContent(18,0.009697629);
   thisHist__200->SetBinContent(19,0.006651254);
   thisHist__200->SetBinContent(20,0.005356544);
   thisHist__200->SetBinContent(21,0.003604878);
   thisHist__200->SetBinContent(22,0.003325627);
   thisHist__200->SetBinContent(23,0.001929371);
   thisHist__200->SetBinContent(24,0.001421642);
   thisHist__200->SetBinContent(25,0.00121855);
   thisHist__200->SetBinContent(26,0.001193164);
   thisHist__200->SetBinContent(27,0.001015459);
   thisHist__200->SetBinContent(28,0.001269323);
   thisHist__200->SetBinContent(29,0.0006600481);
   thisHist__200->SetBinContent(30,0.0004569564);
   thisHist__200->SetBinContent(31,0.002589419);
   thisHist__200->SetBinError(31,0.0002563907);
   thisHist__200->SetMinimum(0);
   thisHist__200->SetMaximum(0.8788101);
   thisHist__200->SetEntries(206474);
   thisHist__200->SetDirectory(0);
   thisHist__200->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__200->SetLineColor(ci);
   thisHist__200->SetLineWidth(3);
   thisHist__200->GetXaxis()->SetTitle("p_{t} (GeV)");
   thisHist__200->GetXaxis()->SetNdivisions(505);
   thisHist__200->GetXaxis()->SetLabelFont(132);
   thisHist__200->GetXaxis()->SetLabelSize(0.05);
   thisHist__200->GetXaxis()->SetTitleSize(0.06);
   thisHist__200->GetXaxis()->SetTitleOffset(0.95);
   thisHist__200->GetXaxis()->SetTitleFont(132);
   thisHist__200->GetYaxis()->SetTitle("d#sigma/dp_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__200->GetYaxis()->SetNdivisions(505);
   thisHist__200->GetYaxis()->SetLabelFont(132);
   thisHist__200->GetYaxis()->SetLabelSize(0.05);
   thisHist__200->GetYaxis()->SetTitleSize(0.06);
   thisHist__200->GetYaxis()->SetTitleOffset(1.1);
   thisHist__200->GetYaxis()->SetTitleFont(132);
   thisHist__200->GetZaxis()->SetLabelFont(132);
   thisHist__200->GetZaxis()->SetLabelSize(0.05);
   thisHist__200->GetZaxis()->SetTitleSize(0.06);
   thisHist__200->GetZaxis()->SetTitleFont(132);
   thisHist__200->Draw("C");
   
   TH1D *thisHist__201 = new TH1D("thisHist__201","thisHist",30,0,2.5);
   thisHist__201->SetBinContent(1,0.03805431);
   thisHist__201->SetBinContent(2,0.1572945);
   thisHist__201->SetBinContent(3,0.3274092);
   thisHist__201->SetBinContent(4,0.4961277);
   thisHist__201->SetBinContent(5,0.6352201);
   thisHist__201->SetBinContent(6,0.7296832);
   thisHist__201->SetBinContent(7,0.7339988);
   thisHist__201->SetBinContent(8,0.6491573);
   thisHist__201->SetBinContent(9,0.4992248);
   thisHist__201->SetBinContent(10,0.3595993);
   thisHist__201->SetBinContent(11,0.2327431);
   thisHist__201->SetBinContent(12,0.1415549);
   thisHist__201->SetBinContent(13,0.08362301);
   thisHist__201->SetBinContent(14,0.04996056);
   thisHist__201->SetBinContent(15,0.03170769);
   thisHist__201->SetBinContent(16,0.02053765);
   thisHist__201->SetBinContent(17,0.01535881);
   thisHist__201->SetBinContent(18,0.009697629);
   thisHist__201->SetBinContent(19,0.006651254);
   thisHist__201->SetBinContent(20,0.005356544);
   thisHist__201->SetBinContent(21,0.003604878);
   thisHist__201->SetBinContent(22,0.003325627);
   thisHist__201->SetBinContent(23,0.001929371);
   thisHist__201->SetBinContent(24,0.001421642);
   thisHist__201->SetBinContent(25,0.00121855);
   thisHist__201->SetBinContent(26,0.001193164);
   thisHist__201->SetBinContent(27,0.001015459);
   thisHist__201->SetBinContent(28,0.001269323);
   thisHist__201->SetBinContent(29,0.0006600481);
   thisHist__201->SetBinContent(30,0.0004569564);
   thisHist__201->SetBinContent(31,0.002589419);
   thisHist__201->SetBinError(31,0.0002563907);
   thisHist__201->SetMinimum(0);
   thisHist__201->SetMaximum(0.8788101);
   thisHist__201->SetEntries(206474);
   thisHist__201->SetDirectory(0);
   thisHist__201->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__201->SetLineColor(ci);
   thisHist__201->SetLineWidth(3);
   thisHist__201->GetXaxis()->SetTitle("p_{t} (GeV)");
   thisHist__201->GetXaxis()->SetNdivisions(505);
   thisHist__201->GetXaxis()->SetLabelFont(132);
   thisHist__201->GetXaxis()->SetLabelSize(0.05);
   thisHist__201->GetXaxis()->SetTitleSize(0.06);
   thisHist__201->GetXaxis()->SetTitleOffset(0.95);
   thisHist__201->GetXaxis()->SetTitleFont(132);
   thisHist__201->GetYaxis()->SetTitle("d#sigma/dp_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__201->GetYaxis()->SetNdivisions(505);
   thisHist__201->GetYaxis()->SetLabelFont(132);
   thisHist__201->GetYaxis()->SetLabelSize(0.05);
   thisHist__201->GetYaxis()->SetTitleSize(0.06);
   thisHist__201->GetYaxis()->SetTitleOffset(1.1);
   thisHist__201->GetYaxis()->SetTitleFont(132);
   thisHist__201->GetZaxis()->SetLabelFont(132);
   thisHist__201->GetZaxis()->SetLabelSize(0.05);
   thisHist__201->GetZaxis()->SetTitleSize(0.06);
   thisHist__201->GetZaxis()->SetTitleFont(132);
   thisHist__201->Draw("CSAME");
   
   TH1D *thisHist__202 = new TH1D("thisHist__202","thisHist",30,0,2.5);
   thisHist__202->SetBinContent(1,0.03811143);
   thisHist__202->SetBinContent(2,0.1560685);
   thisHist__202->SetBinContent(3,0.3174443);
   thisHist__202->SetBinContent(4,0.4913368);
   thisHist__202->SetBinContent(5,0.6459562);
   thisHist__202->SetBinContent(6,0.7255301);
   thisHist__202->SetBinContent(7,0.7080503);
   thisHist__202->SetBinContent(8,0.6116124);
   thisHist__202->SetBinContent(9,0.480867);
   thisHist__202->SetBinContent(10,0.3431478);
   thisHist__202->SetBinContent(11,0.2280165);
   thisHist__202->SetBinContent(12,0.1365237);
   thisHist__202->SetBinContent(13,0.08471824);
   thisHist__202->SetBinContent(14,0.05242133);
   thisHist__202->SetBinContent(15,0.03331128);
   thisHist__202->SetBinContent(16,0.02352982);
   thisHist__202->SetBinContent(17,0.01795077);
   thisHist__202->SetBinContent(18,0.01213625);
   thisHist__202->SetBinContent(19,0.01021618);
   thisHist__202->SetBinContent(20,0.006991926);
   thisHist__202->SetBinContent(21,0.005923212);
   thisHist__202->SetBinContent(22,0.004510336);
   thisHist__202->SetBinContent(23,0.003332939);
   thisHist__202->SetBinContent(24,0.003006891);
   thisHist__202->SetBinContent(25,0.002155542);
   thisHist__202->SetBinContent(26,0.001757039);
   thisHist__202->SetBinContent(27,0.00143099);
   thisHist__202->SetBinContent(28,0.0009238037);
   thisHist__202->SetBinContent(29,0.001141169);
   thisHist__202->SetBinContent(30,0.0006520968);
   thisHist__202->SetBinContent(31,0.003731443);
   thisHist__202->SetBinError(31,0.0002599819);
   thisHist__202->SetEntries(284452);
   thisHist__202->SetDirectory(0);
   thisHist__202->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__202->SetLineColor(ci);
   thisHist__202->SetLineWidth(3);
   thisHist__202->GetXaxis()->SetNdivisions(505);
   thisHist__202->GetXaxis()->SetLabelFont(132);
   thisHist__202->GetXaxis()->SetLabelSize(0.05);
   thisHist__202->GetXaxis()->SetTitleSize(0.06);
   thisHist__202->GetXaxis()->SetTitleFont(132);
   thisHist__202->GetYaxis()->SetNdivisions(505);
   thisHist__202->GetYaxis()->SetLabelFont(132);
   thisHist__202->GetYaxis()->SetLabelSize(0.05);
   thisHist__202->GetYaxis()->SetTitleSize(0.06);
   thisHist__202->GetYaxis()->SetTitleFont(132);
   thisHist__202->GetZaxis()->SetLabelFont(132);
   thisHist__202->GetZaxis()->SetLabelSize(0.05);
   thisHist__202->GetZaxis()->SetTitleSize(0.06);
   thisHist__202->GetZaxis()->SetTitleFont(132);
   thisHist__202->Draw("CSAME");
   
   TH1D *thisHist__203 = new TH1D("thisHist__203","thisHist",30,0,2.5);
   thisHist__203->SetBinContent(1,0.02575686);
   thisHist__203->SetBinContent(2,0.1318402);
   thisHist__203->SetBinContent(3,0.34395);
   thisHist__203->SetBinContent(4,0.5743572);
   thisHist__203->SetBinContent(5,0.7461139);
   thisHist__203->SetBinContent(6,0.7989183);
   thisHist__203->SetBinContent(7,0.7467402);
   thisHist__203->SetBinContent(8,0.5966785);
   thisHist__203->SetBinContent(9,0.452311);
   thisHist__203->SetBinContent(10,0.3197685);
   thisHist__203->SetBinContent(11,0.2137231);
   thisHist__203->SetBinContent(12,0.1372877);
   thisHist__203->SetBinContent(13,0.08858311);
   thisHist__203->SetBinContent(14,0.05827087);
   thisHist__203->SetBinContent(15,0.03841702);
   thisHist__203->SetBinContent(16,0.02723736);
   thisHist__203->SetBinContent(17,0.02004366);
   thisHist__203->SetBinContent(18,0.01632344);
   thisHist__203->SetBinContent(19,0.01229952);
   thisHist__203->SetBinContent(20,0.009395466);
   thisHist__203->SetBinContent(21,0.007212681);
   thisHist__203->SetBinContent(22,0.005409511);
   thisHist__203->SetBinContent(23,0.003910032);
   thisHist__203->SetBinContent(24,0.003947994);
   thisHist__203->SetBinContent(25,0.00282813);
   thisHist__203->SetBinContent(26,0.001784189);
   thisHist__203->SetBinContent(27,0.00153744);
   thisHist__203->SetBinContent(28,0.001309671);
   thisHist__203->SetBinContent(29,0.001100883);
   thisHist__203->SetBinContent(30,0.000873114);
   thisHist__203->SetBinContent(31,0.003910032);
   thisHist__203->SetBinError(31,0.0002724249);
   thisHist__203->SetEntries(284069);
   thisHist__203->SetDirectory(0);
   thisHist__203->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__203->SetLineColor(ci);
   thisHist__203->SetLineWidth(3);
   thisHist__203->GetXaxis()->SetNdivisions(505);
   thisHist__203->GetXaxis()->SetLabelFont(132);
   thisHist__203->GetXaxis()->SetLabelSize(0.05);
   thisHist__203->GetXaxis()->SetTitleSize(0.06);
   thisHist__203->GetXaxis()->SetTitleFont(132);
   thisHist__203->GetYaxis()->SetNdivisions(505);
   thisHist__203->GetYaxis()->SetLabelFont(132);
   thisHist__203->GetYaxis()->SetLabelSize(0.05);
   thisHist__203->GetYaxis()->SetTitleSize(0.06);
   thisHist__203->GetYaxis()->SetTitleFont(132);
   thisHist__203->GetZaxis()->SetLabelFont(132);
   thisHist__203->GetZaxis()->SetLabelSize(0.05);
   thisHist__203->GetZaxis()->SetTitleSize(0.06);
   thisHist__203->GetZaxis()->SetTitleFont(132);
   thisHist__203->Draw("CSAME");
   
   TH1D *thisHist__204 = new TH1D("thisHist__204","thisHist",30,0,2.5);
   thisHist__204->SetBinContent(1,0.03591681);
   thisHist__204->SetBinContent(2,0.1524916);
   thisHist__204->SetBinContent(3,0.3135368);
   thisHist__204->SetBinContent(4,0.481355);
   thisHist__204->SetBinContent(5,0.614282);
   thisHist__204->SetBinContent(6,0.7060673);
   thisHist__204->SetBinContent(7,0.7165559);
   thisHist__204->SetBinContent(8,0.6397489);
   thisHist__204->SetBinContent(9,0.5258253);
   thisHist__204->SetBinContent(10,0.3878668);
   thisHist__204->SetBinContent(11,0.2673248);
   thisHist__204->SetBinContent(12,0.17254);
   thisHist__204->SetBinContent(13,0.105583);
   thisHist__204->SetBinContent(14,0.06722792);
   thisHist__204->SetBinContent(15,0.04423806);
   thisHist__204->SetBinContent(16,0.03061444);
   thisHist__204->SetBinContent(17,0.02225449);
   thisHist__204->SetBinContent(18,0.01691341);
   thisHist__204->SetBinContent(19,0.0123077);
   thisHist__204->SetBinContent(20,0.0095017);
   thisHist__204->SetBinContent(21,0.007643934);
   thisHist__204->SetBinContent(22,0.005863575);
   thisHist__204->SetBinContent(23,0.004044512);
   thisHist__204->SetBinContent(24,0.003618774);
   thisHist__204->SetBinContent(25,0.002612484);
   thisHist__204->SetBinContent(26,0.002206097);
   thisHist__204->SetBinContent(27,0.001915821);
   thisHist__204->SetBinContent(28,0.00156749);
   thisHist__204->SetBinContent(29,0.001141752);
   thisHist__204->SetBinContent(30,0.0008708279);
   thisHist__204->SetBinContent(31,0.004276733);
   thisHist__204->SetBinError(31,0.0002876842);
   thisHist__204->SetEntries(276870);
   thisHist__204->SetDirectory(0);
   thisHist__204->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__204->SetLineColor(ci);
   thisHist__204->SetLineWidth(3);
   thisHist__204->GetXaxis()->SetNdivisions(505);
   thisHist__204->GetXaxis()->SetLabelFont(132);
   thisHist__204->GetXaxis()->SetLabelSize(0.05);
   thisHist__204->GetXaxis()->SetTitleSize(0.06);
   thisHist__204->GetXaxis()->SetTitleFont(132);
   thisHist__204->GetYaxis()->SetNdivisions(505);
   thisHist__204->GetYaxis()->SetLabelFont(132);
   thisHist__204->GetYaxis()->SetLabelSize(0.05);
   thisHist__204->GetYaxis()->SetTitleSize(0.06);
   thisHist__204->GetYaxis()->SetTitleFont(132);
   thisHist__204->GetZaxis()->SetLabelFont(132);
   thisHist__204->GetZaxis()->SetLabelSize(0.05);
   thisHist__204->GetZaxis()->SetTitleSize(0.06);
   thisHist__204->GetZaxis()->SetTitleFont(132);
   thisHist__204->Draw("CSAME");
   
   TH1D *thisHist__205 = new TH1D("thisHist__205","thisHist",30,0,2.5);
   thisHist__205->SetBinContent(1,0.03657264);
   thisHist__205->SetBinContent(2,0.1534309);
   thisHist__205->SetBinContent(3,0.310732);
   thisHist__205->SetBinContent(4,0.4766247);
   thisHist__205->SetBinContent(5,0.6154653);
   thisHist__205->SetBinContent(6,0.6951318);
   thisHist__205->SetBinContent(7,0.7036654);
   thisHist__205->SetBinContent(8,0.6298622);
   thisHist__205->SetBinContent(9,0.5155195);
   thisHist__205->SetBinContent(10,0.3781108);
   thisHist__205->SetBinContent(11,0.2594142);
   thisHist__205->SetBinContent(12,0.1611905);
   thisHist__205->SetBinContent(13,0.09744964);
   thisHist__205->SetBinContent(14,0.05940636);
   thisHist__205->SetBinContent(15,0.0431325);
   thisHist__205->SetBinContent(16,0.02709085);
   thisHist__205->SetBinContent(17,0.01875074);
   thisHist__205->SetBinContent(18,0.01371958);
   thisHist__205->SetBinContent(19,0.01077829);
   thisHist__205->SetBinContent(20,0.00863037);
   thisHist__205->SetBinContent(21,0.006288946);
   thisHist__205->SetBinContent(22,0.005185962);
   thisHist__205->SetBinContent(23,0.004334535);
   thisHist__205->SetBinContent(24,0.003676615);
   thisHist__205->SetBinContent(25,0.002051164);
   thisHist__205->SetBinContent(26,0.002128566);
   thisHist__205->SetBinContent(27,0.001644801);
   thisHist__205->SetBinContent(28,0.001102984);
   thisHist__205->SetBinContent(29,0.0009868808);
   thisHist__205->SetBinContent(30,0.0008707772);
   thisHist__205->SetBinContent(31,0.003618563);
   thisHist__205->SetBinError(31,0.0002646155);
   thisHist__205->SetEntries(271132);
   thisHist__205->SetDirectory(0);
   thisHist__205->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__205->SetLineColor(ci);
   thisHist__205->SetLineWidth(3);
   thisHist__205->GetXaxis()->SetNdivisions(505);
   thisHist__205->GetXaxis()->SetLabelFont(132);
   thisHist__205->GetXaxis()->SetLabelSize(0.05);
   thisHist__205->GetXaxis()->SetTitleSize(0.06);
   thisHist__205->GetXaxis()->SetTitleFont(132);
   thisHist__205->GetYaxis()->SetNdivisions(505);
   thisHist__205->GetYaxis()->SetLabelFont(132);
   thisHist__205->GetYaxis()->SetLabelSize(0.05);
   thisHist__205->GetYaxis()->SetTitleSize(0.06);
   thisHist__205->GetYaxis()->SetTitleFont(132);
   thisHist__205->GetZaxis()->SetLabelFont(132);
   thisHist__205->GetZaxis()->SetLabelSize(0.05);
   thisHist__205->GetZaxis()->SetTitleSize(0.06);
   thisHist__205->GetZaxis()->SetTitleFont(132);
   thisHist__205->Draw("CSAME");
   
   TH1D *thisHist__206 = new TH1D("thisHist__206","thisHist",30,0,2.5);
   thisHist__206->SetBinContent(1,0.03805431);
   thisHist__206->SetBinContent(2,0.1572945);
   thisHist__206->SetBinContent(3,0.3274092);
   thisHist__206->SetBinContent(4,0.4961277);
   thisHist__206->SetBinContent(5,0.6352201);
   thisHist__206->SetBinContent(6,0.7296832);
   thisHist__206->SetBinContent(7,0.7339988);
   thisHist__206->SetBinContent(8,0.6491573);
   thisHist__206->SetBinContent(9,0.4992248);
   thisHist__206->SetBinContent(10,0.3595993);
   thisHist__206->SetBinContent(11,0.2327431);
   thisHist__206->SetBinContent(12,0.1415549);
   thisHist__206->SetBinContent(13,0.08362301);
   thisHist__206->SetBinContent(14,0.04996056);
   thisHist__206->SetBinContent(15,0.03170769);
   thisHist__206->SetBinContent(16,0.02053765);
   thisHist__206->SetBinContent(17,0.01535881);
   thisHist__206->SetBinContent(18,0.009697629);
   thisHist__206->SetBinContent(19,0.006651254);
   thisHist__206->SetBinContent(20,0.005356544);
   thisHist__206->SetBinContent(21,0.003604878);
   thisHist__206->SetBinContent(22,0.003325627);
   thisHist__206->SetBinContent(23,0.001929371);
   thisHist__206->SetBinContent(24,0.001421642);
   thisHist__206->SetBinContent(25,0.00121855);
   thisHist__206->SetBinContent(26,0.001193164);
   thisHist__206->SetBinContent(27,0.001015459);
   thisHist__206->SetBinContent(28,0.001269323);
   thisHist__206->SetBinContent(29,0.0006600481);
   thisHist__206->SetBinContent(30,0.0004569564);
   thisHist__206->SetBinContent(31,0.002589419);
   thisHist__206->SetBinError(31,0.0002563907);
   thisHist__206->SetMinimum(0);
   thisHist__206->SetMaximum(0.8788101);
   thisHist__206->SetEntries(206474);
   thisHist__206->SetDirectory(0);
   thisHist__206->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__206->SetLineColor(ci);
   thisHist__206->SetLineWidth(3);
   thisHist__206->GetXaxis()->SetTitle("p_{t} (GeV)");
   thisHist__206->GetXaxis()->SetNdivisions(505);
   thisHist__206->GetXaxis()->SetLabelFont(132);
   thisHist__206->GetXaxis()->SetLabelSize(0.05);
   thisHist__206->GetXaxis()->SetTitleSize(0.06);
   thisHist__206->GetXaxis()->SetTitleOffset(0.95);
   thisHist__206->GetXaxis()->SetTitleFont(132);
   thisHist__206->GetYaxis()->SetTitle("d#sigma/dp_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__206->GetYaxis()->SetNdivisions(505);
   thisHist__206->GetYaxis()->SetLabelFont(132);
   thisHist__206->GetYaxis()->SetLabelSize(0.05);
   thisHist__206->GetYaxis()->SetTitleSize(0.06);
   thisHist__206->GetYaxis()->SetTitleOffset(1.1);
   thisHist__206->GetYaxis()->SetTitleFont(132);
   thisHist__206->GetZaxis()->SetLabelFont(132);
   thisHist__206->GetZaxis()->SetLabelSize(0.05);
   thisHist__206->GetZaxis()->SetTitleSize(0.06);
   thisHist__206->GetZaxis()->SetTitleFont(132);
   thisHist__206->Draw("sameaxis");
   Double_t xAxis104[9] = {0, 0.25, 0.325, 0.4, 0.475, 0.55, 0.7, 0.85, 2.5}; 
   
   TH1D *modRate_px__207 = new TH1D("modRate_px__207","",8, xAxis104);
   modRate_px__207->SetBinContent(1,0.7989183);
   modRate_px__207->SetBinContent(2,0.7698789);
   modRate_px__207->SetBinContent(3,0.7332149);
   modRate_px__207->SetBinContent(4,0.6826447);
   modRate_px__207->SetBinContent(5,0.6200479);
   modRate_px__207->SetBinContent(6,0.5382722);
   modRate_px__207->SetBinContent(7,0.4787137);
   modRate_px__207->SetBinContent(8,0.4604937);
   modRate_px__207->SetBinContent(9,52.26785);
   modRate_px__207->SetBinError(1,114.4491);
   modRate_px__207->SetBinError(2,101.5272);
   modRate_px__207->SetBinError(3,109.3345);
   modRate_px__207->SetBinError(4,109.8146);
   modRate_px__207->SetBinError(5,103.4428);
   modRate_px__207->SetBinError(6,120.0996);
   modRate_px__207->SetBinError(7,82.80884);
   modRate_px__207->SetBinError(8,70.13843);
   modRate_px__207->SetBinError(9,7.970772);
   modRate_px__207->SetEntries(181036.7);
   modRate_px__207->SetDirectory(0);
   modRate_px__207->SetStats(0);
   modRate_px__207->SetLineStyle(7);
   modRate_px__207->SetLineWidth(3);
   modRate_px__207->GetXaxis()->SetTitle("p_{t} [GeV]");
   modRate_px__207->GetXaxis()->SetRange(1,13);
   modRate_px__207->GetXaxis()->SetNdivisions(505);
   modRate_px__207->GetXaxis()->SetLabelFont(132);
   modRate_px__207->GetXaxis()->SetLabelSize(0.05);
   modRate_px__207->GetXaxis()->SetTitleSize(0.06);
   modRate_px__207->GetXaxis()->SetTitleFont(132);
   modRate_px__207->GetYaxis()->SetNdivisions(505);
   modRate_px__207->GetYaxis()->SetLabelFont(132);
   modRate_px__207->GetYaxis()->SetLabelSize(0.05);
   modRate_px__207->GetYaxis()->SetTitleSize(0.06);
   modRate_px__207->GetYaxis()->SetTitleFont(132);
   modRate_px__207->GetZaxis()->SetLabelFont(132);
   modRate_px__207->GetZaxis()->SetLabelSize(0.05);
   modRate_px__207->GetZaxis()->SetTitleSize(0.06);
   modRate_px__207->GetZaxis()->SetTitleFont(132);
   modRate_px__207->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(2.5,0,2.5,0.8788101,0,0.7229843,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__208 = new TH1D("thisHist__208","thisHist",30,0,2.5);
   thisHist__208->SetBinContent(1,0.03805431);
   thisHist__208->SetBinContent(2,0.1572945);
   thisHist__208->SetBinContent(3,0.3274092);
   thisHist__208->SetBinContent(4,0.4961277);
   thisHist__208->SetBinContent(5,0.6352201);
   thisHist__208->SetBinContent(6,0.7296832);
   thisHist__208->SetBinContent(7,0.7339988);
   thisHist__208->SetBinContent(8,0.6491573);
   thisHist__208->SetBinContent(9,0.4992248);
   thisHist__208->SetBinContent(10,0.3595993);
   thisHist__208->SetBinContent(11,0.2327431);
   thisHist__208->SetBinContent(12,0.1415549);
   thisHist__208->SetBinContent(13,0.08362301);
   thisHist__208->SetBinContent(14,0.04996056);
   thisHist__208->SetBinContent(15,0.03170769);
   thisHist__208->SetBinContent(16,0.02053765);
   thisHist__208->SetBinContent(17,0.01535881);
   thisHist__208->SetBinContent(18,0.009697629);
   thisHist__208->SetBinContent(19,0.006651254);
   thisHist__208->SetBinContent(20,0.005356544);
   thisHist__208->SetBinContent(21,0.003604878);
   thisHist__208->SetBinContent(22,0.003325627);
   thisHist__208->SetBinContent(23,0.001929371);
   thisHist__208->SetBinContent(24,0.001421642);
   thisHist__208->SetBinContent(25,0.00121855);
   thisHist__208->SetBinContent(26,0.001193164);
   thisHist__208->SetBinContent(27,0.001015459);
   thisHist__208->SetBinContent(28,0.001269323);
   thisHist__208->SetBinContent(29,0.0006600481);
   thisHist__208->SetBinContent(30,0.0004569564);
   thisHist__208->SetBinContent(31,0.002589419);
   thisHist__208->SetBinError(31,0.0002563907);
   thisHist__208->SetMinimum(0);
   thisHist__208->SetMaximum(0.8788101);
   thisHist__208->SetEntries(206474);
   thisHist__208->SetDirectory(0);
   thisHist__208->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__208->SetLineColor(ci);
   thisHist__208->SetLineWidth(3);
   thisHist__208->GetXaxis()->SetTitle("p_{t} (GeV)");
   thisHist__208->GetXaxis()->SetNdivisions(505);
   thisHist__208->GetXaxis()->SetLabelFont(132);
   thisHist__208->GetXaxis()->SetLabelSize(0.05);
   thisHist__208->GetXaxis()->SetTitleSize(0.06);
   thisHist__208->GetXaxis()->SetTitleOffset(0.95);
   thisHist__208->GetXaxis()->SetTitleFont(132);
   thisHist__208->GetYaxis()->SetTitle("d#sigma/dp_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__208->GetYaxis()->SetNdivisions(505);
   thisHist__208->GetYaxis()->SetLabelFont(132);
   thisHist__208->GetYaxis()->SetLabelSize(0.05);
   thisHist__208->GetYaxis()->SetTitleSize(0.06);
   thisHist__208->GetYaxis()->SetTitleOffset(1.1);
   thisHist__208->GetYaxis()->SetTitleFont(132);
   thisHist__208->GetZaxis()->SetLabelFont(132);
   thisHist__208->GetZaxis()->SetLabelSize(0.05);
   thisHist__208->GetZaxis()->SetTitleSize(0.06);
   thisHist__208->GetZaxis()->SetTitleFont(132);
   thisHist__208->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_CC0pi_pt_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:13:22 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.5136986,-55872.37,2.910959,343216);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis97[9] = {0, 0.25, 0.325, 0.4, 0.475, 0.55, 0.7, 0.85, 2.5}; 
   
   TH1D *projReco__193 = new TH1D("projReco__193","",8, xAxis97);
   projReco__193->SetBinContent(1,52925.08);
   projReco__193->SetBinContent(2,142491);
   projReco__193->SetBinContent(3,171535.5);
   projReco__193->SetBinContent(4,182183.6);
   projReco__193->SetBinContent(5,173177.1);
   projReco__193->SetBinContent(6,131936.4);
   projReco__193->SetBinContent(7,70663.75);
   projReco__193->SetBinContent(8,4737.585);
   projReco__193->SetBinContent(9,26.06061);
   projReco__193->SetBinError(9,3.974205);
   projReco__193->SetMinimum(0);
   projReco__193->SetMaximum(299316.2);
   projReco__193->SetEntries(181028.7);
   projReco__193->SetDirectory(0);
   projReco__193->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__193->SetLineColor(ci);
   projReco__193->SetLineWidth(3);
   projReco__193->GetXaxis()->SetTitle("p_{t} (GeV)");
   projReco__193->GetXaxis()->SetRange(1,13);
   projReco__193->GetXaxis()->SetNdivisions(505);
   projReco__193->GetXaxis()->SetLabelFont(132);
   projReco__193->GetXaxis()->SetLabelSize(0.05);
   projReco__193->GetXaxis()->SetTitleSize(0.06);
   projReco__193->GetXaxis()->SetTitleOffset(0.95);
   projReco__193->GetXaxis()->SetTitleFont(132);
   projReco__193->GetYaxis()->SetTitle("d#sigma/dp_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__193->GetYaxis()->SetNdivisions(505);
   projReco__193->GetYaxis()->SetLabelFont(132);
   projReco__193->GetYaxis()->SetLabelSize(0.05);
   projReco__193->GetYaxis()->SetTitleSize(0.06);
   projReco__193->GetYaxis()->SetTitleOffset(1.1);
   projReco__193->GetYaxis()->SetTitleFont(132);
   projReco__193->GetZaxis()->SetLabelFont(132);
   projReco__193->GetZaxis()->SetLabelSize(0.05);
   projReco__193->GetZaxis()->SetTitleSize(0.06);
   projReco__193->GetZaxis()->SetTitleFont(132);
   projReco__193->Draw("HIST");
   Double_t xAxis98[9] = {0, 0.25, 0.325, 0.4, 0.475, 0.55, 0.7, 0.85, 2.5}; 
   
   TH1D *projReco__194 = new TH1D("projReco__194","",8, xAxis98);
   projReco__194->SetBinContent(1,52925.08);
   projReco__194->SetBinContent(2,142491);
   projReco__194->SetBinContent(3,171535.5);
   projReco__194->SetBinContent(4,182183.6);
   projReco__194->SetBinContent(5,173177.1);
   projReco__194->SetBinContent(6,131936.4);
   projReco__194->SetBinContent(7,70663.75);
   projReco__194->SetBinContent(8,4737.585);
   projReco__194->SetBinContent(9,26.06061);
   projReco__194->SetBinError(9,3.974205);
   projReco__194->SetMinimum(0);
   projReco__194->SetMaximum(299316.2);
   projReco__194->SetEntries(181028.7);
   projReco__194->SetDirectory(0);
   projReco__194->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__194->SetLineColor(ci);
   projReco__194->SetLineWidth(3);
   projReco__194->GetXaxis()->SetTitle("p_{t} (GeV)");
   projReco__194->GetXaxis()->SetRange(1,13);
   projReco__194->GetXaxis()->SetNdivisions(505);
   projReco__194->GetXaxis()->SetLabelFont(132);
   projReco__194->GetXaxis()->SetLabelSize(0.05);
   projReco__194->GetXaxis()->SetTitleSize(0.06);
   projReco__194->GetXaxis()->SetTitleOffset(0.95);
   projReco__194->GetXaxis()->SetTitleFont(132);
   projReco__194->GetYaxis()->SetTitle("d#sigma/dp_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__194->GetYaxis()->SetNdivisions(505);
   projReco__194->GetYaxis()->SetLabelFont(132);
   projReco__194->GetYaxis()->SetLabelSize(0.05);
   projReco__194->GetYaxis()->SetTitleSize(0.06);
   projReco__194->GetYaxis()->SetTitleOffset(1.1);
   projReco__194->GetYaxis()->SetTitleFont(132);
   projReco__194->GetZaxis()->SetLabelFont(132);
   projReco__194->GetZaxis()->SetLabelSize(0.05);
   projReco__194->GetZaxis()->SetTitleSize(0.06);
   projReco__194->GetZaxis()->SetTitleFont(132);
   projReco__194->Draw("HIST SAME");
   Double_t xAxis99[10] = {0, 0.25, 0.325, 0.4, 0.475, 0.55, 0.7, 0.85, 1, 2.5}; 
   
   TH1D *projReco__195 = new TH1D("projReco__195","",9, xAxis99);
   projReco__195->SetBinContent(1,72782.24);
   projReco__195->SetBinContent(2,197496.8);
   projReco__195->SetBinContent(3,242797.9);
   projReco__195->SetBinContent(4,256946.4);
   projReco__195->SetBinContent(5,240169.9);
   projReco__195->SetBinContent(6,174497.9);
   projReco__195->SetBinContent(7,93847.81);
   projReco__195->SetBinContent(8,43573.94);
   projReco__195->SetBinContent(9,3088.735);
   projReco__195->SetBinContent(10,66);
   projReco__195->SetBinError(10,6.63325);
   projReco__195->SetEntries(248587.9);
   projReco__195->SetDirectory(0);
   projReco__195->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__195->SetLineColor(ci);
   projReco__195->SetLineWidth(3);
   projReco__195->GetXaxis()->SetTitle("p_{t} [GeV]");
   projReco__195->GetXaxis()->SetRange(1,13);
   projReco__195->GetXaxis()->SetNdivisions(505);
   projReco__195->GetXaxis()->SetLabelFont(132);
   projReco__195->GetXaxis()->SetLabelSize(0.05);
   projReco__195->GetXaxis()->SetTitleSize(0.06);
   projReco__195->GetXaxis()->SetTitleFont(132);
   projReco__195->GetYaxis()->SetNdivisions(505);
   projReco__195->GetYaxis()->SetLabelFont(132);
   projReco__195->GetYaxis()->SetLabelSize(0.05);
   projReco__195->GetYaxis()->SetTitleSize(0.06);
   projReco__195->GetYaxis()->SetTitleFont(132);
   projReco__195->GetZaxis()->SetLabelFont(132);
   projReco__195->GetZaxis()->SetLabelSize(0.05);
   projReco__195->GetZaxis()->SetTitleSize(0.06);
   projReco__195->GetZaxis()->SetTitleFont(132);
   projReco__195->Draw("HIST SAME");
   Double_t xAxis100[10] = {0, 0.25, 0.325, 0.4, 0.475, 0.55, 0.7, 0.85, 1, 2.5}; 
   
   TH1D *projReco__196 = new TH1D("projReco__196","",9, xAxis100);
   projReco__196->SetBinContent(1,67824.82);
   projReco__196->SetBinContent(2,220658.4);
   projReco__196->SetBinContent(3,268844.2);
   projReco__196->SetBinContent(4,272105.7);
   projReco__196->SetBinContent(5,244017.7);
   projReco__196->SetBinContent(6,163517.1);
   projReco__196->SetBinContent(7,83785.48);
   projReco__196->SetBinContent(8,40823.26);
   projReco__196->SetBinContent(9,3336.493);
   projReco__196->SetBinContent(10,71.33333);
   projReco__196->SetBinError(10,6.896054);
   projReco__196->SetEntries(248626.1);
   projReco__196->SetDirectory(0);
   projReco__196->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__196->SetLineColor(ci);
   projReco__196->SetLineWidth(3);
   projReco__196->GetXaxis()->SetTitle("p_{t} [GeV]");
   projReco__196->GetXaxis()->SetRange(1,13);
   projReco__196->GetXaxis()->SetNdivisions(505);
   projReco__196->GetXaxis()->SetLabelFont(132);
   projReco__196->GetXaxis()->SetLabelSize(0.05);
   projReco__196->GetXaxis()->SetTitleSize(0.06);
   projReco__196->GetXaxis()->SetTitleFont(132);
   projReco__196->GetYaxis()->SetNdivisions(505);
   projReco__196->GetYaxis()->SetLabelFont(132);
   projReco__196->GetYaxis()->SetLabelSize(0.05);
   projReco__196->GetYaxis()->SetTitleSize(0.06);
   projReco__196->GetYaxis()->SetTitleFont(132);
   projReco__196->GetZaxis()->SetLabelFont(132);
   projReco__196->GetZaxis()->SetLabelSize(0.05);
   projReco__196->GetZaxis()->SetTitleSize(0.06);
   projReco__196->GetZaxis()->SetTitleFont(132);
   projReco__196->Draw("HIST SAME");
   Double_t xAxis101[10] = {0, 0.25, 0.325, 0.4, 0.475, 0.55, 0.7, 0.85, 1, 2.5}; 
   
   TH1D *projReco__197 = new TH1D("projReco__197","",9, xAxis101);
   projReco__197->SetBinContent(1,66540.39);
   projReco__197->SetBinContent(2,180532.1);
   projReco__197->SetBinContent(3,214636.1);
   projReco__197->SetBinContent(4,230593.3);
   projReco__197->SetBinContent(5,220188.2);
   projReco__197->SetBinContent(6,169728.5);
   projReco__197->SetBinContent(7,98688.92);
   projReco__197->SetBinContent(8,50008.81);
   projReco__197->SetBinContent(9,3727.355);
   projReco__197->SetBinContent(10,72);
   projReco__197->SetBinError(10,6.928203);
   projReco__197->SetEntries(240435.1);
   projReco__197->SetDirectory(0);
   projReco__197->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__197->SetLineColor(ci);
   projReco__197->SetLineWidth(3);
   projReco__197->GetXaxis()->SetTitle("p_{t} [GeV]");
   projReco__197->GetXaxis()->SetRange(1,13);
   projReco__197->GetXaxis()->SetNdivisions(505);
   projReco__197->GetXaxis()->SetLabelFont(132);
   projReco__197->GetXaxis()->SetLabelSize(0.05);
   projReco__197->GetXaxis()->SetTitleSize(0.06);
   projReco__197->GetXaxis()->SetTitleFont(132);
   projReco__197->GetYaxis()->SetNdivisions(505);
   projReco__197->GetYaxis()->SetLabelFont(132);
   projReco__197->GetYaxis()->SetLabelSize(0.05);
   projReco__197->GetYaxis()->SetTitleSize(0.06);
   projReco__197->GetYaxis()->SetTitleFont(132);
   projReco__197->GetZaxis()->SetLabelFont(132);
   projReco__197->GetZaxis()->SetLabelSize(0.05);
   projReco__197->GetZaxis()->SetTitleSize(0.06);
   projReco__197->GetZaxis()->SetTitleFont(132);
   projReco__197->Draw("HIST SAME");
   Double_t xAxis102[10] = {0, 0.25, 0.325, 0.4, 0.475, 0.55, 0.7, 0.85, 1, 2.5}; 
   
   TH1D *projReco__198 = new TH1D("projReco__198","",9, xAxis102);
   projReco__198->SetBinContent(1,66382.83);
   projReco__198->SetBinContent(2,178678.9);
   projReco__198->SetBinContent(3,216039.5);
   projReco__198->SetBinContent(4,229276.6);
   projReco__198->SetBinContent(5,215354.9);
   projReco__198->SetBinContent(6,166313.3);
   projReco__198->SetBinContent(7,96169.05);
   projReco__198->SetBinContent(8,47727.92);
   projReco__198->SetBinContent(9,3389.44);
   projReco__198->SetBinContent(10,66);
   projReco__198->SetBinError(10,6.63325);
   projReco__198->SetEntries(235715);
   projReco__198->SetDirectory(0);
   projReco__198->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__198->SetLineColor(ci);
   projReco__198->SetLineWidth(3);
   projReco__198->GetXaxis()->SetTitle("p_{t} [GeV]");
   projReco__198->GetXaxis()->SetRange(1,13);
   projReco__198->GetXaxis()->SetNdivisions(505);
   projReco__198->GetXaxis()->SetLabelFont(132);
   projReco__198->GetXaxis()->SetLabelSize(0.05);
   projReco__198->GetXaxis()->SetTitleSize(0.06);
   projReco__198->GetXaxis()->SetTitleFont(132);
   projReco__198->GetYaxis()->SetNdivisions(505);
   projReco__198->GetYaxis()->SetLabelFont(132);
   projReco__198->GetYaxis()->SetLabelSize(0.05);
   projReco__198->GetYaxis()->SetTitleSize(0.06);
   projReco__198->GetYaxis()->SetTitleFont(132);
   projReco__198->GetZaxis()->SetLabelFont(132);
   projReco__198->GetZaxis()->SetLabelSize(0.05);
   projReco__198->GetZaxis()->SetTitleSize(0.06);
   projReco__198->GetZaxis()->SetTitleFont(132);
   projReco__198->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis103[9] = {0, 0.25, 0.325, 0.4, 0.475, 0.55, 0.7, 0.85, 2.5}; 
   
   TH1D *projReco__199 = new TH1D("projReco__199","",8, xAxis103);
   projReco__199->SetBinContent(1,52925.08);
   projReco__199->SetBinContent(2,142491);
   projReco__199->SetBinContent(3,171535.5);
   projReco__199->SetBinContent(4,182183.6);
   projReco__199->SetBinContent(5,173177.1);
   projReco__199->SetBinContent(6,131936.4);
   projReco__199->SetBinContent(7,70663.75);
   projReco__199->SetBinContent(8,4737.585);
   projReco__199->SetBinContent(9,26.06061);
   projReco__199->SetBinError(9,3.974205);
   projReco__199->SetMinimum(0);
   projReco__199->SetMaximum(299316.2);
   projReco__199->SetEntries(181028.7);
   projReco__199->SetDirectory(0);
   projReco__199->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__199->SetLineColor(ci);
   projReco__199->SetLineWidth(3);
   projReco__199->GetXaxis()->SetTitle("p_{t} (GeV)");
   projReco__199->GetXaxis()->SetRange(1,13);
   projReco__199->GetXaxis()->SetNdivisions(505);
   projReco__199->GetXaxis()->SetLabelFont(132);
   projReco__199->GetXaxis()->SetLabelSize(0.05);
   projReco__199->GetXaxis()->SetTitleSize(0.06);
   projReco__199->GetXaxis()->SetTitleOffset(0.95);
   projReco__199->GetXaxis()->SetTitleFont(132);
   projReco__199->GetYaxis()->SetTitle("d#sigma/dp_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__199->GetYaxis()->SetNdivisions(505);
   projReco__199->GetYaxis()->SetLabelFont(132);
   projReco__199->GetYaxis()->SetLabelSize(0.05);
   projReco__199->GetYaxis()->SetTitleSize(0.06);
   projReco__199->GetYaxis()->SetTitleOffset(1.1);
   projReco__199->GetYaxis()->SetTitleFont(132);
   projReco__199->GetZaxis()->SetLabelFont(132);
   projReco__199->GetZaxis()->SetLabelSize(0.05);
   projReco__199->GetZaxis()->SetTitleSize(0.06);
   projReco__199->GetZaxis()->SetTitleFont(132);
   projReco__199->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_CC0pi_pz_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:13:47 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-2.30137,-0.02984686,23.0411,0.183345);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__216 = new TH1D("thisHist__216","thisHist",30,1.5,20);
   thisHist__216->SetBinContent(0,0.005159627);
   thisHist__216->SetBinContent(1,0.08826942);
   thisHist__216->SetBinContent(2,0.1424352);
   thisHist__216->SetBinContent(3,0.1453581);
   thisHist__216->SetBinContent(4,0.09762125);
   thisHist__216->SetBinContent(5,0.04994615);
   thisHist__216->SetBinContent(6,0.02813438);
   thisHist__216->SetBinContent(7,0.01916335);
   thisHist__216->SetBinContent(8,0.01469327);
   thisHist__216->SetBinContent(9,0.01254572);
   thisHist__216->SetBinContent(10,0.01040502);
   thisHist__216->SetBinContent(11,0.009190586);
   thisHist__216->SetBinContent(12,0.008380964);
   thisHist__216->SetBinContent(13,0.00722142);
   thisHist__216->SetBinContent(14,0.006542161);
   thisHist__216->SetBinContent(15,0.005962389);
   thisHist__216->SetBinContent(16,0.005506118);
   thisHist__216->SetBinContent(17,0.004768539);
   thisHist__216->SetBinContent(18,0.004315699);
   thisHist__216->SetBinContent(19,0.003941763);
   thisHist__216->SetBinContent(20,0.003361991);
   thisHist__216->SetBinContent(21,0.002998347);
   thisHist__216->SetBinContent(22,0.002775358);
   thisHist__216->SetBinContent(23,0.002463173);
   thisHist__216->SetBinContent(24,0.002360255);
   thisHist__216->SetBinContent(25,0.001842234);
   thisHist__216->SetBinContent(26,0.001722163);
   thisHist__216->SetBinContent(27,0.001660412);
   thisHist__216->SetBinContent(28,0.001440853);
   thisHist__216->SetBinContent(29,0.001331074);
   thisHist__216->SetBinContent(30,0.001156113);
   thisHist__216->SetBinContent(31,0.01565727);
   thisHist__216->SetBinError(0,0.0001330437);
   thisHist__216->SetBinError(31,0.0002317626);
   thisHist__216->SetMinimum(0);
   thisHist__216->SetMaximum(0.1598939);
   thisHist__216->SetEntries(206474);
   thisHist__216->SetDirectory(0);
   thisHist__216->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__216->SetLineColor(ci);
   thisHist__216->SetLineWidth(3);
   thisHist__216->GetXaxis()->SetTitle("p_{||} (GeV)");
   thisHist__216->GetXaxis()->SetNdivisions(505);
   thisHist__216->GetXaxis()->SetLabelFont(132);
   thisHist__216->GetXaxis()->SetLabelSize(0.05);
   thisHist__216->GetXaxis()->SetTitleSize(0.06);
   thisHist__216->GetXaxis()->SetTitleOffset(0.95);
   thisHist__216->GetXaxis()->SetTitleFont(132);
   thisHist__216->GetYaxis()->SetTitle("d#sigma/dp_{||} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__216->GetYaxis()->SetNdivisions(505);
   thisHist__216->GetYaxis()->SetLabelFont(132);
   thisHist__216->GetYaxis()->SetLabelSize(0.05);
   thisHist__216->GetYaxis()->SetTitleSize(0.06);
   thisHist__216->GetYaxis()->SetTitleOffset(1.1);
   thisHist__216->GetYaxis()->SetTitleFont(132);
   thisHist__216->GetZaxis()->SetLabelFont(132);
   thisHist__216->GetZaxis()->SetLabelSize(0.05);
   thisHist__216->GetZaxis()->SetTitleSize(0.06);
   thisHist__216->GetZaxis()->SetTitleFont(132);
   thisHist__216->Draw("C");
   
   TH1D *thisHist__217 = new TH1D("thisHist__217","thisHist",30,1.5,20);
   thisHist__217->SetBinContent(0,0.005159627);
   thisHist__217->SetBinContent(1,0.08826942);
   thisHist__217->SetBinContent(2,0.1424352);
   thisHist__217->SetBinContent(3,0.1453581);
   thisHist__217->SetBinContent(4,0.09762125);
   thisHist__217->SetBinContent(5,0.04994615);
   thisHist__217->SetBinContent(6,0.02813438);
   thisHist__217->SetBinContent(7,0.01916335);
   thisHist__217->SetBinContent(8,0.01469327);
   thisHist__217->SetBinContent(9,0.01254572);
   thisHist__217->SetBinContent(10,0.01040502);
   thisHist__217->SetBinContent(11,0.009190586);
   thisHist__217->SetBinContent(12,0.008380964);
   thisHist__217->SetBinContent(13,0.00722142);
   thisHist__217->SetBinContent(14,0.006542161);
   thisHist__217->SetBinContent(15,0.005962389);
   thisHist__217->SetBinContent(16,0.005506118);
   thisHist__217->SetBinContent(17,0.004768539);
   thisHist__217->SetBinContent(18,0.004315699);
   thisHist__217->SetBinContent(19,0.003941763);
   thisHist__217->SetBinContent(20,0.003361991);
   thisHist__217->SetBinContent(21,0.002998347);
   thisHist__217->SetBinContent(22,0.002775358);
   thisHist__217->SetBinContent(23,0.002463173);
   thisHist__217->SetBinContent(24,0.002360255);
   thisHist__217->SetBinContent(25,0.001842234);
   thisHist__217->SetBinContent(26,0.001722163);
   thisHist__217->SetBinContent(27,0.001660412);
   thisHist__217->SetBinContent(28,0.001440853);
   thisHist__217->SetBinContent(29,0.001331074);
   thisHist__217->SetBinContent(30,0.001156113);
   thisHist__217->SetBinContent(31,0.01565727);
   thisHist__217->SetBinError(0,0.0001330437);
   thisHist__217->SetBinError(31,0.0002317626);
   thisHist__217->SetMinimum(0);
   thisHist__217->SetMaximum(0.1598939);
   thisHist__217->SetEntries(206474);
   thisHist__217->SetDirectory(0);
   thisHist__217->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__217->SetLineColor(ci);
   thisHist__217->SetLineWidth(3);
   thisHist__217->GetXaxis()->SetTitle("p_{||} (GeV)");
   thisHist__217->GetXaxis()->SetNdivisions(505);
   thisHist__217->GetXaxis()->SetLabelFont(132);
   thisHist__217->GetXaxis()->SetLabelSize(0.05);
   thisHist__217->GetXaxis()->SetTitleSize(0.06);
   thisHist__217->GetXaxis()->SetTitleOffset(0.95);
   thisHist__217->GetXaxis()->SetTitleFont(132);
   thisHist__217->GetYaxis()->SetTitle("d#sigma/dp_{||} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__217->GetYaxis()->SetNdivisions(505);
   thisHist__217->GetYaxis()->SetLabelFont(132);
   thisHist__217->GetYaxis()->SetLabelSize(0.05);
   thisHist__217->GetYaxis()->SetTitleSize(0.06);
   thisHist__217->GetYaxis()->SetTitleOffset(1.1);
   thisHist__217->GetYaxis()->SetTitleFont(132);
   thisHist__217->GetZaxis()->SetLabelFont(132);
   thisHist__217->GetZaxis()->SetLabelSize(0.05);
   thisHist__217->GetZaxis()->SetTitleSize(0.06);
   thisHist__217->GetZaxis()->SetTitleFont(132);
   thisHist__217->Draw("CSAME");
   
   TH1D *thisHist__218 = new TH1D("thisHist__218","thisHist",30,1.5,20);
   thisHist__218->SetBinContent(0,0.004973951);
   thisHist__218->SetBinContent(1,0.08520095);
   thisHist__218->SetBinContent(2,0.1377775);
   thisHist__218->SetBinContent(3,0.1423794);
   thisHist__218->SetBinContent(4,0.09676685);
   thisHist__218->SetBinContent(5,0.05108826);
   thisHist__218->SetBinContent(6,0.02757459);
   thisHist__218->SetBinContent(7,0.01891913);
   thisHist__218->SetBinContent(8,0.01466239);
   thisHist__218->SetBinContent(9,0.01248873);
   thisHist__218->SetBinContent(10,0.01038851);
   thisHist__218->SetBinContent(11,0.009375115);
   thisHist__218->SetBinContent(12,0.008339691);
   thisHist__218->SetBinContent(13,0.007128025);
   thisHist__218->SetBinContent(14,0.006322695);
   thisHist__218->SetBinContent(15,0.00597021);
   thisHist__218->SetBinContent(16,0.005179567);
   thisHist__218->SetBinContent(17,0.004432985);
   thisHist__218->SetBinContent(18,0.003938527);
   thisHist__218->SetBinContent(19,0.003887123);
   thisHist__218->SetBinContent(20,0.003414696);
   thisHist__218->SetBinContent(21,0.003062211);
   thisHist__218->SetBinContent(22,0.00256041);
   thisHist__218->SetBinContent(23,0.002278912);
   thisHist__218->SetBinContent(24,0.002183447);
   thisHist__218->SetBinContent(25,0.001955801);
   thisHist__218->SetBinContent(26,0.001762424);
   thisHist__218->SetBinContent(27,0.001515195);
   thisHist__218->SetBinContent(28,0.001395252);
   thisHist__218->SetBinContent(29,0.001285101);
   thisHist__218->SetBinContent(30,0.00110641);
   thisHist__218->SetBinContent(31,0.01697067);
   thisHist__218->SetBinError(0,0.0001103417);
   thisHist__218->SetBinError(31,0.0002038161);
   thisHist__218->SetEntries(284452);
   thisHist__218->SetDirectory(0);
   thisHist__218->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__218->SetLineColor(ci);
   thisHist__218->SetLineWidth(3);
   thisHist__218->GetXaxis()->SetNdivisions(505);
   thisHist__218->GetXaxis()->SetLabelFont(132);
   thisHist__218->GetXaxis()->SetLabelSize(0.05);
   thisHist__218->GetXaxis()->SetTitleSize(0.06);
   thisHist__218->GetXaxis()->SetTitleFont(132);
   thisHist__218->GetYaxis()->SetNdivisions(505);
   thisHist__218->GetYaxis()->SetLabelFont(132);
   thisHist__218->GetYaxis()->SetLabelSize(0.05);
   thisHist__218->GetYaxis()->SetTitleSize(0.06);
   thisHist__218->GetYaxis()->SetTitleFont(132);
   thisHist__218->GetZaxis()->SetLabelFont(132);
   thisHist__218->GetZaxis()->SetLabelSize(0.05);
   thisHist__218->GetZaxis()->SetTitleSize(0.06);
   thisHist__218->GetZaxis()->SetTitleFont(132);
   thisHist__218->Draw("CSAME");
   
   TH1D *thisHist__219 = new TH1D("thisHist__219","thisHist",30,1.5,20);
   thisHist__219->SetBinContent(0,0.005671137);
   thisHist__219->SetBinContent(1,0.09512172);
   thisHist__219->SetBinContent(2,0.1436919);
   thisHist__219->SetBinContent(3,0.1436355);
   thisHist__219->SetBinContent(4,0.09960527);
   thisHist__219->SetBinContent(5,0.05197901);
   thisHist__219->SetBinContent(6,0.02874299);
   thisHist__219->SetBinContent(7,0.02025809);
   thisHist__219->SetBinContent(8,0.01591817);
   thisHist__219->SetBinContent(9,0.01313518);
   thisHist__219->SetBinContent(10,0.01125763);
   thisHist__219->SetBinContent(11,0.009952063);
   thisHist__219->SetBinContent(12,0.008620846);
   thisHist__219->SetBinContent(13,0.007741064);
   thisHist__219->SetBinContent(14,0.006853586);
   thisHist__219->SetBinContent(15,0.006284164);
   thisHist__219->SetBinContent(16,0.00583273);
   thisHist__219->SetBinContent(17,0.00505811);
   thisHist__219->SetBinContent(18,0.004496383);
   thisHist__219->SetBinContent(19,0.003911571);
   thisHist__219->SetBinContent(20,0.00361147);
   thisHist__219->SetBinContent(21,0.003262635);
   thisHist__219->SetBinContent(22,0.002942015);
   thisHist__219->SetBinContent(23,0.002700908);
   thisHist__219->SetBinContent(24,0.002172525);
   thisHist__219->SetBinContent(25,0.002028887);
   thisHist__219->SetBinContent(26,0.001746741);
   thisHist__219->SetBinContent(27,0.001572323);
   thisHist__219->SetBinContent(28,0.001526154);
   thisHist__219->SetBinContent(29,0.001349171);
   thisHist__219->SetBinContent(30,0.001269658);
   thisHist__219->SetBinContent(31,0.0166774);
   thisHist__219->SetBinError(0,0.0001206079);
   thisHist__219->SetBinError(31,0.0002068259);
   thisHist__219->SetEntries(284069);
   thisHist__219->SetDirectory(0);
   thisHist__219->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__219->SetLineColor(ci);
   thisHist__219->SetLineWidth(3);
   thisHist__219->GetXaxis()->SetNdivisions(505);
   thisHist__219->GetXaxis()->SetLabelFont(132);
   thisHist__219->GetXaxis()->SetLabelSize(0.05);
   thisHist__219->GetXaxis()->SetTitleSize(0.06);
   thisHist__219->GetXaxis()->SetTitleFont(132);
   thisHist__219->GetYaxis()->SetNdivisions(505);
   thisHist__219->GetYaxis()->SetLabelFont(132);
   thisHist__219->GetYaxis()->SetLabelSize(0.05);
   thisHist__219->GetYaxis()->SetTitleSize(0.06);
   thisHist__219->GetYaxis()->SetTitleFont(132);
   thisHist__219->GetZaxis()->SetLabelFont(132);
   thisHist__219->GetZaxis()->SetLabelSize(0.05);
   thisHist__219->GetZaxis()->SetTitleSize(0.06);
   thisHist__219->GetZaxis()->SetTitleFont(132);
   thisHist__219->Draw("CSAME");
   
   TH1D *thisHist__220 = new TH1D("thisHist__220","thisHist",30,1.5,20);
   thisHist__220->SetBinContent(0,0.005000069);
   thisHist__220->SetBinContent(1,0.08982342);
   thisHist__220->SetBinContent(2,0.1436631);
   thisHist__220->SetBinContent(3,0.1441259);
   thisHist__220->SetBinContent(4,0.09567862);
   thisHist__220->SetBinContent(5,0.05059693);
   thisHist__220->SetBinContent(6,0.02895961);
   thisHist__220->SetBinContent(7,0.02016764);
   thisHist__220->SetBinContent(8,0.01618746);
   thisHist__220->SetBinContent(9,0.01343638);
   thisHist__220->SetBinContent(10,0.01172349);
   thisHist__220->SetBinContent(11,0.01052839);
   thisHist__220->SetBinContent(12,0.008899182);
   thisHist__220->SetBinContent(13,0.007850527);
   thisHist__220->SetBinContent(14,0.007256899);
   thisHist__220->SetBinContent(15,0.006522057);
   thisHist__220->SetBinContent(16,0.005679995);
   thisHist__220->SetBinContent(17,0.0051439);
   thisHist__220->SetBinContent(18,0.004777786);
   thisHist__220->SetBinContent(19,0.004218155);
   thisHist__220->SetBinContent(20,0.003674214);
   thisHist__220->SetBinContent(21,0.003465006);
   thisHist__220->SetBinContent(22,0.002777235);
   thisHist__220->SetBinContent(23,0.002683091);
   thisHist__220->SetBinContent(24,0.00237974);
   thisHist__220->SetBinContent(25,0.002196683);
   thisHist__220->SetBinContent(26,0.001963939);
   thisHist__220->SetBinContent(27,0.001733811);
   thisHist__220->SetBinContent(28,0.001610901);
   thisHist__220->SetBinContent(29,0.001354621);
   thisHist__220->SetBinContent(30,0.001289244);
   thisHist__220->SetBinContent(31,0.01867442);
   thisHist__220->SetBinError(0,0.0001143489);
   thisHist__220->SetBinError(31,0.0002209875);
   thisHist__220->SetEntries(276870);
   thisHist__220->SetDirectory(0);
   thisHist__220->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__220->SetLineColor(ci);
   thisHist__220->SetLineWidth(3);
   thisHist__220->GetXaxis()->SetNdivisions(505);
   thisHist__220->GetXaxis()->SetLabelFont(132);
   thisHist__220->GetXaxis()->SetLabelSize(0.05);
   thisHist__220->GetXaxis()->SetTitleSize(0.06);
   thisHist__220->GetXaxis()->SetTitleFont(132);
   thisHist__220->GetYaxis()->SetNdivisions(505);
   thisHist__220->GetYaxis()->SetLabelFont(132);
   thisHist__220->GetYaxis()->SetLabelSize(0.05);
   thisHist__220->GetYaxis()->SetTitleSize(0.06);
   thisHist__220->GetYaxis()->SetTitleFont(132);
   thisHist__220->GetZaxis()->SetLabelFont(132);
   thisHist__220->GetZaxis()->SetLabelSize(0.05);
   thisHist__220->GetZaxis()->SetTitleSize(0.06);
   thisHist__220->GetZaxis()->SetTitleFont(132);
   thisHist__220->Draw("CSAME");
   
   TH1D *thisHist__221 = new TH1D("thisHist__221","thisHist",30,1.5,20);
   thisHist__221->SetBinContent(0,0.004756588);
   thisHist__221->SetBinContent(1,0.08911476);
   thisHist__221->SetBinContent(2,0.1410581);
   thisHist__221->SetBinContent(3,0.1426218);
   thisHist__221->SetBinContent(4,0.09453816);
   thisHist__221->SetBinContent(5,0.05000039);
   thisHist__221->SetBinContent(6,0.02821789);
   thisHist__221->SetBinContent(7,0.01947612);
   thisHist__221->SetBinContent(8,0.01523468);
   thisHist__221->SetBinContent(9,0.01270864);
   thisHist__221->SetBinContent(10,0.01099585);
   thisHist__221->SetBinContent(11,0.009701452);
   thisHist__221->SetBinContent(12,0.008448892);
   thisHist__221->SetBinContent(13,0.007698403);
   thisHist__221->SetBinContent(14,0.00686685);
   thisHist__221->SetBinContent(15,0.006200038);
   thisHist__221->SetBinContent(16,0.005514922);
   thisHist__221->SetBinContent(17,0.004704289);
   thisHist__221->SetBinContent(18,0.004400955);
   thisHist__221->SetBinContent(19,0.004113311);
   thisHist__221->SetBinContent(20,0.003598166);
   thisHist__221->SetBinContent(21,0.003313137);
   thisHist__221->SetBinContent(22,0.003017648);
   thisHist__221->SetBinContent(23,0.002567878);
   thisHist__221->SetBinContent(24,0.002288078);
   thisHist__221->SetBinContent(25,0.002029199);
   thisHist__221->SetBinContent(26,0.001864457);
   thisHist__221->SetBinContent(27,0.001817388);
   thisHist__221->SetBinContent(28,0.001605577);
   thisHist__221->SetBinContent(29,0.001357157);
   thisHist__221->SetBinContent(30,0.001297013);
   thisHist__221->SetBinContent(31,0.01786793);
   thisHist__221->SetBinError(0,0.0001115268);
   thisHist__221->SetBinError(31,0.0002161566);
   thisHist__221->SetEntries(271132);
   thisHist__221->SetDirectory(0);
   thisHist__221->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__221->SetLineColor(ci);
   thisHist__221->SetLineWidth(3);
   thisHist__221->GetXaxis()->SetNdivisions(505);
   thisHist__221->GetXaxis()->SetLabelFont(132);
   thisHist__221->GetXaxis()->SetLabelSize(0.05);
   thisHist__221->GetXaxis()->SetTitleSize(0.06);
   thisHist__221->GetXaxis()->SetTitleFont(132);
   thisHist__221->GetYaxis()->SetNdivisions(505);
   thisHist__221->GetYaxis()->SetLabelFont(132);
   thisHist__221->GetYaxis()->SetLabelSize(0.05);
   thisHist__221->GetYaxis()->SetTitleSize(0.06);
   thisHist__221->GetYaxis()->SetTitleFont(132);
   thisHist__221->GetZaxis()->SetLabelFont(132);
   thisHist__221->GetZaxis()->SetLabelSize(0.05);
   thisHist__221->GetZaxis()->SetTitleSize(0.06);
   thisHist__221->GetZaxis()->SetTitleFont(132);
   thisHist__221->Draw("CSAME");
   
   TH1D *thisHist__222 = new TH1D("thisHist__222","thisHist",30,1.5,20);
   thisHist__222->SetBinContent(0,0.005159627);
   thisHist__222->SetBinContent(1,0.08826942);
   thisHist__222->SetBinContent(2,0.1424352);
   thisHist__222->SetBinContent(3,0.1453581);
   thisHist__222->SetBinContent(4,0.09762125);
   thisHist__222->SetBinContent(5,0.04994615);
   thisHist__222->SetBinContent(6,0.02813438);
   thisHist__222->SetBinContent(7,0.01916335);
   thisHist__222->SetBinContent(8,0.01469327);
   thisHist__222->SetBinContent(9,0.01254572);
   thisHist__222->SetBinContent(10,0.01040502);
   thisHist__222->SetBinContent(11,0.009190586);
   thisHist__222->SetBinContent(12,0.008380964);
   thisHist__222->SetBinContent(13,0.00722142);
   thisHist__222->SetBinContent(14,0.006542161);
   thisHist__222->SetBinContent(15,0.005962389);
   thisHist__222->SetBinContent(16,0.005506118);
   thisHist__222->SetBinContent(17,0.004768539);
   thisHist__222->SetBinContent(18,0.004315699);
   thisHist__222->SetBinContent(19,0.003941763);
   thisHist__222->SetBinContent(20,0.003361991);
   thisHist__222->SetBinContent(21,0.002998347);
   thisHist__222->SetBinContent(22,0.002775358);
   thisHist__222->SetBinContent(23,0.002463173);
   thisHist__222->SetBinContent(24,0.002360255);
   thisHist__222->SetBinContent(25,0.001842234);
   thisHist__222->SetBinContent(26,0.001722163);
   thisHist__222->SetBinContent(27,0.001660412);
   thisHist__222->SetBinContent(28,0.001440853);
   thisHist__222->SetBinContent(29,0.001331074);
   thisHist__222->SetBinContent(30,0.001156113);
   thisHist__222->SetBinContent(31,0.01565727);
   thisHist__222->SetBinError(0,0.0001330437);
   thisHist__222->SetBinError(31,0.0002317626);
   thisHist__222->SetMinimum(0);
   thisHist__222->SetMaximum(0.1598939);
   thisHist__222->SetEntries(206474);
   thisHist__222->SetDirectory(0);
   thisHist__222->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__222->SetLineColor(ci);
   thisHist__222->SetLineWidth(3);
   thisHist__222->GetXaxis()->SetTitle("p_{||} (GeV)");
   thisHist__222->GetXaxis()->SetNdivisions(505);
   thisHist__222->GetXaxis()->SetLabelFont(132);
   thisHist__222->GetXaxis()->SetLabelSize(0.05);
   thisHist__222->GetXaxis()->SetTitleSize(0.06);
   thisHist__222->GetXaxis()->SetTitleOffset(0.95);
   thisHist__222->GetXaxis()->SetTitleFont(132);
   thisHist__222->GetYaxis()->SetTitle("d#sigma/dp_{||} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__222->GetYaxis()->SetNdivisions(505);
   thisHist__222->GetYaxis()->SetLabelFont(132);
   thisHist__222->GetYaxis()->SetLabelSize(0.05);
   thisHist__222->GetYaxis()->SetTitleSize(0.06);
   thisHist__222->GetYaxis()->SetTitleOffset(1.1);
   thisHist__222->GetYaxis()->SetTitleFont(132);
   thisHist__222->GetZaxis()->SetLabelFont(132);
   thisHist__222->GetZaxis()->SetLabelSize(0.05);
   thisHist__222->GetZaxis()->SetTitleSize(0.06);
   thisHist__222->GetZaxis()->SetTitleFont(132);
   thisHist__222->Draw("sameaxis");
   Double_t xAxis112[10] = {1.5, 2, 2.5, 3, 3.5, 4, 4.5, 6, 8, 20}; 
   
   TH1D *modRate_px__223 = new TH1D("modRate_px__223","",9, xAxis112);
   modRate_px__223->SetBinContent(0,354.3252);
   modRate_px__223->SetBinContent(1,0.06520038);
   modRate_px__223->SetBinContent(2,0.09326135);
   modRate_px__223->SetBinContent(3,0.1142923);
   modRate_px__223->SetBinContent(4,0.1301153);
   modRate_px__223->SetBinContent(5,0.1408818);
   modRate_px__223->SetBinContent(6,0.1453581);
   modRate_px__223->SetBinContent(7,0.1434481);
   modRate_px__223->SetBinContent(8,0.1355432);
   modRate_px__223->SetBinContent(9,0.1376204);
   modRate_px__223->SetBinContent(10,1061.326);
   modRate_px__223->SetBinError(0,9.136462);
   modRate_px__223->SetBinError(1,9.715852);
   modRate_px__223->SetBinError(2,17.56605);
   modRate_px__223->SetBinError(3,22.71413);
   modRate_px__223->SetBinError(4,23.90782);
   modRate_px__223->SetBinError(5,20.8245);
   modRate_px__223->SetBinError(6,16.23095);
   modRate_px__223->SetBinError(7,18.78589);
   modRate_px__223->SetBinError(8,14.42726);
   modRate_px__223->SetBinError(9,20.46497);
   modRate_px__223->SetBinError(10,15.81254);
   modRate_px__223->SetEntries(181037.7);
   modRate_px__223->SetDirectory(0);
   modRate_px__223->SetStats(0);
   modRate_px__223->SetLineStyle(7);
   modRate_px__223->SetLineWidth(3);
   modRate_px__223->GetXaxis()->SetTitle("p_{||} [GeV]");
   modRate_px__223->GetXaxis()->SetRange(1,12);
   modRate_px__223->GetXaxis()->SetNdivisions(505);
   modRate_px__223->GetXaxis()->SetLabelFont(132);
   modRate_px__223->GetXaxis()->SetLabelSize(0.05);
   modRate_px__223->GetXaxis()->SetTitleSize(0.06);
   modRate_px__223->GetXaxis()->SetTitleFont(132);
   modRate_px__223->GetYaxis()->SetNdivisions(505);
   modRate_px__223->GetYaxis()->SetLabelFont(132);
   modRate_px__223->GetYaxis()->SetLabelSize(0.05);
   modRate_px__223->GetYaxis()->SetTitleSize(0.06);
   modRate_px__223->GetYaxis()->SetTitleFont(132);
   modRate_px__223->GetZaxis()->SetLabelFont(132);
   modRate_px__223->GetZaxis()->SetLabelSize(0.05);
   modRate_px__223->GetZaxis()->SetTitleSize(0.06);
   modRate_px__223->GetZaxis()->SetTitleFont(132);
   modRate_px__223->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(20,0,20,0.1598939,0,0.6786998,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__224 = new TH1D("thisHist__224","thisHist",30,1.5,20);
   thisHist__224->SetBinContent(0,0.005159627);
   thisHist__224->SetBinContent(1,0.08826942);
   thisHist__224->SetBinContent(2,0.1424352);
   thisHist__224->SetBinContent(3,0.1453581);
   thisHist__224->SetBinContent(4,0.09762125);
   thisHist__224->SetBinContent(5,0.04994615);
   thisHist__224->SetBinContent(6,0.02813438);
   thisHist__224->SetBinContent(7,0.01916335);
   thisHist__224->SetBinContent(8,0.01469327);
   thisHist__224->SetBinContent(9,0.01254572);
   thisHist__224->SetBinContent(10,0.01040502);
   thisHist__224->SetBinContent(11,0.009190586);
   thisHist__224->SetBinContent(12,0.008380964);
   thisHist__224->SetBinContent(13,0.00722142);
   thisHist__224->SetBinContent(14,0.006542161);
   thisHist__224->SetBinContent(15,0.005962389);
   thisHist__224->SetBinContent(16,0.005506118);
   thisHist__224->SetBinContent(17,0.004768539);
   thisHist__224->SetBinContent(18,0.004315699);
   thisHist__224->SetBinContent(19,0.003941763);
   thisHist__224->SetBinContent(20,0.003361991);
   thisHist__224->SetBinContent(21,0.002998347);
   thisHist__224->SetBinContent(22,0.002775358);
   thisHist__224->SetBinContent(23,0.002463173);
   thisHist__224->SetBinContent(24,0.002360255);
   thisHist__224->SetBinContent(25,0.001842234);
   thisHist__224->SetBinContent(26,0.001722163);
   thisHist__224->SetBinContent(27,0.001660412);
   thisHist__224->SetBinContent(28,0.001440853);
   thisHist__224->SetBinContent(29,0.001331074);
   thisHist__224->SetBinContent(30,0.001156113);
   thisHist__224->SetBinContent(31,0.01565727);
   thisHist__224->SetBinError(0,0.0001330437);
   thisHist__224->SetBinError(31,0.0002317626);
   thisHist__224->SetMinimum(0);
   thisHist__224->SetMaximum(0.1598939);
   thisHist__224->SetEntries(206474);
   thisHist__224->SetDirectory(0);
   thisHist__224->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__224->SetLineColor(ci);
   thisHist__224->SetLineWidth(3);
   thisHist__224->GetXaxis()->SetTitle("p_{||} (GeV)");
   thisHist__224->GetXaxis()->SetNdivisions(505);
   thisHist__224->GetXaxis()->SetLabelFont(132);
   thisHist__224->GetXaxis()->SetLabelSize(0.05);
   thisHist__224->GetXaxis()->SetTitleSize(0.06);
   thisHist__224->GetXaxis()->SetTitleOffset(0.95);
   thisHist__224->GetXaxis()->SetTitleFont(132);
   thisHist__224->GetYaxis()->SetTitle("d#sigma/dp_{||} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__224->GetYaxis()->SetNdivisions(505);
   thisHist__224->GetYaxis()->SetLabelFont(132);
   thisHist__224->GetYaxis()->SetLabelSize(0.05);
   thisHist__224->GetYaxis()->SetTitleSize(0.06);
   thisHist__224->GetYaxis()->SetTitleOffset(1.1);
   thisHist__224->GetYaxis()->SetTitleFont(132);
   thisHist__224->GetZaxis()->SetLabelFont(132);
   thisHist__224->GetZaxis()->SetLabelSize(0.05);
   thisHist__224->GetZaxis()->SetTitleSize(0.06);
   thisHist__224->GetZaxis()->SetTitleFont(132);
   thisHist__224->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_CC0pi_pz_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:13:47 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-2.30137,-9883.75,23.0411,60714.47);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis105[10] = {1.5, 2, 2.5, 3, 3.5, 4, 4.5, 6, 8, 20}; 
   
   TH1D *projReco__209 = new TH1D("projReco__209","",9, xAxis105);
   projReco__209->SetBinContent(0,3008);
   projReco__209->SetBinContent(1,10790.14);
   projReco__209->SetBinContent(2,24474.77);
   projReco__209->SetBinContent(3,35032.6);
   projReco__209->SetBinContent(4,35026.79);
   projReco__209->SetBinContent(5,25008.34);
   projReco__209->SetBinContent(6,14847.48);
   projReco__209->SetBinContent(7,6740.441);
   projReco__209->SetBinContent(8,3189.677);
   projReco__209->SetBinContent(9,1046.856);
   projReco__209->SetBinContent(10,375.4167);
   projReco__209->SetBinError(0,77.56288);
   projReco__209->SetBinError(10,5.593275);
   projReco__209->SetMinimum(0);
   projReco__209->SetMaximum(52948.66);
   projReco__209->SetEntries(181028.7);
   projReco__209->SetDirectory(0);
   projReco__209->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__209->SetLineColor(ci);
   projReco__209->SetLineWidth(3);
   projReco__209->GetXaxis()->SetTitle("p_{||} (GeV)");
   projReco__209->GetXaxis()->SetRange(1,12);
   projReco__209->GetXaxis()->SetNdivisions(505);
   projReco__209->GetXaxis()->SetLabelFont(132);
   projReco__209->GetXaxis()->SetLabelSize(0.05);
   projReco__209->GetXaxis()->SetTitleSize(0.06);
   projReco__209->GetXaxis()->SetTitleOffset(0.95);
   projReco__209->GetXaxis()->SetTitleFont(132);
   projReco__209->GetYaxis()->SetTitle("d#sigma/dp_{||} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__209->GetYaxis()->SetNdivisions(505);
   projReco__209->GetYaxis()->SetLabelFont(132);
   projReco__209->GetYaxis()->SetLabelSize(0.05);
   projReco__209->GetYaxis()->SetTitleSize(0.06);
   projReco__209->GetYaxis()->SetTitleOffset(1.1);
   projReco__209->GetYaxis()->SetTitleFont(132);
   projReco__209->GetZaxis()->SetLabelFont(132);
   projReco__209->GetZaxis()->SetLabelSize(0.05);
   projReco__209->GetZaxis()->SetTitleSize(0.06);
   projReco__209->GetZaxis()->SetTitleFont(132);
   projReco__209->Draw("HIST");
   Double_t xAxis106[10] = {1.5, 2, 2.5, 3, 3.5, 4, 4.5, 6, 8, 20}; 
   
   TH1D *projReco__210 = new TH1D("projReco__210","",9, xAxis106);
   projReco__210->SetBinContent(0,3008);
   projReco__210->SetBinContent(1,10790.14);
   projReco__210->SetBinContent(2,24474.77);
   projReco__210->SetBinContent(3,35032.6);
   projReco__210->SetBinContent(4,35026.79);
   projReco__210->SetBinContent(5,25008.34);
   projReco__210->SetBinContent(6,14847.48);
   projReco__210->SetBinContent(7,6740.441);
   projReco__210->SetBinContent(8,3189.677);
   projReco__210->SetBinContent(9,1046.856);
   projReco__210->SetBinContent(10,375.4167);
   projReco__210->SetBinError(0,77.56288);
   projReco__210->SetBinError(10,5.593275);
   projReco__210->SetMinimum(0);
   projReco__210->SetMaximum(52948.66);
   projReco__210->SetEntries(181028.7);
   projReco__210->SetDirectory(0);
   projReco__210->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__210->SetLineColor(ci);
   projReco__210->SetLineWidth(3);
   projReco__210->GetXaxis()->SetTitle("p_{||} (GeV)");
   projReco__210->GetXaxis()->SetRange(1,12);
   projReco__210->GetXaxis()->SetNdivisions(505);
   projReco__210->GetXaxis()->SetLabelFont(132);
   projReco__210->GetXaxis()->SetLabelSize(0.05);
   projReco__210->GetXaxis()->SetTitleSize(0.06);
   projReco__210->GetXaxis()->SetTitleOffset(0.95);
   projReco__210->GetXaxis()->SetTitleFont(132);
   projReco__210->GetYaxis()->SetTitle("d#sigma/dp_{||} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__210->GetYaxis()->SetNdivisions(505);
   projReco__210->GetYaxis()->SetLabelFont(132);
   projReco__210->GetYaxis()->SetLabelSize(0.05);
   projReco__210->GetYaxis()->SetTitleSize(0.06);
   projReco__210->GetYaxis()->SetTitleOffset(1.1);
   projReco__210->GetYaxis()->SetTitleFont(132);
   projReco__210->GetZaxis()->SetLabelFont(132);
   projReco__210->GetZaxis()->SetLabelSize(0.05);
   projReco__210->GetZaxis()->SetTitleSize(0.06);
   projReco__210->GetZaxis()->SetTitleFont(132);
   projReco__210->Draw("HIST SAME");
   Double_t xAxis107[10] = {1.5, 2, 2.5, 3, 3.5, 4, 4.5, 6, 8, 20}; 
   
   TH1D *projReco__211 = new TH1D("projReco__211","",9, xAxis107);
   projReco__211->SetBinContent(0,4064);
   projReco__211->SetBinContent(1,14534.06);
   projReco__211->SetBinContent(2,33242.3);
   projReco__211->SetBinContent(3,48017.75);
   projReco__211->SetBinContent(4,48135.15);
   projReco__211->SetBinContent(5,35179.68);
   projReco__211->SetBinContent(6,21384.87);
   projReco__211->SetBinContent(7,9263.776);
   projReco__211->SetBinContent(8,4431.178);
   projReco__211->SetBinContent(9,1409.791);
   projReco__211->SetBinContent(10,568.8333);
   projReco__211->SetBinError(0,90.15542);
   projReco__211->SetBinError(10,6.884968);
   projReco__211->SetEntries(248587.9);
   projReco__211->SetDirectory(0);
   projReco__211->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__211->SetLineColor(ci);
   projReco__211->SetLineWidth(3);
   projReco__211->GetXaxis()->SetTitle("p_{||} [GeV]");
   projReco__211->GetXaxis()->SetRange(1,12);
   projReco__211->GetXaxis()->SetNdivisions(505);
   projReco__211->GetXaxis()->SetLabelFont(132);
   projReco__211->GetXaxis()->SetLabelSize(0.05);
   projReco__211->GetXaxis()->SetTitleSize(0.06);
   projReco__211->GetXaxis()->SetTitleFont(132);
   projReco__211->GetYaxis()->SetNdivisions(505);
   projReco__211->GetYaxis()->SetLabelFont(132);
   projReco__211->GetYaxis()->SetLabelSize(0.05);
   projReco__211->GetYaxis()->SetTitleSize(0.06);
   projReco__211->GetYaxis()->SetTitleFont(132);
   projReco__211->GetZaxis()->SetLabelFont(132);
   projReco__211->GetZaxis()->SetLabelSize(0.05);
   projReco__211->GetZaxis()->SetTitleSize(0.06);
   projReco__211->GetZaxis()->SetTitleFont(132);
   projReco__211->Draw("HIST SAME");
   Double_t xAxis108[10] = {1.5, 2, 2.5, 3, 3.5, 4, 4.5, 6, 8, 20}; 
   
   TH1D *projReco__212 = new TH1D("projReco__212","",9, xAxis108);
   projReco__212->SetBinContent(0,4422);
   projReco__212->SetBinContent(1,15855.36);
   projReco__212->SetBinContent(2,33981.56);
   projReco__212->SetBinContent(3,47601.02);
   projReco__212->SetBinContent(4,47212.47);
   projReco__212->SetBinContent(5,35072.24);
   projReco__212->SetBinContent(6,20825.89);
   projReco__212->SetBinContent(7,9345.113);
   projReco__212->SetBinContent(8,4502.796);
   projReco__212->SetBinContent(9,1442.02);
   projReco__212->SetBinContent(10,533.5833);
   projReco__212->SetBinError(0,94.04254);
   projReco__212->SetBinError(10,6.668229);
   projReco__212->SetEntries(248626.1);
   projReco__212->SetDirectory(0);
   projReco__212->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__212->SetLineColor(ci);
   projReco__212->SetLineWidth(3);
   projReco__212->GetXaxis()->SetTitle("p_{||} [GeV]");
   projReco__212->GetXaxis()->SetRange(1,12);
   projReco__212->GetXaxis()->SetNdivisions(505);
   projReco__212->GetXaxis()->SetLabelFont(132);
   projReco__212->GetXaxis()->SetLabelSize(0.05);
   projReco__212->GetXaxis()->SetTitleSize(0.06);
   projReco__212->GetXaxis()->SetTitleFont(132);
   projReco__212->GetYaxis()->SetNdivisions(505);
   projReco__212->GetYaxis()->SetLabelFont(132);
   projReco__212->GetYaxis()->SetLabelSize(0.05);
   projReco__212->GetYaxis()->SetTitleSize(0.06);
   projReco__212->GetYaxis()->SetTitleFont(132);
   projReco__212->GetZaxis()->SetLabelFont(132);
   projReco__212->GetZaxis()->SetLabelSize(0.05);
   projReco__212->GetZaxis()->SetTitleSize(0.06);
   projReco__212->GetZaxis()->SetTitleFont(132);
   projReco__212->Draw("HIST SAME");
   Double_t xAxis109[11] = {1.5, 2, 2.5, 3, 3.5, 4, 4.5, 6, 8, 10, 20}; 
   
   TH1D *projReco__213 = new TH1D("projReco__213","",10, xAxis109);
   projReco__213->SetBinContent(0,3824);
   projReco__213->SetBinContent(1,14263.58);
   projReco__213->SetBinContent(2,31913.28);
   projReco__213->SetBinContent(3,45229.62);
   projReco__213->SetBinContent(4,44227.74);
   projReco__213->SetBinContent(5,31935.3);
   projReco__213->SetBinContent(6,19347.69);
   projReco__213->SetBinContent(7,9000.49);
   projReco__213->SetBinContent(8,4502.539);
   projReco__213->SetBinContent(9,2705.245);
   projReco__213->SetBinContent(10,1206.138);
   projReco__213->SetBinContent(11,702.8);
   projReco__213->SetBinError(0,87.45284);
   projReco__213->SetBinError(11,8.383317);
   projReco__213->SetEntries(240435.1);
   projReco__213->SetDirectory(0);
   projReco__213->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__213->SetLineColor(ci);
   projReco__213->SetLineWidth(3);
   projReco__213->GetXaxis()->SetTitle("p_{||} [GeV]");
   projReco__213->GetXaxis()->SetRange(1,12);
   projReco__213->GetXaxis()->SetNdivisions(505);
   projReco__213->GetXaxis()->SetLabelFont(132);
   projReco__213->GetXaxis()->SetLabelSize(0.05);
   projReco__213->GetXaxis()->SetTitleSize(0.06);
   projReco__213->GetXaxis()->SetTitleFont(132);
   projReco__213->GetYaxis()->SetNdivisions(505);
   projReco__213->GetYaxis()->SetLabelFont(132);
   projReco__213->GetYaxis()->SetLabelSize(0.05);
   projReco__213->GetYaxis()->SetTitleSize(0.06);
   projReco__213->GetYaxis()->SetTitleFont(132);
   projReco__213->GetZaxis()->SetLabelFont(132);
   projReco__213->GetZaxis()->SetLabelSize(0.05);
   projReco__213->GetZaxis()->SetTitleSize(0.06);
   projReco__213->GetZaxis()->SetTitleFont(132);
   projReco__213->Draw("HIST SAME");
   Double_t xAxis110[10] = {1.5, 2, 2.5, 3, 3.5, 4, 4.5, 6, 8, 20}; 
   
   TH1D *projReco__214 = new TH1D("projReco__214","",9, xAxis110);
   projReco__214->SetBinContent(0,3638);
   projReco__214->SetBinContent(1,14138.3);
   projReco__214->SetBinContent(2,31430.96);
   projReco__214->SetBinContent(3,44700.02);
   projReco__214->SetBinContent(4,43980.72);
   projReco__214->SetBinContent(5,31712.2);
   projReco__214->SetBinContent(6,19337.05);
   projReco__214->SetBinContent(7,8791.327);
   projReco__214->SetBinContent(8,4226.098);
   projReco__214->SetBinContent(9,1406.152);
   projReco__214->SetBinContent(10,562.0833);
   projReco__214->SetBinError(0,85.29947);
   projReco__214->SetBinError(10,6.843996);
   projReco__214->SetEntries(235715);
   projReco__214->SetDirectory(0);
   projReco__214->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__214->SetLineColor(ci);
   projReco__214->SetLineWidth(3);
   projReco__214->GetXaxis()->SetTitle("p_{||} [GeV]");
   projReco__214->GetXaxis()->SetRange(1,12);
   projReco__214->GetXaxis()->SetNdivisions(505);
   projReco__214->GetXaxis()->SetLabelFont(132);
   projReco__214->GetXaxis()->SetLabelSize(0.05);
   projReco__214->GetXaxis()->SetTitleSize(0.06);
   projReco__214->GetXaxis()->SetTitleFont(132);
   projReco__214->GetYaxis()->SetNdivisions(505);
   projReco__214->GetYaxis()->SetLabelFont(132);
   projReco__214->GetYaxis()->SetLabelSize(0.05);
   projReco__214->GetYaxis()->SetTitleSize(0.06);
   projReco__214->GetYaxis()->SetTitleFont(132);
   projReco__214->GetZaxis()->SetLabelFont(132);
   projReco__214->GetZaxis()->SetLabelSize(0.05);
   projReco__214->GetZaxis()->SetTitleSize(0.06);
   projReco__214->GetZaxis()->SetTitleFont(132);
   projReco__214->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis111[10] = {1.5, 2, 2.5, 3, 3.5, 4, 4.5, 6, 8, 20}; 
   
   TH1D *projReco__215 = new TH1D("projReco__215","",9, xAxis111);
   projReco__215->SetBinContent(0,3008);
   projReco__215->SetBinContent(1,10790.14);
   projReco__215->SetBinContent(2,24474.77);
   projReco__215->SetBinContent(3,35032.6);
   projReco__215->SetBinContent(4,35026.79);
   projReco__215->SetBinContent(5,25008.34);
   projReco__215->SetBinContent(6,14847.48);
   projReco__215->SetBinContent(7,6740.441);
   projReco__215->SetBinContent(8,3189.677);
   projReco__215->SetBinContent(9,1046.856);
   projReco__215->SetBinContent(10,375.4167);
   projReco__215->SetBinError(0,77.56288);
   projReco__215->SetBinError(10,5.593275);
   projReco__215->SetMinimum(0);
   projReco__215->SetMaximum(52948.66);
   projReco__215->SetEntries(181028.7);
   projReco__215->SetDirectory(0);
   projReco__215->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__215->SetLineColor(ci);
   projReco__215->SetLineWidth(3);
   projReco__215->GetXaxis()->SetTitle("p_{||} (GeV)");
   projReco__215->GetXaxis()->SetRange(1,12);
   projReco__215->GetXaxis()->SetNdivisions(505);
   projReco__215->GetXaxis()->SetLabelFont(132);
   projReco__215->GetXaxis()->SetLabelSize(0.05);
   projReco__215->GetXaxis()->SetTitleSize(0.06);
   projReco__215->GetXaxis()->SetTitleOffset(0.95);
   projReco__215->GetXaxis()->SetTitleFont(132);
   projReco__215->GetYaxis()->SetTitle("d#sigma/dp_{||} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__215->GetYaxis()->SetNdivisions(505);
   projReco__215->GetYaxis()->SetLabelFont(132);
   projReco__215->GetYaxis()->SetLabelSize(0.05);
   projReco__215->GetYaxis()->SetTitleSize(0.06);
   projReco__215->GetYaxis()->SetTitleOffset(1.1);
   projReco__215->GetYaxis()->SetTitleFont(132);
   projReco__215->GetZaxis()->SetLabelFont(132);
   projReco__215->GetZaxis()->SetLabelSize(0.05);
   projReco__215->GetZaxis()->SetTitleSize(0.06);
   projReco__215->GetZaxis()->SetTitleFont(132);
   projReco__215->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_CC0pi_q0_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:13:51 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.6164384,-0.1932025,3.493151,1.186815);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__232 = new TH1D("thisHist__232","thisHist",30,0,3);
   thisHist__232->SetBinContent(1,0.416613);
   thisHist__232->SetBinContent(2,0.8828143);
   thisHist__232->SetBinContent(3,0.6955045);
   thisHist__232->SetBinContent(4,0.611708);
   thisHist__232->SetBinContent(5,0.5123835);
   thisHist__232->SetBinContent(6,0.3723771);
   thisHist__232->SetBinContent(7,0.2621787);
   thisHist__232->SetBinContent(8,0.1808786);
   thisHist__232->SetBinContent(9,0.1233359);
   thisHist__232->SetBinContent(10,0.08216752);
   thisHist__232->SetBinContent(11,0.05513094);
   thisHist__232->SetBinContent(12,0.03431404);
   thisHist__232->SetBinContent(13,0.02162081);
   thisHist__232->SetBinContent(14,0.01601463);
   thisHist__232->SetBinContent(15,0.01296825);
   thisHist__232->SetBinContent(16,0.009668012);
   thisHist__232->SetBinContent(17,0.006748568);
   thisHist__232->SetBinContent(18,0.006790879);
   thisHist__232->SetBinContent(19,0.004759962);
   thisHist__232->SetBinContent(20,0.004167611);
   thisHist__232->SetBinContent(21,0.003406017);
   thisHist__232->SetBinContent(22,0.002580957);
   thisHist__232->SetBinContent(23,0.0027502);
   thisHist__232->SetBinContent(24,0.002644423);
   thisHist__232->SetBinContent(25,0.001946296);
   thisHist__232->SetBinContent(26,0.001882829);
   thisHist__232->SetBinContent(27,0.002221316);
   thisHist__232->SetBinContent(28,0.001480877);
   thisHist__232->SetBinContent(29,0.001586654);
   thisHist__232->SetBinContent(30,0.001248168);
   thisHist__232->SetBinContent(31,0.03414479);
   thisHist__232->SetBinError(31,0.0008499096);
   thisHist__232->SetMinimum(0);
   thisHist__232->SetMaximum(1.035013);
   thisHist__232->SetEntries(206474);
   thisHist__232->SetDirectory(0);
   thisHist__232->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__232->SetLineColor(ci);
   thisHist__232->SetLineWidth(3);
   thisHist__232->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__232->GetXaxis()->SetNdivisions(505);
   thisHist__232->GetXaxis()->SetLabelFont(132);
   thisHist__232->GetXaxis()->SetLabelSize(0.05);
   thisHist__232->GetXaxis()->SetTitleSize(0.06);
   thisHist__232->GetXaxis()->SetTitleOffset(0.95);
   thisHist__232->GetXaxis()->SetTitleFont(132);
   thisHist__232->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__232->GetYaxis()->SetNdivisions(505);
   thisHist__232->GetYaxis()->SetLabelFont(132);
   thisHist__232->GetYaxis()->SetLabelSize(0.05);
   thisHist__232->GetYaxis()->SetTitleSize(0.06);
   thisHist__232->GetYaxis()->SetTitleOffset(1.1);
   thisHist__232->GetYaxis()->SetTitleFont(132);
   thisHist__232->GetZaxis()->SetLabelFont(132);
   thisHist__232->GetZaxis()->SetLabelSize(0.05);
   thisHist__232->GetZaxis()->SetTitleSize(0.06);
   thisHist__232->GetZaxis()->SetTitleFont(132);
   thisHist__232->Draw("C");
   
   TH1D *thisHist__233 = new TH1D("thisHist__233","thisHist",30,0,3);
   thisHist__233->SetBinContent(1,0.416613);
   thisHist__233->SetBinContent(2,0.8828143);
   thisHist__233->SetBinContent(3,0.6955045);
   thisHist__233->SetBinContent(4,0.611708);
   thisHist__233->SetBinContent(5,0.5123835);
   thisHist__233->SetBinContent(6,0.3723771);
   thisHist__233->SetBinContent(7,0.2621787);
   thisHist__233->SetBinContent(8,0.1808786);
   thisHist__233->SetBinContent(9,0.1233359);
   thisHist__233->SetBinContent(10,0.08216752);
   thisHist__233->SetBinContent(11,0.05513094);
   thisHist__233->SetBinContent(12,0.03431404);
   thisHist__233->SetBinContent(13,0.02162081);
   thisHist__233->SetBinContent(14,0.01601463);
   thisHist__233->SetBinContent(15,0.01296825);
   thisHist__233->SetBinContent(16,0.009668012);
   thisHist__233->SetBinContent(17,0.006748568);
   thisHist__233->SetBinContent(18,0.006790879);
   thisHist__233->SetBinContent(19,0.004759962);
   thisHist__233->SetBinContent(20,0.004167611);
   thisHist__233->SetBinContent(21,0.003406017);
   thisHist__233->SetBinContent(22,0.002580957);
   thisHist__233->SetBinContent(23,0.0027502);
   thisHist__233->SetBinContent(24,0.002644423);
   thisHist__233->SetBinContent(25,0.001946296);
   thisHist__233->SetBinContent(26,0.001882829);
   thisHist__233->SetBinContent(27,0.002221316);
   thisHist__233->SetBinContent(28,0.001480877);
   thisHist__233->SetBinContent(29,0.001586654);
   thisHist__233->SetBinContent(30,0.001248168);
   thisHist__233->SetBinContent(31,0.03414479);
   thisHist__233->SetBinError(31,0.0008499096);
   thisHist__233->SetMinimum(0);
   thisHist__233->SetMaximum(1.035013);
   thisHist__233->SetEntries(206474);
   thisHist__233->SetDirectory(0);
   thisHist__233->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__233->SetLineColor(ci);
   thisHist__233->SetLineWidth(3);
   thisHist__233->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__233->GetXaxis()->SetNdivisions(505);
   thisHist__233->GetXaxis()->SetLabelFont(132);
   thisHist__233->GetXaxis()->SetLabelSize(0.05);
   thisHist__233->GetXaxis()->SetTitleSize(0.06);
   thisHist__233->GetXaxis()->SetTitleOffset(0.95);
   thisHist__233->GetXaxis()->SetTitleFont(132);
   thisHist__233->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__233->GetYaxis()->SetNdivisions(505);
   thisHist__233->GetYaxis()->SetLabelFont(132);
   thisHist__233->GetYaxis()->SetLabelSize(0.05);
   thisHist__233->GetYaxis()->SetTitleSize(0.06);
   thisHist__233->GetYaxis()->SetTitleOffset(1.1);
   thisHist__233->GetYaxis()->SetTitleFont(132);
   thisHist__233->GetZaxis()->SetLabelFont(132);
   thisHist__233->GetZaxis()->SetLabelSize(0.05);
   thisHist__233->GetZaxis()->SetTitleSize(0.06);
   thisHist__233->GetZaxis()->SetTitleFont(132);
   thisHist__233->Draw("CSAME");
   
   TH1D *thisHist__234 = new TH1D("thisHist__234","thisHist",30,0,3);
   thisHist__234->SetBinContent(1,0.531006);
   thisHist__234->SetBinContent(2,0.9409213);
   thisHist__234->SetBinContent(3,0.6866941);
   thisHist__234->SetBinContent(4,0.5711281);
   thisHist__234->SetBinContent(5,0.4576602);
   thisHist__234->SetBinContent(6,0.3242219);
   thisHist__234->SetBinContent(7,0.2203695);
   thisHist__234->SetBinContent(8,0.1476124);
   thisHist__234->SetBinContent(9,0.09832774);
   thisHist__234->SetBinContent(10,0.06720219);
   thisHist__234->SetBinContent(11,0.04419767);
   thisHist__234->SetBinContent(12,0.0283481);
   thisHist__234->SetBinContent(13,0.01873269);
   thisHist__234->SetBinContent(14,0.01600052);
   thisHist__234->SetBinContent(15,0.01195511);
   thisHist__234->SetBinContent(16,0.01074752);
   thisHist__234->SetBinContent(17,0.009585219);
   thisHist__234->SetBinContent(18,0.008302158);
   thisHist__234->SetBinContent(19,0.007713459);
   thisHist__234->SetBinContent(20,0.005766226);
   thisHist__234->SetBinContent(21,0.0058417);
   thisHist__234->SetBinContent(22,0.004785062);
   thisHist__234->SetBinContent(23,0.004317122);
   thisHist__234->SetBinContent(24,0.004196363);
   thisHist__234->SetBinContent(25,0.003320863);
   thisHist__234->SetBinContent(26,0.00312463);
   thisHist__234->SetBinContent(27,0.002883113);
   thisHist__234->SetBinContent(28,0.002520837);
   thisHist__234->SetBinContent(29,0.00221894);
   thisHist__234->SetBinContent(30,0.00221894);
   thisHist__234->SetBinContent(31,0.05183565);
   thisHist__234->SetBinError(31,0.0008845623);
   thisHist__234->SetEntries(284452);
   thisHist__234->SetDirectory(0);
   thisHist__234->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__234->SetLineColor(ci);
   thisHist__234->SetLineWidth(3);
   thisHist__234->GetXaxis()->SetNdivisions(505);
   thisHist__234->GetXaxis()->SetLabelFont(132);
   thisHist__234->GetXaxis()->SetLabelSize(0.05);
   thisHist__234->GetXaxis()->SetTitleSize(0.06);
   thisHist__234->GetXaxis()->SetTitleFont(132);
   thisHist__234->GetYaxis()->SetNdivisions(505);
   thisHist__234->GetYaxis()->SetLabelFont(132);
   thisHist__234->GetYaxis()->SetLabelSize(0.05);
   thisHist__234->GetYaxis()->SetTitleSize(0.06);
   thisHist__234->GetYaxis()->SetTitleFont(132);
   thisHist__234->GetZaxis()->SetLabelFont(132);
   thisHist__234->GetZaxis()->SetLabelSize(0.05);
   thisHist__234->GetZaxis()->SetTitleSize(0.06);
   thisHist__234->GetZaxis()->SetTitleFont(132);
   thisHist__234->Draw("CSAME");
   
   TH1D *thisHist__235 = new TH1D("thisHist__235","thisHist",30,0,3);
   thisHist__235->SetBinContent(1,0.6054856);
   thisHist__235->SetBinContent(2,0.7957991);
   thisHist__235->SetBinContent(3,0.6924174);
   thisHist__235->SetBinContent(4,0.7168867);
   thisHist__235->SetBinContent(5,0.4874096);
   thisHist__235->SetBinContent(6,0.2586442);
   thisHist__235->SetBinContent(7,0.1536491);
   thisHist__235->SetBinContent(8,0.1112904);
   thisHist__235->SetBinContent(9,0.08715323);
   thisHist__235->SetBinContent(10,0.07653983);
   thisHist__235->SetBinContent(11,0.0672709);
   thisHist__235->SetBinContent(12,0.05956789);
   thisHist__235->SetBinContent(13,0.051248);
   thisHist__235->SetBinContent(14,0.04275411);
   thisHist__235->SetBinContent(15,0.03603177);
   thisHist__235->SetBinContent(16,0.02981558);
   thisHist__235->SetBinContent(17,0.02377338);
   thisHist__235->SetBinContent(18,0.01937617);
   thisHist__235->SetBinContent(19,0.01558002);
   thisHist__235->SetBinContent(20,0.01353959);
   thisHist__235->SetBinContent(21,0.01151498);
   thisHist__235->SetBinContent(22,0.01108791);
   thisHist__235->SetBinContent(23,0.009790898);
   thisHist__235->SetBinContent(24,0.009569456);
   thisHist__235->SetBinContent(25,0.008778592);
   thisHist__235->SetBinContent(26,0.008604602);
   thisHist__235->SetBinContent(27,0.007766286);
   thisHist__235->SetBinContent(28,0.008114266);
   thisHist__235->SetBinContent(29,0.007481575);
   thisHist__235->SetBinContent(30,0.006991239);
   thisHist__235->SetBinContent(31,0.05926736);
   thisHist__235->SetBinError(31,0.0009682193);
   thisHist__235->SetEntries(284069);
   thisHist__235->SetDirectory(0);
   thisHist__235->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__235->SetLineColor(ci);
   thisHist__235->SetLineWidth(3);
   thisHist__235->GetXaxis()->SetNdivisions(505);
   thisHist__235->GetXaxis()->SetLabelFont(132);
   thisHist__235->GetXaxis()->SetLabelSize(0.05);
   thisHist__235->GetXaxis()->SetTitleSize(0.06);
   thisHist__235->GetXaxis()->SetTitleFont(132);
   thisHist__235->GetYaxis()->SetNdivisions(505);
   thisHist__235->GetYaxis()->SetLabelFont(132);
   thisHist__235->GetYaxis()->SetLabelSize(0.05);
   thisHist__235->GetYaxis()->SetTitleSize(0.06);
   thisHist__235->GetYaxis()->SetTitleFont(132);
   thisHist__235->GetZaxis()->SetLabelFont(132);
   thisHist__235->GetZaxis()->SetLabelSize(0.05);
   thisHist__235->GetZaxis()->SetTitleSize(0.06);
   thisHist__235->GetZaxis()->SetTitleFont(132);
   thisHist__235->Draw("CSAME");
   
   TH1D *thisHist__236 = new TH1D("thisHist__236","thisHist",30,0,3);
   thisHist__236->SetBinContent(1,0.4776491);
   thisHist__236->SetBinContent(2,0.8112891);
   thisHist__236->SetBinContent(3,0.614869);
   thisHist__236->SetBinContent(4,0.5122403);
   thisHist__236->SetBinContent(5,0.4592166);
   thisHist__236->SetBinContent(6,0.3568459);
   thisHist__236->SetBinContent(7,0.2515403);
   thisHist__236->SetBinContent(8,0.1885181);
   thisHist__236->SetBinContent(9,0.1414128);
   thisHist__236->SetBinContent(10,0.1095469);
   thisHist__236->SetBinContent(11,0.08835678);
   thisHist__236->SetBinContent(12,0.06781169);
   thisHist__236->SetBinContent(13,0.05365268);
   thisHist__236->SetBinContent(14,0.04479926);
   thisHist__236->SetBinContent(15,0.03760687);
   thisHist__236->SetBinContent(16,0.02962428);
   thisHist__236->SetBinContent(17,0.02509275);
   thisHist__236->SetBinContent(18,0.0184164);
   thisHist__236->SetBinContent(19,0.01540075);
   thisHist__236->SetBinContent(20,0.01288503);
   thisHist__236->SetBinContent(21,0.0103048);
   thisHist__236->SetBinContent(22,0.01028867);
   thisHist__236->SetBinContent(23,0.009450096);
   thisHist__236->SetBinContent(24,0.008901797);
   thisHist__236->SetBinContent(25,0.008966302);
   thisHist__236->SetBinContent(26,0.008321245);
   thisHist__236->SetBinContent(27,0.008240612);
   thisHist__236->SetBinContent(28,0.008030969);
   thisHist__236->SetBinContent(29,0.00770844);
   thisHist__236->SetBinContent(30,0.007547175);
   thisHist__236->SetBinContent(31,0.06039353);
   thisHist__236->SetBinError(31,0.0009868803);
   thisHist__236->SetEntries(276870);
   thisHist__236->SetDirectory(0);
   thisHist__236->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__236->SetLineColor(ci);
   thisHist__236->SetLineWidth(3);
   thisHist__236->GetXaxis()->SetNdivisions(505);
   thisHist__236->GetXaxis()->SetLabelFont(132);
   thisHist__236->GetXaxis()->SetLabelSize(0.05);
   thisHist__236->GetXaxis()->SetTitleSize(0.06);
   thisHist__236->GetXaxis()->SetTitleFont(132);
   thisHist__236->GetYaxis()->SetNdivisions(505);
   thisHist__236->GetYaxis()->SetLabelFont(132);
   thisHist__236->GetYaxis()->SetLabelSize(0.05);
   thisHist__236->GetYaxis()->SetTitleSize(0.06);
   thisHist__236->GetYaxis()->SetTitleFont(132);
   thisHist__236->GetZaxis()->SetLabelFont(132);
   thisHist__236->GetZaxis()->SetLabelSize(0.05);
   thisHist__236->GetZaxis()->SetTitleSize(0.06);
   thisHist__236->GetZaxis()->SetTitleFont(132);
   thisHist__236->Draw("CSAME");
   
   TH1D *thisHist__237 = new TH1D("thisHist__237","thisHist",30,0,3);
   thisHist__237->SetBinContent(1,0.4751057);
   thisHist__237->SetBinContent(2,0.8152087);
   thisHist__237->SetBinContent(3,0.6045451);
   thisHist__237->SetBinContent(4,0.5142907);
   thisHist__237->SetBinContent(5,0.4609637);
   thisHist__237->SetBinContent(6,0.3583248);
   thisHist__237->SetBinContent(7,0.2498486);
   thisHist__237->SetBinContent(8,0.179235);
   thisHist__237->SetBinContent(9,0.1325033);
   thisHist__237->SetBinContent(10,0.1028323);
   thisHist__237->SetBinContent(11,0.079918);
   thisHist__237->SetBinContent(12,0.05884196);
   thisHist__237->SetBinContent(13,0.04537717);
   thisHist__237->SetBinContent(14,0.03820132);
   thisHist__237->SetBinContent(15,0.03257352);
   thisHist__237->SetBinContent(16,0.02549442);
   thisHist__237->SetBinContent(17,0.02170493);
   thisHist__237->SetBinContent(18,0.01822182);
   thisHist__237->SetBinContent(19,0.01302941);
   thisHist__237->SetBinContent(20,0.01107822);
   thisHist__237->SetBinContent(21,0.009417294);
   thisHist__237->SetBinContent(22,0.008772274);
   thisHist__237->SetBinContent(23,0.008288509);
   thisHist__237->SetBinContent(24,0.007917622);
   thisHist__237->SetBinContent(25,0.00832076);
   thisHist__237->SetBinContent(26,0.007836995);
   thisHist__237->SetBinContent(27,0.00753061);
   thisHist__237->SetBinContent(28,0.007949873);
   thisHist__237->SetBinContent(29,0.007514485);
   thisHist__237->SetBinContent(30,0.006933967);
   thisHist__237->SetBinContent(31,0.05435907);
   thisHist__237->SetBinError(31,0.0009362518);
   thisHist__237->SetEntries(271132);
   thisHist__237->SetDirectory(0);
   thisHist__237->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__237->SetLineColor(ci);
   thisHist__237->SetLineWidth(3);
   thisHist__237->GetXaxis()->SetNdivisions(505);
   thisHist__237->GetXaxis()->SetLabelFont(132);
   thisHist__237->GetXaxis()->SetLabelSize(0.05);
   thisHist__237->GetXaxis()->SetTitleSize(0.06);
   thisHist__237->GetXaxis()->SetTitleFont(132);
   thisHist__237->GetYaxis()->SetNdivisions(505);
   thisHist__237->GetYaxis()->SetLabelFont(132);
   thisHist__237->GetYaxis()->SetLabelSize(0.05);
   thisHist__237->GetYaxis()->SetTitleSize(0.06);
   thisHist__237->GetYaxis()->SetTitleFont(132);
   thisHist__237->GetZaxis()->SetLabelFont(132);
   thisHist__237->GetZaxis()->SetLabelSize(0.05);
   thisHist__237->GetZaxis()->SetTitleSize(0.06);
   thisHist__237->GetZaxis()->SetTitleFont(132);
   thisHist__237->Draw("CSAME");
   
   TH1D *thisHist__238 = new TH1D("thisHist__238","thisHist",30,0,3);
   thisHist__238->SetBinContent(1,0.416613);
   thisHist__238->SetBinContent(2,0.8828143);
   thisHist__238->SetBinContent(3,0.6955045);
   thisHist__238->SetBinContent(4,0.611708);
   thisHist__238->SetBinContent(5,0.5123835);
   thisHist__238->SetBinContent(6,0.3723771);
   thisHist__238->SetBinContent(7,0.2621787);
   thisHist__238->SetBinContent(8,0.1808786);
   thisHist__238->SetBinContent(9,0.1233359);
   thisHist__238->SetBinContent(10,0.08216752);
   thisHist__238->SetBinContent(11,0.05513094);
   thisHist__238->SetBinContent(12,0.03431404);
   thisHist__238->SetBinContent(13,0.02162081);
   thisHist__238->SetBinContent(14,0.01601463);
   thisHist__238->SetBinContent(15,0.01296825);
   thisHist__238->SetBinContent(16,0.009668012);
   thisHist__238->SetBinContent(17,0.006748568);
   thisHist__238->SetBinContent(18,0.006790879);
   thisHist__238->SetBinContent(19,0.004759962);
   thisHist__238->SetBinContent(20,0.004167611);
   thisHist__238->SetBinContent(21,0.003406017);
   thisHist__238->SetBinContent(22,0.002580957);
   thisHist__238->SetBinContent(23,0.0027502);
   thisHist__238->SetBinContent(24,0.002644423);
   thisHist__238->SetBinContent(25,0.001946296);
   thisHist__238->SetBinContent(26,0.001882829);
   thisHist__238->SetBinContent(27,0.002221316);
   thisHist__238->SetBinContent(28,0.001480877);
   thisHist__238->SetBinContent(29,0.001586654);
   thisHist__238->SetBinContent(30,0.001248168);
   thisHist__238->SetBinContent(31,0.03414479);
   thisHist__238->SetBinError(31,0.0008499096);
   thisHist__238->SetMinimum(0);
   thisHist__238->SetMaximum(1.035013);
   thisHist__238->SetEntries(206474);
   thisHist__238->SetDirectory(0);
   thisHist__238->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__238->SetLineColor(ci);
   thisHist__238->SetLineWidth(3);
   thisHist__238->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__238->GetXaxis()->SetNdivisions(505);
   thisHist__238->GetXaxis()->SetLabelFont(132);
   thisHist__238->GetXaxis()->SetLabelSize(0.05);
   thisHist__238->GetXaxis()->SetTitleSize(0.06);
   thisHist__238->GetXaxis()->SetTitleOffset(0.95);
   thisHist__238->GetXaxis()->SetTitleFont(132);
   thisHist__238->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__238->GetYaxis()->SetNdivisions(505);
   thisHist__238->GetYaxis()->SetLabelFont(132);
   thisHist__238->GetYaxis()->SetLabelSize(0.05);
   thisHist__238->GetYaxis()->SetTitleSize(0.06);
   thisHist__238->GetYaxis()->SetTitleOffset(1.1);
   thisHist__238->GetYaxis()->SetTitleFont(132);
   thisHist__238->GetZaxis()->SetLabelFont(132);
   thisHist__238->GetZaxis()->SetLabelSize(0.05);
   thisHist__238->GetZaxis()->SetTitleSize(0.06);
   thisHist__238->GetZaxis()->SetTitleFont(132);
   thisHist__238->Draw("sameaxis");
   Double_t xAxis120[14] = {0, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.6, 0.7, 0.85, 3}; 
   
   TH1D *modRate_px__239 = new TH1D("modRate_px__239","",13, xAxis120);
   modRate_px__239->SetBinContent(1,0.9409213);
   modRate_px__239->SetBinContent(2,0.9032295);
   modRate_px__239->SetBinContent(3,0.8132913);
   modRate_px__239->SetBinContent(4,0.7400563);
   modRate_px__239->SetBinContent(5,0.6908018);
   modRate_px__239->SetBinContent(6,0.6621445);
   modRate_px__239->SetBinContent(7,0.6556643);
   modRate_px__239->SetBinContent(8,0.6372068);
   modRate_px__239->SetBinContent(9,0.6232553);
   modRate_px__239->SetBinContent(10,0.6064334);
   modRate_px__239->SetBinContent(11,0.5703603);
   modRate_px__239->SetBinContent(12,0.5387434);
   modRate_px__239->SetBinContent(13,0.4477307);
   modRate_px__239->SetBinError(1,132.2721);
   modRate_px__239->SetBinError(2,133.0074);
   modRate_px__239->SetBinError(3,116.2416);
   modRate_px__239->SetBinError(4,98.48171);
   modRate_px__239->SetBinError(5,86.66428);
   modRate_px__239->SetBinError(6,81.55581);
   modRate_px__239->SetBinError(7,79.54803);
   modRate_px__239->SetBinError(8,73.87808);
   modRate_px__239->SetBinError(9,67.33981);
   modRate_px__239->SetBinError(10,81.54802);
   modRate_px__239->SetBinError(11,64.06871);
   modRate_px__239->SetBinError(12,58.68891);
   modRate_px__239->SetBinError(13,57.3313);
   modRate_px__239->SetEntries(193007.1);
   modRate_px__239->SetDirectory(0);
   modRate_px__239->SetStats(0);
   modRate_px__239->SetLineStyle(7);
   modRate_px__239->SetLineWidth(3);
   modRate_px__239->GetXaxis()->SetTitle("True q_{0} (GeV)");
   modRate_px__239->GetXaxis()->SetRange(1,60);
   modRate_px__239->GetXaxis()->SetNdivisions(505);
   modRate_px__239->GetXaxis()->SetLabelFont(132);
   modRate_px__239->GetXaxis()->SetLabelSize(0.05);
   modRate_px__239->GetXaxis()->SetTitleSize(0.06);
   modRate_px__239->GetXaxis()->SetTitleFont(132);
   modRate_px__239->GetYaxis()->SetNdivisions(505);
   modRate_px__239->GetYaxis()->SetLabelFont(132);
   modRate_px__239->GetYaxis()->SetLabelSize(0.05);
   modRate_px__239->GetYaxis()->SetTitleSize(0.06);
   modRate_px__239->GetYaxis()->SetTitleFont(132);
   modRate_px__239->GetZaxis()->SetLabelFont(132);
   modRate_px__239->GetZaxis()->SetLabelSize(0.05);
   modRate_px__239->GetZaxis()->SetTitleSize(0.06);
   modRate_px__239->GetZaxis()->SetTitleFont(132);
   modRate_px__239->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(3,0,3,1.035013,0,0.7748604,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__240 = new TH1D("thisHist__240","thisHist",30,0,3);
   thisHist__240->SetBinContent(1,0.416613);
   thisHist__240->SetBinContent(2,0.8828143);
   thisHist__240->SetBinContent(3,0.6955045);
   thisHist__240->SetBinContent(4,0.611708);
   thisHist__240->SetBinContent(5,0.5123835);
   thisHist__240->SetBinContent(6,0.3723771);
   thisHist__240->SetBinContent(7,0.2621787);
   thisHist__240->SetBinContent(8,0.1808786);
   thisHist__240->SetBinContent(9,0.1233359);
   thisHist__240->SetBinContent(10,0.08216752);
   thisHist__240->SetBinContent(11,0.05513094);
   thisHist__240->SetBinContent(12,0.03431404);
   thisHist__240->SetBinContent(13,0.02162081);
   thisHist__240->SetBinContent(14,0.01601463);
   thisHist__240->SetBinContent(15,0.01296825);
   thisHist__240->SetBinContent(16,0.009668012);
   thisHist__240->SetBinContent(17,0.006748568);
   thisHist__240->SetBinContent(18,0.006790879);
   thisHist__240->SetBinContent(19,0.004759962);
   thisHist__240->SetBinContent(20,0.004167611);
   thisHist__240->SetBinContent(21,0.003406017);
   thisHist__240->SetBinContent(22,0.002580957);
   thisHist__240->SetBinContent(23,0.0027502);
   thisHist__240->SetBinContent(24,0.002644423);
   thisHist__240->SetBinContent(25,0.001946296);
   thisHist__240->SetBinContent(26,0.001882829);
   thisHist__240->SetBinContent(27,0.002221316);
   thisHist__240->SetBinContent(28,0.001480877);
   thisHist__240->SetBinContent(29,0.001586654);
   thisHist__240->SetBinContent(30,0.001248168);
   thisHist__240->SetBinContent(31,0.03414479);
   thisHist__240->SetBinError(31,0.0008499096);
   thisHist__240->SetMinimum(0);
   thisHist__240->SetMaximum(1.035013);
   thisHist__240->SetEntries(206474);
   thisHist__240->SetDirectory(0);
   thisHist__240->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__240->SetLineColor(ci);
   thisHist__240->SetLineWidth(3);
   thisHist__240->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__240->GetXaxis()->SetNdivisions(505);
   thisHist__240->GetXaxis()->SetLabelFont(132);
   thisHist__240->GetXaxis()->SetLabelSize(0.05);
   thisHist__240->GetXaxis()->SetTitleSize(0.06);
   thisHist__240->GetXaxis()->SetTitleOffset(0.95);
   thisHist__240->GetXaxis()->SetTitleFont(132);
   thisHist__240->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__240->GetYaxis()->SetNdivisions(505);
   thisHist__240->GetYaxis()->SetLabelFont(132);
   thisHist__240->GetYaxis()->SetLabelSize(0.05);
   thisHist__240->GetYaxis()->SetTitleSize(0.06);
   thisHist__240->GetYaxis()->SetTitleOffset(1.1);
   thisHist__240->GetYaxis()->SetTitleFont(132);
   thisHist__240->GetZaxis()->SetLabelFont(132);
   thisHist__240->GetZaxis()->SetLabelSize(0.05);
   thisHist__240->GetZaxis()->SetTitleSize(0.06);
   thisHist__240->GetZaxis()->SetTitleFont(132);
   thisHist__240->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_CC0pi_q0_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:13:51 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.6164384,-91138.1,3.493151,559848.3);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis113[14] = {0, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.6, 0.7, 0.85, 3}; 
   
   TH1D *projReco__225 = new TH1D("projReco__225","",13, xAxis113);
   projReco__225->SetBinContent(1,138721.1);
   projReco__225->SetBinContent(2,290996.2);
   projReco__225->SetBinContent(3,246141.2);
   projReco__225->SetBinContent(4,193559.9);
   projReco__225->SetBinContent(5,159370.2);
   projReco__225->SetBinContent(6,145799.1);
   projReco__225->SetBinContent(7,139493);
   projReco__225->SetBinContent(8,123248.9);
   projReco__225->SetBinContent(9,105470);
   projReco__225->SetBinContent(10,79913.95);
   projReco__225->SetBinContent(11,52917.98);
   projReco__225->SetBinContent(12,31411.26);
   projReco__225->SetBinContent(13,2415.101);
   projReco__225->SetMinimum(0);
   projReco__225->SetMaximum(488239.8);
   projReco__225->SetEntries(192994.1);
   projReco__225->SetDirectory(0);
   projReco__225->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__225->SetLineColor(ci);
   projReco__225->SetLineWidth(3);
   projReco__225->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__225->GetXaxis()->SetRange(1,60);
   projReco__225->GetXaxis()->SetNdivisions(505);
   projReco__225->GetXaxis()->SetLabelFont(132);
   projReco__225->GetXaxis()->SetLabelSize(0.05);
   projReco__225->GetXaxis()->SetTitleSize(0.06);
   projReco__225->GetXaxis()->SetTitleOffset(0.95);
   projReco__225->GetXaxis()->SetTitleFont(132);
   projReco__225->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__225->GetYaxis()->SetNdivisions(505);
   projReco__225->GetYaxis()->SetLabelFont(132);
   projReco__225->GetYaxis()->SetLabelSize(0.05);
   projReco__225->GetYaxis()->SetTitleSize(0.06);
   projReco__225->GetYaxis()->SetTitleOffset(1.1);
   projReco__225->GetYaxis()->SetTitleFont(132);
   projReco__225->GetZaxis()->SetLabelFont(132);
   projReco__225->GetZaxis()->SetLabelSize(0.05);
   projReco__225->GetZaxis()->SetTitleSize(0.06);
   projReco__225->GetZaxis()->SetTitleFont(132);
   projReco__225->Draw("HIST");
   Double_t xAxis114[14] = {0, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.6, 0.7, 0.85, 3}; 
   
   TH1D *projReco__226 = new TH1D("projReco__226","",13, xAxis114);
   projReco__226->SetBinContent(1,138721.1);
   projReco__226->SetBinContent(2,290996.2);
   projReco__226->SetBinContent(3,246141.2);
   projReco__226->SetBinContent(4,193559.9);
   projReco__226->SetBinContent(5,159370.2);
   projReco__226->SetBinContent(6,145799.1);
   projReco__226->SetBinContent(7,139493);
   projReco__226->SetBinContent(8,123248.9);
   projReco__226->SetBinContent(9,105470);
   projReco__226->SetBinContent(10,79913.95);
   projReco__226->SetBinContent(11,52917.98);
   projReco__226->SetBinContent(12,31411.26);
   projReco__226->SetBinContent(13,2415.101);
   projReco__226->SetMinimum(0);
   projReco__226->SetMaximum(488239.8);
   projReco__226->SetEntries(192994.1);
   projReco__226->SetDirectory(0);
   projReco__226->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__226->SetLineColor(ci);
   projReco__226->SetLineWidth(3);
   projReco__226->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__226->GetXaxis()->SetRange(1,60);
   projReco__226->GetXaxis()->SetNdivisions(505);
   projReco__226->GetXaxis()->SetLabelFont(132);
   projReco__226->GetXaxis()->SetLabelSize(0.05);
   projReco__226->GetXaxis()->SetTitleSize(0.06);
   projReco__226->GetXaxis()->SetTitleOffset(0.95);
   projReco__226->GetXaxis()->SetTitleFont(132);
   projReco__226->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__226->GetYaxis()->SetNdivisions(505);
   projReco__226->GetYaxis()->SetLabelFont(132);
   projReco__226->GetYaxis()->SetLabelSize(0.05);
   projReco__226->GetYaxis()->SetTitleSize(0.06);
   projReco__226->GetYaxis()->SetTitleOffset(1.1);
   projReco__226->GetYaxis()->SetTitleFont(132);
   projReco__226->GetZaxis()->SetLabelFont(132);
   projReco__226->GetZaxis()->SetLabelSize(0.05);
   projReco__226->GetZaxis()->SetTitleSize(0.06);
   projReco__226->GetZaxis()->SetTitleFont(132);
   projReco__226->Draw("HIST SAME");
   Double_t xAxis115[15] = {0, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.55, 0.65, 0.75, 0.9, 3}; 
   
   TH1D *projReco__227 = new TH1D("projReco__227","",14, xAxis115);
   projReco__227->SetBinContent(1,244933.4);
   projReco__227->SetBinContent(2,443854.4);
   projReco__227->SetBinContent(3,353450.8);
   projReco__227->SetBinContent(4,270304.4);
   projReco__227->SetBinContent(5,214715);
   projReco__227->SetBinContent(6,192081);
   projReco__227->SetBinContent(7,178702.5);
   projReco__227->SetBinContent(8,153433);
   projReco__227->SetBinContent(9,131321.3);
   projReco__227->SetBinContent(10,107950);
   projReco__227->SetBinContent(11,77191.06);
   projReco__227->SetBinContent(12,50222.71);
   projReco__227->SetBinContent(13,28385.37);
   projReco__227->SetBinContent(14,2508.936);
   projReco__227->SetEntries(264482.7);
   projReco__227->SetDirectory(0);
   projReco__227->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__227->SetLineColor(ci);
   projReco__227->SetLineWidth(3);
   projReco__227->GetXaxis()->SetTitle("True q_{0} (GeV)");
   projReco__227->GetXaxis()->SetRange(1,60);
   projReco__227->GetXaxis()->SetNdivisions(505);
   projReco__227->GetXaxis()->SetLabelFont(132);
   projReco__227->GetXaxis()->SetLabelSize(0.05);
   projReco__227->GetXaxis()->SetTitleSize(0.06);
   projReco__227->GetXaxis()->SetTitleFont(132);
   projReco__227->GetYaxis()->SetNdivisions(505);
   projReco__227->GetYaxis()->SetLabelFont(132);
   projReco__227->GetYaxis()->SetLabelSize(0.05);
   projReco__227->GetYaxis()->SetTitleSize(0.06);
   projReco__227->GetYaxis()->SetTitleFont(132);
   projReco__227->GetZaxis()->SetLabelFont(132);
   projReco__227->GetZaxis()->SetLabelSize(0.05);
   projReco__227->GetZaxis()->SetTitleSize(0.06);
   projReco__227->GetZaxis()->SetTitleFont(132);
   projReco__227->Draw("HIST SAME");
   Double_t xAxis116[15] = {0, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.6, 0.75, 0.95, 1.2, 3}; 
   
   TH1D *projReco__228 = new TH1D("projReco__228","",14, xAxis116);
   projReco__228->SetBinContent(1,268797.9);
   projReco__228->SetBinContent(2,369150.1);
   projReco__228->SetBinContent(3,272358.2);
   projReco__228->SetBinContent(4,241237);
   projReco__228->SetBinContent(5,242904.8);
   projReco__228->SetBinContent(6,241729.7);
   projReco__228->SetBinContent(7,220680.5);
   projReco__228->SetBinContent(8,171111.8);
   projReco__228->SetBinContent(9,120811.1);
   projReco__228->SetBinContent(10,72424.8);
   projReco__228->SetBinContent(11,37571.02);
   projReco__228->SetBinContent(12,21849.51);
   projReco__228->SetBinContent(13,14194.35);
   projReco__228->SetBinContent(14,2611.51);
   projReco__228->SetEntries(259540);
   projReco__228->SetDirectory(0);
   projReco__228->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__228->SetLineColor(ci);
   projReco__228->SetLineWidth(3);
   projReco__228->GetXaxis()->SetTitle("True q_{0} (GeV)");
   projReco__228->GetXaxis()->SetRange(1,60);
   projReco__228->GetXaxis()->SetNdivisions(505);
   projReco__228->GetXaxis()->SetLabelFont(132);
   projReco__228->GetXaxis()->SetLabelSize(0.05);
   projReco__228->GetXaxis()->SetTitleSize(0.06);
   projReco__228->GetXaxis()->SetTitleFont(132);
   projReco__228->GetYaxis()->SetNdivisions(505);
   projReco__228->GetYaxis()->SetLabelFont(132);
   projReco__228->GetYaxis()->SetLabelSize(0.05);
   projReco__228->GetYaxis()->SetTitleSize(0.06);
   projReco__228->GetYaxis()->SetTitleFont(132);
   projReco__228->GetZaxis()->SetLabelFont(132);
   projReco__228->GetZaxis()->SetLabelSize(0.05);
   projReco__228->GetZaxis()->SetTitleSize(0.06);
   projReco__228->GetZaxis()->SetTitleFont(132);
   projReco__228->Draw("HIST SAME");
   Double_t xAxis117[17] = {0, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.55, 0.65, 0.75, 0.9, 1.1, 1.4, 3}; 
   
   TH1D *projReco__229 = new TH1D("projReco__229","",16, xAxis117);
   projReco__229->SetBinContent(1,207511.3);
   projReco__229->SetBinContent(2,353905.6);
   projReco__229->SetBinContent(3,286504.1);
   projReco__229->SetBinContent(4,224363.1);
   projReco__229->SetBinContent(5,177889.7);
   projReco__229->SetBinContent(6,156499.5);
   projReco__229->SetBinContent(7,150556.2);
   projReco__229->SetBinContent(8,141408.4);
   projReco__229->SetBinContent(9,127484.2);
   projReco__229->SetBinContent(10,109961);
   projReco__229->SetBinContent(11,81979.42);
   projReco__229->SetBinContent(12,56454.65);
   projReco__229->SetBinContent(13,37055.69);
   projReco__229->SetBinContent(14,22103.33);
   projReco__229->SetBinContent(15,10821.13);
   projReco__229->SetBinContent(16,1756.624);
   projReco__229->SetEntries(251790.9);
   projReco__229->SetDirectory(0);
   projReco__229->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__229->SetLineColor(ci);
   projReco__229->SetLineWidth(3);
   projReco__229->GetXaxis()->SetTitle("True q_{0} (GeV)");
   projReco__229->GetXaxis()->SetRange(1,60);
   projReco__229->GetXaxis()->SetNdivisions(505);
   projReco__229->GetXaxis()->SetLabelFont(132);
   projReco__229->GetXaxis()->SetLabelSize(0.05);
   projReco__229->GetXaxis()->SetTitleSize(0.06);
   projReco__229->GetXaxis()->SetTitleFont(132);
   projReco__229->GetYaxis()->SetNdivisions(505);
   projReco__229->GetYaxis()->SetLabelFont(132);
   projReco__229->GetYaxis()->SetLabelSize(0.05);
   projReco__229->GetYaxis()->SetTitleSize(0.06);
   projReco__229->GetYaxis()->SetTitleFont(132);
   projReco__229->GetZaxis()->SetLabelFont(132);
   projReco__229->GetZaxis()->SetLabelSize(0.05);
   projReco__229->GetZaxis()->SetTitleSize(0.06);
   projReco__229->GetZaxis()->SetTitleFont(132);
   projReco__229->Draw("HIST SAME");
   Double_t xAxis118[16] = {0, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.55, 0.65, 0.75, 0.9, 1.1, 3}; 
   
   TH1D *projReco__230 = new TH1D("projReco__230","",15, xAxis118);
   projReco__230->SetBinContent(1,206447.6);
   projReco__230->SetBinContent(2,357212.5);
   projReco__230->SetBinContent(3,286708);
   projReco__230->SetBinContent(4,219838.9);
   projReco__230->SetBinContent(5,175712.6);
   projReco__230->SetBinContent(6,155345.8);
   projReco__230->SetBinContent(7,153371.8);
   projReco__230->SetBinContent(8,143175.9);
   projReco__230->SetBinContent(9,127090.4);
   projReco__230->SetBinContent(10,110318.1);
   projReco__230->SetBinContent(11,82457.31);
   projReco__230->SetBinContent(12,54720.55);
   projReco__230->SetBinContent(13,35002.26);
   projReco__230->SetBinContent(14,20423.99);
   projReco__230->SetBinContent(15,2770.19);
   projReco__230->SetEntries(247553.8);
   projReco__230->SetDirectory(0);
   projReco__230->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__230->SetLineColor(ci);
   projReco__230->SetLineWidth(3);
   projReco__230->GetXaxis()->SetTitle("True q_{0} (GeV)");
   projReco__230->GetXaxis()->SetRange(1,60);
   projReco__230->GetXaxis()->SetNdivisions(505);
   projReco__230->GetXaxis()->SetLabelFont(132);
   projReco__230->GetXaxis()->SetLabelSize(0.05);
   projReco__230->GetXaxis()->SetTitleSize(0.06);
   projReco__230->GetXaxis()->SetTitleFont(132);
   projReco__230->GetYaxis()->SetNdivisions(505);
   projReco__230->GetYaxis()->SetLabelFont(132);
   projReco__230->GetYaxis()->SetLabelSize(0.05);
   projReco__230->GetYaxis()->SetTitleSize(0.06);
   projReco__230->GetYaxis()->SetTitleFont(132);
   projReco__230->GetZaxis()->SetLabelFont(132);
   projReco__230->GetZaxis()->SetLabelSize(0.05);
   projReco__230->GetZaxis()->SetTitleSize(0.06);
   projReco__230->GetZaxis()->SetTitleFont(132);
   projReco__230->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis119[14] = {0, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.6, 0.7, 0.85, 3}; 
   
   TH1D *projReco__231 = new TH1D("projReco__231","",13, xAxis119);
   projReco__231->SetBinContent(1,138721.1);
   projReco__231->SetBinContent(2,290996.2);
   projReco__231->SetBinContent(3,246141.2);
   projReco__231->SetBinContent(4,193559.9);
   projReco__231->SetBinContent(5,159370.2);
   projReco__231->SetBinContent(6,145799.1);
   projReco__231->SetBinContent(7,139493);
   projReco__231->SetBinContent(8,123248.9);
   projReco__231->SetBinContent(9,105470);
   projReco__231->SetBinContent(10,79913.95);
   projReco__231->SetBinContent(11,52917.98);
   projReco__231->SetBinContent(12,31411.26);
   projReco__231->SetBinContent(13,2415.101);
   projReco__231->SetMinimum(0);
   projReco__231->SetMaximum(488239.8);
   projReco__231->SetEntries(192994.1);
   projReco__231->SetDirectory(0);
   projReco__231->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__231->SetLineColor(ci);
   projReco__231->SetLineWidth(3);
   projReco__231->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__231->GetXaxis()->SetRange(1,60);
   projReco__231->GetXaxis()->SetNdivisions(505);
   projReco__231->GetXaxis()->SetLabelFont(132);
   projReco__231->GetXaxis()->SetLabelSize(0.05);
   projReco__231->GetXaxis()->SetTitleSize(0.06);
   projReco__231->GetXaxis()->SetTitleOffset(0.95);
   projReco__231->GetXaxis()->SetTitleFont(132);
   projReco__231->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__231->GetYaxis()->SetNdivisions(505);
   projReco__231->GetYaxis()->SetLabelFont(132);
   projReco__231->GetYaxis()->SetLabelSize(0.05);
   projReco__231->GetYaxis()->SetTitleSize(0.06);
   projReco__231->GetYaxis()->SetTitleOffset(1.1);
   projReco__231->GetYaxis()->SetTitleFont(132);
   projReco__231->GetZaxis()->SetLabelFont(132);
   projReco__231->GetZaxis()->SetLabelSize(0.05);
   projReco__231->GetZaxis()->SetTitleSize(0.06);
   projReco__231->GetZaxis()->SetTitleFont(132);
   projReco__231->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_CC0pi_q3_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:13:56 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.6164384,-0.1258431,3.493151,0.7730362);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__248 = new TH1D("thisHist__248","thisHist",30,0,3);
   thisHist__248->SetBinContent(1,0.009837255);
   thisHist__248->SetBinContent(2,0.08965653);
   thisHist__248->SetBinContent(3,0.2136694);
   thisHist__248->SetBinContent(4,0.3648247);
   thisHist__248->SetBinContent(5,0.4909108);
   thisHist__248->SetBinContent(6,0.5553501);
   thisHist__248->SetBinContent(7,0.5585234);
   thisHist__248->SetBinContent(8,0.499521);
   thisHist__248->SetBinContent(9,0.4192786);
   thisHist__248->SetBinContent(10,0.3315049);
   thisHist__248->SetBinContent(11,0.2584765);
   thisHist__248->SetBinContent(12,0.1919428);
   thisHist__248->SetBinContent(13,0.09098932);
   thisHist__248->SetBinContent(14,0.06606827);
   thisHist__248->SetBinContent(15,0.04764193);
   thisHist__248->SetBinContent(16,0.03158499);
   thisHist__248->SetBinContent(17,0.02415945);
   thisHist__248->SetBinContent(18,0.01827825);
   thisHist__248->SetBinContent(19,0.01370869);
   thisHist__248->SetBinContent(20,0.01091618);
   thisHist__248->SetBinContent(21,0.008250601);
   thisHist__248->SetBinContent(22,0.006050441);
   thisHist__248->SetBinContent(23,0.005860042);
   thisHist__248->SetBinContent(24,0.004252233);
   thisHist__248->SetBinContent(25,0.003956057);
   thisHist__248->SetBinContent(26,0.003554105);
   thisHist__248->SetBinContent(27,0.002771356);
   thisHist__248->SetBinContent(28,0.002834822);
   thisHist__248->SetBinContent(29,0.002136694);
   thisHist__248->SetBinContent(30,0.00192514);
   thisHist__248->SetBinContent(31,0.03960288);
   thisHist__248->SetBinError(31,0.000915322);
   thisHist__248->SetMinimum(0);
   thisHist__248->SetMaximum(0.6741595);
   thisHist__248->SetEntries(206474);
   thisHist__248->SetDirectory(0);
   thisHist__248->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__248->SetLineColor(ci);
   thisHist__248->SetLineWidth(3);
   thisHist__248->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__248->GetXaxis()->SetNdivisions(505);
   thisHist__248->GetXaxis()->SetLabelFont(132);
   thisHist__248->GetXaxis()->SetLabelSize(0.05);
   thisHist__248->GetXaxis()->SetTitleSize(0.06);
   thisHist__248->GetXaxis()->SetTitleOffset(0.95);
   thisHist__248->GetXaxis()->SetTitleFont(132);
   thisHist__248->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__248->GetYaxis()->SetNdivisions(505);
   thisHist__248->GetYaxis()->SetLabelFont(132);
   thisHist__248->GetYaxis()->SetLabelSize(0.05);
   thisHist__248->GetYaxis()->SetTitleSize(0.06);
   thisHist__248->GetYaxis()->SetTitleOffset(1.1);
   thisHist__248->GetYaxis()->SetTitleFont(132);
   thisHist__248->GetZaxis()->SetLabelFont(132);
   thisHist__248->GetZaxis()->SetLabelSize(0.05);
   thisHist__248->GetZaxis()->SetTitleSize(0.06);
   thisHist__248->GetZaxis()->SetTitleFont(132);
   thisHist__248->Draw("C");
   
   TH1D *thisHist__249 = new TH1D("thisHist__249","thisHist",30,0,3);
   thisHist__249->SetBinContent(1,0.009837255);
   thisHist__249->SetBinContent(2,0.08965653);
   thisHist__249->SetBinContent(3,0.2136694);
   thisHist__249->SetBinContent(4,0.3648247);
   thisHist__249->SetBinContent(5,0.4909108);
   thisHist__249->SetBinContent(6,0.5553501);
   thisHist__249->SetBinContent(7,0.5585234);
   thisHist__249->SetBinContent(8,0.499521);
   thisHist__249->SetBinContent(9,0.4192786);
   thisHist__249->SetBinContent(10,0.3315049);
   thisHist__249->SetBinContent(11,0.2584765);
   thisHist__249->SetBinContent(12,0.1919428);
   thisHist__249->SetBinContent(13,0.09098932);
   thisHist__249->SetBinContent(14,0.06606827);
   thisHist__249->SetBinContent(15,0.04764193);
   thisHist__249->SetBinContent(16,0.03158499);
   thisHist__249->SetBinContent(17,0.02415945);
   thisHist__249->SetBinContent(18,0.01827825);
   thisHist__249->SetBinContent(19,0.01370869);
   thisHist__249->SetBinContent(20,0.01091618);
   thisHist__249->SetBinContent(21,0.008250601);
   thisHist__249->SetBinContent(22,0.006050441);
   thisHist__249->SetBinContent(23,0.005860042);
   thisHist__249->SetBinContent(24,0.004252233);
   thisHist__249->SetBinContent(25,0.003956057);
   thisHist__249->SetBinContent(26,0.003554105);
   thisHist__249->SetBinContent(27,0.002771356);
   thisHist__249->SetBinContent(28,0.002834822);
   thisHist__249->SetBinContent(29,0.002136694);
   thisHist__249->SetBinContent(30,0.00192514);
   thisHist__249->SetBinContent(31,0.03960288);
   thisHist__249->SetBinError(31,0.000915322);
   thisHist__249->SetMinimum(0);
   thisHist__249->SetMaximum(0.6741595);
   thisHist__249->SetEntries(206474);
   thisHist__249->SetDirectory(0);
   thisHist__249->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__249->SetLineColor(ci);
   thisHist__249->SetLineWidth(3);
   thisHist__249->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__249->GetXaxis()->SetNdivisions(505);
   thisHist__249->GetXaxis()->SetLabelFont(132);
   thisHist__249->GetXaxis()->SetLabelSize(0.05);
   thisHist__249->GetXaxis()->SetTitleSize(0.06);
   thisHist__249->GetXaxis()->SetTitleOffset(0.95);
   thisHist__249->GetXaxis()->SetTitleFont(132);
   thisHist__249->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__249->GetYaxis()->SetNdivisions(505);
   thisHist__249->GetYaxis()->SetLabelFont(132);
   thisHist__249->GetYaxis()->SetLabelSize(0.05);
   thisHist__249->GetYaxis()->SetTitleSize(0.06);
   thisHist__249->GetYaxis()->SetTitleOffset(1.1);
   thisHist__249->GetYaxis()->SetTitleFont(132);
   thisHist__249->GetZaxis()->SetLabelFont(132);
   thisHist__249->GetZaxis()->SetLabelSize(0.05);
   thisHist__249->GetZaxis()->SetTitleSize(0.06);
   thisHist__249->GetZaxis()->SetTitleFont(132);
   thisHist__249->Draw("CSAME");
   
   TH1D *thisHist__250 = new TH1D("thisHist__250","thisHist",30,0,3);
   thisHist__250->SetBinContent(1,0.01215134);
   thisHist__250->SetBinContent(2,0.09875039);
   thisHist__250->SetBinContent(3,0.2316151);
   thisHist__250->SetBinContent(4,0.3990923);
   thisHist__250->SetBinContent(5,0.5199264);
   thisHist__250->SetBinContent(6,0.5644109);
   thisHist__250->SetBinContent(7,0.533557);
   thisHist__250->SetBinContent(8,0.463034);
   thisHist__250->SetBinContent(9,0.3791671);
   thisHist__250->SetBinContent(10,0.2986362);
   thisHist__250->SetBinContent(11,0.228732);
   thisHist__250->SetBinContent(12,0.1738623);
   thisHist__250->SetBinContent(13,0.07837237);
   thisHist__250->SetBinContent(14,0.05479424);
   thisHist__250->SetBinContent(15,0.03991074);
   thisHist__250->SetBinContent(16,0.03023495);
   thisHist__250->SetBinContent(17,0.02347246);
   thisHist__250->SetBinContent(18,0.01812889);
   thisHist__250->SetBinContent(19,0.01453632);
   thisHist__250->SetBinContent(20,0.01212115);
   thisHist__250->SetBinContent(21,0.0099324);
   thisHist__250->SetBinContent(22,0.008271968);
   thisHist__250->SetBinContent(23,0.007592701);
   thisHist__250->SetBinContent(24,0.006385114);
   thisHist__250->SetBinContent(25,0.006128502);
   thisHist__250->SetBinContent(26,0.005117148);
   thisHist__250->SetBinContent(27,0.00403032);
   thisHist__250->SetBinContent(28,0.004196363);
   thisHist__250->SetBinContent(29,0.003215199);
   thisHist__250->SetBinContent(30,0.003245389);
   thisHist__250->SetBinContent(31,0.06113407);
   thisHist__250->SetBinError(31,0.0009606293);
   thisHist__250->SetEntries(284452);
   thisHist__250->SetDirectory(0);
   thisHist__250->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__250->SetLineColor(ci);
   thisHist__250->SetLineWidth(3);
   thisHist__250->GetXaxis()->SetNdivisions(505);
   thisHist__250->GetXaxis()->SetLabelFont(132);
   thisHist__250->GetXaxis()->SetLabelSize(0.05);
   thisHist__250->GetXaxis()->SetTitleSize(0.06);
   thisHist__250->GetXaxis()->SetTitleFont(132);
   thisHist__250->GetYaxis()->SetNdivisions(505);
   thisHist__250->GetYaxis()->SetLabelFont(132);
   thisHist__250->GetYaxis()->SetLabelSize(0.05);
   thisHist__250->GetYaxis()->SetTitleSize(0.06);
   thisHist__250->GetYaxis()->SetTitleFont(132);
   thisHist__250->GetZaxis()->SetLabelFont(132);
   thisHist__250->GetZaxis()->SetLabelSize(0.05);
   thisHist__250->GetZaxis()->SetTitleSize(0.06);
   thisHist__250->GetZaxis()->SetTitleFont(132);
   thisHist__250->Draw("CSAME");
   
   TH1D *thisHist__251 = new TH1D("thisHist__251","thisHist",30,0,3);
   thisHist__251->SetBinContent(1,0.01165734);
   thisHist__251->SetBinContent(2,0.0971023);
   thisHist__251->SetBinContent(3,0.2342065);
   thisHist__251->SetBinContent(4,0.429803);
   thisHist__251->SetBinContent(5,0.5702921);
   thisHist__251->SetBinContent(6,0.6128722);
   thisHist__251->SetBinContent(7,0.557923);
   thisHist__251->SetBinContent(8,0.4418874);
   thisHist__251->SetBinContent(9,0.3261524);
   thisHist__251->SetBinContent(10,0.2414034);
   thisHist__251->SetBinContent(11,0.1803803);
   thisHist__251->SetBinContent(12,0.1391921);
   thisHist__251->SetBinContent(13,0.1063712);
   thisHist__251->SetBinContent(14,0.08490717);
   thisHist__251->SetBinContent(15,0.06829903);
   thisHist__251->SetBinContent(16,0.05311443);
   thisHist__251->SetBinContent(17,0.04259594);
   thisHist__251->SetBinContent(18,0.03495619);
   thisHist__251->SetBinContent(19,0.02861346);
   thisHist__251->SetBinContent(20,0.02325141);
   thisHist__251->SetBinContent(21,0.01955016);
   thisHist__251->SetBinContent(22,0.0172092);
   thisHist__251->SetBinContent(23,0.01535858);
   thisHist__251->SetBinContent(24,0.0137294);
   thisHist__251->SetBinContent(25,0.01186296);
   thisHist__251->SetBinContent(26,0.01176806);
   thisHist__251->SetBinContent(27,0.01165734);
   thisHist__251->SetBinContent(28,0.009933253);
   thisHist__251->SetBinContent(29,0.009949071);
   thisHist__251->SetBinContent(30,0.009759263);
   thisHist__251->SetBinContent(31,0.07744141);
   thisHist__251->SetBinError(31,0.001106758);
   thisHist__251->SetEntries(284069);
   thisHist__251->SetDirectory(0);
   thisHist__251->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__251->SetLineColor(ci);
   thisHist__251->SetLineWidth(3);
   thisHist__251->GetXaxis()->SetNdivisions(505);
   thisHist__251->GetXaxis()->SetLabelFont(132);
   thisHist__251->GetXaxis()->SetLabelSize(0.05);
   thisHist__251->GetXaxis()->SetTitleSize(0.06);
   thisHist__251->GetXaxis()->SetTitleFont(132);
   thisHist__251->GetYaxis()->SetNdivisions(505);
   thisHist__251->GetYaxis()->SetLabelFont(132);
   thisHist__251->GetYaxis()->SetLabelSize(0.05);
   thisHist__251->GetYaxis()->SetTitleSize(0.06);
   thisHist__251->GetYaxis()->SetTitleFont(132);
   thisHist__251->GetZaxis()->SetLabelFont(132);
   thisHist__251->GetZaxis()->SetLabelSize(0.05);
   thisHist__251->GetZaxis()->SetTitleSize(0.06);
   thisHist__251->GetZaxis()->SetTitleFont(132);
   thisHist__251->Draw("CSAME");
   
   TH1D *thisHist__252 = new TH1D("thisHist__252","thisHist",30,0,3);
   thisHist__252->SetBinContent(1,0.01038543);
   thisHist__252->SetBinContent(2,0.08950176);
   thisHist__252->SetBinContent(3,0.2087084);
   thisHist__252->SetBinContent(4,0.3358009);
   thisHist__252->SetBinContent(5,0.4463638);
   thisHist__252->SetBinContent(6,0.497275);
   thisHist__252->SetBinContent(7,0.4974524);
   thisHist__252->SetBinContent(8,0.453653);
   thisHist__252->SetBinContent(9,0.397791);
   thisHist__252->SetBinContent(10,0.3367685);
   thisHist__252->SetBinContent(11,0.2733593);
   thisHist__252->SetBinContent(12,0.2229158);
   thisHist__252->SetBinContent(13,0.1213837);
   thisHist__252->SetBinContent(14,0.09442032);
   thisHist__252->SetBinContent(15,0.07377848);
   thisHist__252->SetBinContent(16,0.0578133);
   thisHist__252->SetBinContent(17,0.04658929);
   thisHist__252->SetBinContent(18,0.03786489);
   thisHist__252->SetBinContent(19,0.02960815);
   thisHist__252->SetBinContent(20,0.02417354);
   thisHist__252->SetBinContent(21,0.02010967);
   thisHist__252->SetBinContent(22,0.01690051);
   thisHist__252->SetBinContent(23,0.01430416);
   thisHist__252->SetBinContent(24,0.0139655);
   thisHist__252->SetBinContent(25,0.01251412);
   thisHist__252->SetBinContent(26,0.01215934);
   thisHist__252->SetBinContent(27,0.01022416);
   thisHist__252->SetBinContent(28,0.01009515);
   thisHist__252->SetBinContent(29,0.009901636);
   thisHist__252->SetBinContent(30,0.008514762);
   thisHist__252->SetBinContent(31,0.08063222);
   thisHist__252->SetBinError(31,0.001140312);
   thisHist__252->SetEntries(276870);
   thisHist__252->SetDirectory(0);
   thisHist__252->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__252->SetLineColor(ci);
   thisHist__252->SetLineWidth(3);
   thisHist__252->GetXaxis()->SetNdivisions(505);
   thisHist__252->GetXaxis()->SetLabelFont(132);
   thisHist__252->GetXaxis()->SetLabelSize(0.05);
   thisHist__252->GetXaxis()->SetTitleSize(0.06);
   thisHist__252->GetXaxis()->SetTitleFont(132);
   thisHist__252->GetYaxis()->SetNdivisions(505);
   thisHist__252->GetYaxis()->SetLabelFont(132);
   thisHist__252->GetYaxis()->SetLabelSize(0.05);
   thisHist__252->GetYaxis()->SetTitleSize(0.06);
   thisHist__252->GetYaxis()->SetTitleFont(132);
   thisHist__252->GetZaxis()->SetLabelFont(132);
   thisHist__252->GetZaxis()->SetLabelSize(0.05);
   thisHist__252->GetZaxis()->SetTitleSize(0.06);
   thisHist__252->GetZaxis()->SetTitleFont(132);
   thisHist__252->Draw("CSAME");
   
   TH1D *thisHist__253 = new TH1D("thisHist__253","thisHist",30,0,3);
   thisHist__253->SetBinContent(1,0.0105622);
   thisHist__253->SetBinContent(2,0.09049633);
   thisHist__253->SetBinContent(3,0.2061001);
   thisHist__253->SetBinContent(4,0.3392645);
   thisHist__253->SetBinContent(5,0.4427902);
   thisHist__253->SetBinContent(6,0.5053572);
   thisHist__253->SetBinContent(7,0.4938919);
   thisHist__253->SetBinContent(8,0.4510465);
   thisHist__253->SetBinContent(9,0.3953812);
   thisHist__253->SetBinContent(10,0.3297343);
   thisHist__253->SetBinContent(11,0.2708601);
   thisHist__253->SetBinContent(12,0.2115505);
   thisHist__253->SetBinContent(13,0.1127173);
   thisHist__253->SetBinContent(14,0.08456214);
   thisHist__253->SetBinContent(15,0.06669508);
   thisHist__253->SetBinContent(16,0.05298841);
   thisHist__253->SetBinContent(17,0.04081365);
   thisHist__253->SetBinContent(18,0.03197687);
   thisHist__253->SetBinContent(19,0.02610719);
   thisHist__253->SetBinContent(20,0.02109216);
   thisHist__253->SetBinContent(21,0.01730267);
   thisHist__253->SetBinContent(22,0.01465808);
   thisHist__253->SetBinContent(23,0.01267465);
   thisHist__253->SetBinContent(24,0.012078);
   thisHist__253->SetBinContent(25,0.01080409);
   thisHist__253->SetBinContent(26,0.01143298);
   thisHist__253->SetBinContent(27,0.009707553);
   thisHist__253->SetBinContent(28,0.01019132);
   thisHist__253->SetBinContent(29,0.008756149);
   thisHist__253->SetBinContent(30,0.007982124);
   thisHist__253->SetBinContent(31,0.07256477);
   thisHist__253->SetBinError(31,0.001081732);
   thisHist__253->SetEntries(271132);
   thisHist__253->SetDirectory(0);
   thisHist__253->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__253->SetLineColor(ci);
   thisHist__253->SetLineWidth(3);
   thisHist__253->GetXaxis()->SetNdivisions(505);
   thisHist__253->GetXaxis()->SetLabelFont(132);
   thisHist__253->GetXaxis()->SetLabelSize(0.05);
   thisHist__253->GetXaxis()->SetTitleSize(0.06);
   thisHist__253->GetXaxis()->SetTitleFont(132);
   thisHist__253->GetYaxis()->SetNdivisions(505);
   thisHist__253->GetYaxis()->SetLabelFont(132);
   thisHist__253->GetYaxis()->SetLabelSize(0.05);
   thisHist__253->GetYaxis()->SetTitleSize(0.06);
   thisHist__253->GetYaxis()->SetTitleFont(132);
   thisHist__253->GetZaxis()->SetLabelFont(132);
   thisHist__253->GetZaxis()->SetLabelSize(0.05);
   thisHist__253->GetZaxis()->SetTitleSize(0.06);
   thisHist__253->GetZaxis()->SetTitleFont(132);
   thisHist__253->Draw("CSAME");
   
   TH1D *thisHist__254 = new TH1D("thisHist__254","thisHist",30,0,3);
   thisHist__254->SetBinContent(1,0.009837255);
   thisHist__254->SetBinContent(2,0.08965653);
   thisHist__254->SetBinContent(3,0.2136694);
   thisHist__254->SetBinContent(4,0.3648247);
   thisHist__254->SetBinContent(5,0.4909108);
   thisHist__254->SetBinContent(6,0.5553501);
   thisHist__254->SetBinContent(7,0.5585234);
   thisHist__254->SetBinContent(8,0.499521);
   thisHist__254->SetBinContent(9,0.4192786);
   thisHist__254->SetBinContent(10,0.3315049);
   thisHist__254->SetBinContent(11,0.2584765);
   thisHist__254->SetBinContent(12,0.1919428);
   thisHist__254->SetBinContent(13,0.09098932);
   thisHist__254->SetBinContent(14,0.06606827);
   thisHist__254->SetBinContent(15,0.04764193);
   thisHist__254->SetBinContent(16,0.03158499);
   thisHist__254->SetBinContent(17,0.02415945);
   thisHist__254->SetBinContent(18,0.01827825);
   thisHist__254->SetBinContent(19,0.01370869);
   thisHist__254->SetBinContent(20,0.01091618);
   thisHist__254->SetBinContent(21,0.008250601);
   thisHist__254->SetBinContent(22,0.006050441);
   thisHist__254->SetBinContent(23,0.005860042);
   thisHist__254->SetBinContent(24,0.004252233);
   thisHist__254->SetBinContent(25,0.003956057);
   thisHist__254->SetBinContent(26,0.003554105);
   thisHist__254->SetBinContent(27,0.002771356);
   thisHist__254->SetBinContent(28,0.002834822);
   thisHist__254->SetBinContent(29,0.002136694);
   thisHist__254->SetBinContent(30,0.00192514);
   thisHist__254->SetBinContent(31,0.03960288);
   thisHist__254->SetBinError(31,0.000915322);
   thisHist__254->SetMinimum(0);
   thisHist__254->SetMaximum(0.6741595);
   thisHist__254->SetEntries(206474);
   thisHist__254->SetDirectory(0);
   thisHist__254->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__254->SetLineColor(ci);
   thisHist__254->SetLineWidth(3);
   thisHist__254->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__254->GetXaxis()->SetNdivisions(505);
   thisHist__254->GetXaxis()->SetLabelFont(132);
   thisHist__254->GetXaxis()->SetLabelSize(0.05);
   thisHist__254->GetXaxis()->SetTitleSize(0.06);
   thisHist__254->GetXaxis()->SetTitleOffset(0.95);
   thisHist__254->GetXaxis()->SetTitleFont(132);
   thisHist__254->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__254->GetYaxis()->SetNdivisions(505);
   thisHist__254->GetYaxis()->SetLabelFont(132);
   thisHist__254->GetYaxis()->SetLabelSize(0.05);
   thisHist__254->GetYaxis()->SetTitleSize(0.06);
   thisHist__254->GetYaxis()->SetTitleOffset(1.1);
   thisHist__254->GetYaxis()->SetTitleFont(132);
   thisHist__254->GetZaxis()->SetLabelFont(132);
   thisHist__254->GetZaxis()->SetLabelSize(0.05);
   thisHist__254->GetZaxis()->SetTitleSize(0.06);
   thisHist__254->GetZaxis()->SetTitleFont(132);
   thisHist__254->Draw("sameaxis");
   Double_t xAxis128[16] = {0, 0.3, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.95, 1.05, 1.15, 3}; 
   
   TH1D *modRate_px__255 = new TH1D("modRate_px__255","",15, xAxis128);
   modRate_px__255->SetBinContent(1,0.6128722);
   modRate_px__255->SetBinContent(2,0.5841473);
   modRate_px__255->SetBinContent(3,0.5486602);
   modRate_px__255->SetBinContent(4,0.5327532);
   modRate_px__255->SetBinContent(5,0.5052123);
   modRate_px__255->SetBinContent(6,0.4745729);
   modRate_px__255->SetBinContent(7,0.4494529);
   modRate_px__255->SetBinContent(8,0.426972);
   modRate_px__255->SetBinContent(9,0.4043073);
   modRate_px__255->SetBinContent(10,0.3787676);
   modRate_px__255->SetBinContent(11,0.3619726);
   modRate_px__255->SetBinContent(12,0.3420901);
   modRate_px__255->SetBinContent(13,0.3278849);
   modRate_px__255->SetBinContent(14,0.3161032);
   modRate_px__255->SetBinContent(15,0.293032);
   modRate_px__255->SetBinContent(16,214.3253);
   modRate_px__255->SetBinError(1,74.6291);
   modRate_px__255->SetBinError(2,76.73516);
   modRate_px__255->SetBinError(3,57.25361);
   modRate_px__255->SetBinError(4,59.14167);
   modRate_px__255->SetBinError(5,57.60767);
   modRate_px__255->SetBinError(6,54.64355);
   modRate_px__255->SetBinError(7,51.99287);
   modRate_px__255->SetBinError(8,48.81703);
   modRate_px__255->SetBinError(9,44.93688);
   modRate_px__255->SetBinError(10,40.39443);
   modRate_px__255->SetBinError(11,37.23475);
   modRate_px__255->SetBinError(12,45.61983);
   modRate_px__255->SetBinError(13,38.48698);
   modRate_px__255->SetBinError(14,32.97356);
   modRate_px__255->SetBinError(15,42.76274);
   modRate_px__255->SetBinError(16,13.34331);
   modRate_px__255->SetEntries(193009.1);
   modRate_px__255->SetDirectory(0);
   modRate_px__255->SetStats(0);
   modRate_px__255->SetLineStyle(7);
   modRate_px__255->SetLineWidth(3);
   modRate_px__255->GetXaxis()->SetTitle("True q_{3} (GeV)");
   modRate_px__255->GetXaxis()->SetRange(1,60);
   modRate_px__255->GetXaxis()->SetNdivisions(505);
   modRate_px__255->GetXaxis()->SetLabelFont(132);
   modRate_px__255->GetXaxis()->SetLabelSize(0.05);
   modRate_px__255->GetXaxis()->SetTitleSize(0.06);
   modRate_px__255->GetXaxis()->SetTitleFont(132);
   modRate_px__255->GetYaxis()->SetNdivisions(505);
   modRate_px__255->GetYaxis()->SetLabelFont(132);
   modRate_px__255->GetYaxis()->SetLabelSize(0.05);
   modRate_px__255->GetYaxis()->SetTitleSize(0.06);
   modRate_px__255->GetYaxis()->SetTitleFont(132);
   modRate_px__255->GetZaxis()->SetLabelFont(132);
   modRate_px__255->GetZaxis()->SetLabelSize(0.05);
   modRate_px__255->GetZaxis()->SetTitleSize(0.06);
   modRate_px__255->GetZaxis()->SetTitleFont(132);
   modRate_px__255->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(3,0,3,0.6741595,0,0.8115381,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__256 = new TH1D("thisHist__256","thisHist",30,0,3);
   thisHist__256->SetBinContent(1,0.009837255);
   thisHist__256->SetBinContent(2,0.08965653);
   thisHist__256->SetBinContent(3,0.2136694);
   thisHist__256->SetBinContent(4,0.3648247);
   thisHist__256->SetBinContent(5,0.4909108);
   thisHist__256->SetBinContent(6,0.5553501);
   thisHist__256->SetBinContent(7,0.5585234);
   thisHist__256->SetBinContent(8,0.499521);
   thisHist__256->SetBinContent(9,0.4192786);
   thisHist__256->SetBinContent(10,0.3315049);
   thisHist__256->SetBinContent(11,0.2584765);
   thisHist__256->SetBinContent(12,0.1919428);
   thisHist__256->SetBinContent(13,0.09098932);
   thisHist__256->SetBinContent(14,0.06606827);
   thisHist__256->SetBinContent(15,0.04764193);
   thisHist__256->SetBinContent(16,0.03158499);
   thisHist__256->SetBinContent(17,0.02415945);
   thisHist__256->SetBinContent(18,0.01827825);
   thisHist__256->SetBinContent(19,0.01370869);
   thisHist__256->SetBinContent(20,0.01091618);
   thisHist__256->SetBinContent(21,0.008250601);
   thisHist__256->SetBinContent(22,0.006050441);
   thisHist__256->SetBinContent(23,0.005860042);
   thisHist__256->SetBinContent(24,0.004252233);
   thisHist__256->SetBinContent(25,0.003956057);
   thisHist__256->SetBinContent(26,0.003554105);
   thisHist__256->SetBinContent(27,0.002771356);
   thisHist__256->SetBinContent(28,0.002834822);
   thisHist__256->SetBinContent(29,0.002136694);
   thisHist__256->SetBinContent(30,0.00192514);
   thisHist__256->SetBinContent(31,0.03960288);
   thisHist__256->SetBinError(31,0.000915322);
   thisHist__256->SetMinimum(0);
   thisHist__256->SetMaximum(0.6741595);
   thisHist__256->SetEntries(206474);
   thisHist__256->SetDirectory(0);
   thisHist__256->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__256->SetLineColor(ci);
   thisHist__256->SetLineWidth(3);
   thisHist__256->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__256->GetXaxis()->SetNdivisions(505);
   thisHist__256->GetXaxis()->SetLabelFont(132);
   thisHist__256->GetXaxis()->SetLabelSize(0.05);
   thisHist__256->GetXaxis()->SetTitleSize(0.06);
   thisHist__256->GetXaxis()->SetTitleOffset(0.95);
   thisHist__256->GetXaxis()->SetTitleFont(132);
   thisHist__256->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__256->GetYaxis()->SetNdivisions(505);
   thisHist__256->GetYaxis()->SetLabelFont(132);
   thisHist__256->GetYaxis()->SetLabelSize(0.05);
   thisHist__256->GetYaxis()->SetTitleSize(0.06);
   thisHist__256->GetYaxis()->SetTitleOffset(1.1);
   thisHist__256->GetYaxis()->SetTitleFont(132);
   thisHist__256->GetZaxis()->SetLabelFont(132);
   thisHist__256->GetZaxis()->SetLabelSize(0.05);
   thisHist__256->GetZaxis()->SetTitleSize(0.06);
   thisHist__256->GetZaxis()->SetTitleFont(132);
   thisHist__256->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_CC0pi_q3_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:13:56 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.6164384,-48885.82,3.493151,300298.6);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis121[16] = {0, 0.3, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.95, 1.05, 1.15, 3}; 
   
   TH1D *projReco__241 = new TH1D("projReco__241","",15, xAxis121);
   projReco__241->SetBinContent(1,36403.63);
   projReco__241->SetBinContent(2,121264);
   projReco__241->SetBinContent(3,143783.2);
   projReco__241->SetBinContent(4,158020.4);
   projReco__241->SetBinContent(5,158110.3);
   projReco__241->SetBinContent(6,151412.1);
   projReco__241->SetBinContent(7,144598.7);
   projReco__241->SetBinContent(8,134025.3);
   projReco__241->SetBinContent(9,119805.1);
   projReco__241->SetBinContent(10,103081.6);
   projReco__241->SetBinContent(11,91661.12);
   projReco__241->SetBinContent(12,72835.14);
   projReco__241->SetBinContent(13,54212.12);
   projReco__241->SetBinContent(14,41107.35);
   projReco__241->SetBinContent(15,3878.674);
   projReco__241->SetBinContent(16,139.4595);
   projReco__241->SetBinError(16,8.682367);
   projReco__241->SetMinimum(0);
   projReco__241->SetMaximum(261888.3);
   projReco__241->SetEntries(192994.1);
   projReco__241->SetDirectory(0);
   projReco__241->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__241->SetLineColor(ci);
   projReco__241->SetLineWidth(3);
   projReco__241->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__241->GetXaxis()->SetRange(1,60);
   projReco__241->GetXaxis()->SetNdivisions(505);
   projReco__241->GetXaxis()->SetLabelFont(132);
   projReco__241->GetXaxis()->SetLabelSize(0.05);
   projReco__241->GetXaxis()->SetTitleSize(0.06);
   projReco__241->GetXaxis()->SetTitleOffset(0.95);
   projReco__241->GetXaxis()->SetTitleFont(132);
   projReco__241->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__241->GetYaxis()->SetNdivisions(505);
   projReco__241->GetYaxis()->SetLabelFont(132);
   projReco__241->GetYaxis()->SetLabelSize(0.05);
   projReco__241->GetYaxis()->SetTitleSize(0.06);
   projReco__241->GetYaxis()->SetTitleOffset(1.1);
   projReco__241->GetYaxis()->SetTitleFont(132);
   projReco__241->GetZaxis()->SetLabelFont(132);
   projReco__241->GetZaxis()->SetLabelSize(0.05);
   projReco__241->GetZaxis()->SetTitleSize(0.06);
   projReco__241->GetZaxis()->SetTitleFont(132);
   projReco__241->Draw("HIST");
   Double_t xAxis122[16] = {0, 0.3, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.95, 1.05, 1.15, 3}; 
   
   TH1D *projReco__242 = new TH1D("projReco__242","",15, xAxis122);
   projReco__242->SetBinContent(1,36403.63);
   projReco__242->SetBinContent(2,121264);
   projReco__242->SetBinContent(3,143783.2);
   projReco__242->SetBinContent(4,158020.4);
   projReco__242->SetBinContent(5,158110.3);
   projReco__242->SetBinContent(6,151412.1);
   projReco__242->SetBinContent(7,144598.7);
   projReco__242->SetBinContent(8,134025.3);
   projReco__242->SetBinContent(9,119805.1);
   projReco__242->SetBinContent(10,103081.6);
   projReco__242->SetBinContent(11,91661.12);
   projReco__242->SetBinContent(12,72835.14);
   projReco__242->SetBinContent(13,54212.12);
   projReco__242->SetBinContent(14,41107.35);
   projReco__242->SetBinContent(15,3878.674);
   projReco__242->SetBinContent(16,139.4595);
   projReco__242->SetBinError(16,8.682367);
   projReco__242->SetMinimum(0);
   projReco__242->SetMaximum(261888.3);
   projReco__242->SetEntries(192994.1);
   projReco__242->SetDirectory(0);
   projReco__242->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__242->SetLineColor(ci);
   projReco__242->SetLineWidth(3);
   projReco__242->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__242->GetXaxis()->SetRange(1,60);
   projReco__242->GetXaxis()->SetNdivisions(505);
   projReco__242->GetXaxis()->SetLabelFont(132);
   projReco__242->GetXaxis()->SetLabelSize(0.05);
   projReco__242->GetXaxis()->SetTitleSize(0.06);
   projReco__242->GetXaxis()->SetTitleOffset(0.95);
   projReco__242->GetXaxis()->SetTitleFont(132);
   projReco__242->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__242->GetYaxis()->SetNdivisions(505);
   projReco__242->GetYaxis()->SetLabelFont(132);
   projReco__242->GetYaxis()->SetLabelSize(0.05);
   projReco__242->GetYaxis()->SetTitleSize(0.06);
   projReco__242->GetYaxis()->SetTitleOffset(1.1);
   projReco__242->GetYaxis()->SetTitleFont(132);
   projReco__242->GetZaxis()->SetLabelFont(132);
   projReco__242->GetZaxis()->SetLabelSize(0.05);
   projReco__242->GetZaxis()->SetTitleSize(0.06);
   projReco__242->GetZaxis()->SetTitleFont(132);
   projReco__242->Draw("HIST SAME");
   Double_t xAxis123[19] = {0, 0.25, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.9, 0.95, 1.05, 1.15, 1.3, 3}; 
   
   TH1D *projReco__243 = new TH1D("projReco__243","",18, xAxis123);
   projReco__243->SetBinContent(1,40445.23);
   projReco__243->SetBinContent(2,148328.7);
   projReco__243->SetBinContent(3,204062);
   projReco__243->SetBinContent(4,219197.2);
   projReco__243->SetBinContent(5,229153.7);
   projReco__243->SetBinContent(6,226372.8);
   projReco__243->SetBinContent(7,214742.6);
   projReco__243->SetBinContent(8,194739.9);
   projReco__243->SetBinContent(9,177983.7);
   projReco__243->SetBinContent(10,155586.1);
   projReco__243->SetBinContent(11,133798);
   projReco__243->SetBinContent(12,115518.4);
   projReco__243->SetBinContent(13,98643.07);
   projReco__243->SetBinContent(14,85775.99);
   projReco__243->SetBinContent(15,68456.5);
   projReco__243->SetBinContent(16,50883.44);
   projReco__243->SetBinContent(17,26639.38);
   projReco__243->SetBinContent(18,3175.973);
   projReco__243->SetBinContent(19,362.3529);
   projReco__243->SetBinError(19,14.59962);
   projReco__243->SetEntries(264482.7);
   projReco__243->SetDirectory(0);
   projReco__243->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__243->SetLineColor(ci);
   projReco__243->SetLineWidth(3);
   projReco__243->GetXaxis()->SetTitle("True q_{3} (GeV)");
   projReco__243->GetXaxis()->SetRange(1,60);
   projReco__243->GetXaxis()->SetNdivisions(505);
   projReco__243->GetXaxis()->SetLabelFont(132);
   projReco__243->GetXaxis()->SetLabelSize(0.05);
   projReco__243->GetXaxis()->SetTitleSize(0.06);
   projReco__243->GetXaxis()->SetTitleFont(132);
   projReco__243->GetYaxis()->SetNdivisions(505);
   projReco__243->GetYaxis()->SetLabelFont(132);
   projReco__243->GetYaxis()->SetLabelSize(0.05);
   projReco__243->GetYaxis()->SetTitleSize(0.06);
   projReco__243->GetYaxis()->SetTitleFont(132);
   projReco__243->GetZaxis()->SetLabelFont(132);
   projReco__243->GetZaxis()->SetLabelSize(0.05);
   projReco__243->GetZaxis()->SetTitleSize(0.06);
   projReco__243->GetZaxis()->SetTitleFont(132);
   projReco__243->Draw("HIST SAME");
   Double_t xAxis124[18] = {0, 0.25, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.95, 1.05, 1.2, 1.4, 3}; 
   
   TH1D *projReco__244 = new TH1D("projReco__244","",17, xAxis124);
   projReco__244->SetBinContent(1,38786.19);
   projReco__244->SetBinContent(2,147723.8);
   projReco__244->SetBinContent(3,211058.2);
   projReco__244->SetBinContent(4,229986.8);
   projReco__244->SetBinContent(5,238080.3);
   projReco__244->SetBinContent(6,234450.5);
   projReco__244->SetBinContent(7,221563.1);
   projReco__244->SetBinContent(8,197869.8);
   projReco__244->SetBinContent(9,173180.6);
   projReco__244->SetBinContent(10,143529.9);
   projReco__244->SetBinContent(11,117239.4);
   projReco__244->SetBinContent(12,94998.21);
   projReco__244->SetBinContent(13,72810.23);
   projReco__244->SetBinContent(14,51805.72);
   projReco__244->SetBinContent(15,35880.45);
   projReco__244->SetBinContent(16,22071.8);
   projReco__244->SetBinContent(17,4094.695);
   projReco__244->SetBinContent(18,718.125);
   projReco__244->SetBinError(18,21.18556);
   projReco__244->SetEntries(259540);
   projReco__244->SetDirectory(0);
   projReco__244->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__244->SetLineColor(ci);
   projReco__244->SetLineWidth(3);
   projReco__244->GetXaxis()->SetTitle("True q_{3} (GeV)");
   projReco__244->GetXaxis()->SetRange(1,60);
   projReco__244->GetXaxis()->SetNdivisions(505);
   projReco__244->GetXaxis()->SetLabelFont(132);
   projReco__244->GetXaxis()->SetLabelSize(0.05);
   projReco__244->GetXaxis()->SetTitleSize(0.06);
   projReco__244->GetXaxis()->SetTitleFont(132);
   projReco__244->GetYaxis()->SetNdivisions(505);
   projReco__244->GetYaxis()->SetLabelFont(132);
   projReco__244->GetYaxis()->SetLabelSize(0.05);
   projReco__244->GetYaxis()->SetTitleSize(0.06);
   projReco__244->GetYaxis()->SetTitleFont(132);
   projReco__244->GetZaxis()->SetLabelFont(132);
   projReco__244->GetZaxis()->SetLabelSize(0.05);
   projReco__244->GetZaxis()->SetTitleSize(0.06);
   projReco__244->GetZaxis()->SetTitleFont(132);
   projReco__244->Draw("HIST SAME");
   Double_t xAxis125[20] = {0, 0.25, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.9, 0.95, 1.05, 1.15, 1.25, 1.45, 3}; 
   
   TH1D *projReco__245 = new TH1D("projReco__245","",19, xAxis125);
   projReco__245->SetBinContent(1,34565.74);
   projReco__245->SetBinContent(2,120713.2);
   projReco__245->SetBinContent(3,158234.8);
   projReco__245->SetBinContent(4,173274.1);
   projReco__245->SetBinContent(5,187375.8);
   projReco__245->SetBinContent(6,185137.1);
   projReco__245->SetBinContent(7,179054.5);
   projReco__245->SetBinContent(8,170683);
   projReco__245->SetBinContent(9,155606.7);
   projReco__245->SetBinContent(10,141722.3);
   projReco__245->SetBinContent(11,125071.8);
   projReco__245->SetBinContent(12,112633.2);
   projReco__245->SetBinContent(13,99297.37);
   projReco__245->SetBinContent(14,88729.43);
   projReco__245->SetBinContent(15,74774.97);
   projReco__245->SetBinContent(16,58166.34);
   projReco__245->SetBinContent(17,39137.47);
   projReco__245->SetBinContent(18,21341.27);
   projReco__245->SetBinContent(19,3889.793);
   projReco__245->SetBinContent(20,809.6774);
   projReco__245->SetBinError(20,22.85547);
   projReco__245->SetEntries(251790.9);
   projReco__245->SetDirectory(0);
   projReco__245->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__245->SetLineColor(ci);
   projReco__245->SetLineWidth(3);
   projReco__245->GetXaxis()->SetTitle("True q_{3} (GeV)");
   projReco__245->GetXaxis()->SetRange(1,60);
   projReco__245->GetXaxis()->SetNdivisions(505);
   projReco__245->GetXaxis()->SetLabelFont(132);
   projReco__245->GetXaxis()->SetLabelSize(0.05);
   projReco__245->GetXaxis()->SetTitleSize(0.06);
   projReco__245->GetXaxis()->SetTitleFont(132);
   projReco__245->GetYaxis()->SetNdivisions(505);
   projReco__245->GetYaxis()->SetLabelFont(132);
   projReco__245->GetYaxis()->SetLabelSize(0.05);
   projReco__245->GetYaxis()->SetTitleSize(0.06);
   projReco__245->GetYaxis()->SetTitleFont(132);
   projReco__245->GetZaxis()->SetLabelFont(132);
   projReco__245->GetZaxis()->SetLabelSize(0.05);
   projReco__245->GetZaxis()->SetTitleSize(0.06);
   projReco__245->GetZaxis()->SetTitleFont(132);
   projReco__245->Draw("HIST SAME");
   Double_t xAxis126[20] = {0, 0.25, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.9, 0.95, 1.05, 1.15, 1.3, 1.55, 3}; 
   
   TH1D *projReco__246 = new TH1D("projReco__246","",19, xAxis126);
   projReco__246->SetBinContent(1,34174.28);
   projReco__246->SetBinContent(2,120960);
   projReco__246->SetBinContent(3,161464.7);
   projReco__246->SetBinContent(4,173615);
   projReco__246->SetBinContent(5,184253.6);
   projReco__246->SetBinContent(6,188053.2);
   projReco__246->SetBinContent(7,182056.6);
   projReco__246->SetBinContent(8,168001.6);
   projReco__246->SetBinContent(9,156284.2);
   projReco__246->SetBinContent(10,139508.2);
   projReco__246->SetBinContent(11,125464.4);
   projReco__246->SetBinContent(12,112070.2);
   projReco__246->SetBinContent(13,98424.74);
   projReco__246->SetBinContent(14,87550.79);
   projReco__246->SetBinContent(15,73650.81);
   projReco__246->SetBinContent(16,56170.47);
   projReco__246->SetBinContent(17,32783.12);
   projReco__246->SetBinContent(18,15420.22);
   projReco__246->SetBinContent(19,2874.59);
   projReco__246->SetBinContent(20,778.6207);
   projReco__246->SetBinError(20,23.17282);
   projReco__246->SetEntries(247553.8);
   projReco__246->SetDirectory(0);
   projReco__246->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__246->SetLineColor(ci);
   projReco__246->SetLineWidth(3);
   projReco__246->GetXaxis()->SetTitle("True q_{3} (GeV)");
   projReco__246->GetXaxis()->SetRange(1,60);
   projReco__246->GetXaxis()->SetNdivisions(505);
   projReco__246->GetXaxis()->SetLabelFont(132);
   projReco__246->GetXaxis()->SetLabelSize(0.05);
   projReco__246->GetXaxis()->SetTitleSize(0.06);
   projReco__246->GetXaxis()->SetTitleFont(132);
   projReco__246->GetYaxis()->SetNdivisions(505);
   projReco__246->GetYaxis()->SetLabelFont(132);
   projReco__246->GetYaxis()->SetLabelSize(0.05);
   projReco__246->GetYaxis()->SetTitleSize(0.06);
   projReco__246->GetYaxis()->SetTitleFont(132);
   projReco__246->GetZaxis()->SetLabelFont(132);
   projReco__246->GetZaxis()->SetLabelSize(0.05);
   projReco__246->GetZaxis()->SetTitleSize(0.06);
   projReco__246->GetZaxis()->SetTitleFont(132);
   projReco__246->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis127[16] = {0, 0.3, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.95, 1.05, 1.15, 3}; 
   
   TH1D *projReco__247 = new TH1D("projReco__247","",15, xAxis127);
   projReco__247->SetBinContent(1,36403.63);
   projReco__247->SetBinContent(2,121264);
   projReco__247->SetBinContent(3,143783.2);
   projReco__247->SetBinContent(4,158020.4);
   projReco__247->SetBinContent(5,158110.3);
   projReco__247->SetBinContent(6,151412.1);
   projReco__247->SetBinContent(7,144598.7);
   projReco__247->SetBinContent(8,134025.3);
   projReco__247->SetBinContent(9,119805.1);
   projReco__247->SetBinContent(10,103081.6);
   projReco__247->SetBinContent(11,91661.12);
   projReco__247->SetBinContent(12,72835.14);
   projReco__247->SetBinContent(13,54212.12);
   projReco__247->SetBinContent(14,41107.35);
   projReco__247->SetBinContent(15,3878.674);
   projReco__247->SetBinContent(16,139.4595);
   projReco__247->SetBinError(16,8.682367);
   projReco__247->SetMinimum(0);
   projReco__247->SetMaximum(261888.3);
   projReco__247->SetEntries(192994.1);
   projReco__247->SetDirectory(0);
   projReco__247->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__247->SetLineColor(ci);
   projReco__247->SetLineWidth(3);
   projReco__247->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__247->GetXaxis()->SetRange(1,60);
   projReco__247->GetXaxis()->SetNdivisions(505);
   projReco__247->GetXaxis()->SetLabelFont(132);
   projReco__247->GetXaxis()->SetLabelSize(0.05);
   projReco__247->GetXaxis()->SetTitleSize(0.06);
   projReco__247->GetXaxis()->SetTitleOffset(0.95);
   projReco__247->GetXaxis()->SetTitleFont(132);
   projReco__247->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__247->GetYaxis()->SetNdivisions(505);
   projReco__247->GetYaxis()->SetLabelFont(132);
   projReco__247->GetYaxis()->SetLabelSize(0.05);
   projReco__247->GetYaxis()->SetTitleSize(0.06);
   projReco__247->GetYaxis()->SetTitleOffset(1.1);
   projReco__247->GetYaxis()->SetTitleFont(132);
   projReco__247->GetZaxis()->SetLabelFont(132);
   projReco__247->GetZaxis()->SetLabelSize(0.05);
   projReco__247->GetZaxis()->SetTitleSize(0.06);
   projReco__247->GetZaxis()->SetTitleFont(132);
   projReco__247->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_CC1pip_q2exp_13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:11:27 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.369863,-0.0770609,2.09589,0.4733741);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__136 = new TH1D("thisHist__136","thisHist",30,0,1.8);
   thisHist__136->SetBinContent(0,0.5969345);
   thisHist__136->SetBinContent(1,0.3752966);
   thisHist__136->SetBinContent(2,0.3413774);
   thisHist__136->SetBinContent(3,0.2947298);
   thisHist__136->SetBinContent(4,0.2594003);
   thisHist__136->SetBinContent(5,0.2187114);
   thisHist__136->SetBinContent(6,0.1856033);
   thisHist__136->SetBinContent(7,0.1574666);
   thisHist__136->SetBinContent(8,0.1319744);
   thisHist__136->SetBinContent(9,0.1097965);
   thisHist__136->SetBinContent(10,0.09181438);
   thisHist__136->SetBinContent(11,0.07347971);
   thisHist__136->SetBinContent(12,0.06353668);
   thisHist__136->SetBinContent(13,0.05253588);
   thisHist__136->SetBinContent(14,0.04329803);
   thisHist__136->SetBinContent(15,0.03476535);
   thisHist__136->SetBinContent(16,0.02933547);
   thisHist__136->SetBinContent(17,0.0276783);
   thisHist__136->SetBinContent(18,0.02235419);
   thisHist__136->SetBinContent(19,0.01695957);
   thisHist__136->SetBinContent(20,0.01491455);
   thisHist__136->SetBinContent(21,0.01195279);
   thisHist__136->SetBinContent(22,0.01075399);
   thisHist__136->SetBinContent(23,0.008920522);
   thisHist__136->SetBinContent(24,0.008215342);
   thisHist__136->SetBinContent(25,0.006769724);
   thisHist__136->SetBinContent(26,0.005782472);
   thisHist__136->SetBinContent(27,0.005112552);
   thisHist__136->SetBinContent(28,0.004618926);
   thisHist__136->SetBinContent(29,0.003631675);
   thisHist__136->SetBinContent(30,0.003596416);
   thisHist__136->SetBinContent(31,0.03367232);
   thisHist__136->SetBinError(0,0.004587734);
   thisHist__136->SetBinError(31,0.001089611);
   thisHist__136->SetMinimum(0);
   thisHist__136->SetMaximum(0.4128262);
   thisHist__136->SetEntries(92033);
   thisHist__136->SetDirectory(0);
   thisHist__136->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__136->SetLineColor(ci);
   thisHist__136->SetLineWidth(3);
   thisHist__136->GetXaxis()->SetTitle("q2exp");
   thisHist__136->GetXaxis()->SetNdivisions(505);
   thisHist__136->GetXaxis()->SetLabelFont(132);
   thisHist__136->GetXaxis()->SetLabelSize(0.05);
   thisHist__136->GetXaxis()->SetTitleSize(0.06);
   thisHist__136->GetXaxis()->SetTitleOffset(0.95);
   thisHist__136->GetXaxis()->SetTitleFont(132);
   thisHist__136->GetYaxis()->SetTitle("d#sigma/dq2exp (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__136->GetYaxis()->SetNdivisions(505);
   thisHist__136->GetYaxis()->SetLabelFont(132);
   thisHist__136->GetYaxis()->SetLabelSize(0.05);
   thisHist__136->GetYaxis()->SetTitleSize(0.06);
   thisHist__136->GetYaxis()->SetTitleOffset(1.1);
   thisHist__136->GetYaxis()->SetTitleFont(132);
   thisHist__136->GetZaxis()->SetLabelFont(132);
   thisHist__136->GetZaxis()->SetLabelSize(0.05);
   thisHist__136->GetZaxis()->SetTitleSize(0.06);
   thisHist__136->GetZaxis()->SetTitleFont(132);
   thisHist__136->Draw("C");
   
   TH1D *thisHist__137 = new TH1D("thisHist__137","thisHist",30,0,1.8);
   thisHist__137->SetBinContent(0,0.5969345);
   thisHist__137->SetBinContent(1,0.3752966);
   thisHist__137->SetBinContent(2,0.3413774);
   thisHist__137->SetBinContent(3,0.2947298);
   thisHist__137->SetBinContent(4,0.2594003);
   thisHist__137->SetBinContent(5,0.2187114);
   thisHist__137->SetBinContent(6,0.1856033);
   thisHist__137->SetBinContent(7,0.1574666);
   thisHist__137->SetBinContent(8,0.1319744);
   thisHist__137->SetBinContent(9,0.1097965);
   thisHist__137->SetBinContent(10,0.09181438);
   thisHist__137->SetBinContent(11,0.07347971);
   thisHist__137->SetBinContent(12,0.06353668);
   thisHist__137->SetBinContent(13,0.05253588);
   thisHist__137->SetBinContent(14,0.04329803);
   thisHist__137->SetBinContent(15,0.03476535);
   thisHist__137->SetBinContent(16,0.02933547);
   thisHist__137->SetBinContent(17,0.0276783);
   thisHist__137->SetBinContent(18,0.02235419);
   thisHist__137->SetBinContent(19,0.01695957);
   thisHist__137->SetBinContent(20,0.01491455);
   thisHist__137->SetBinContent(21,0.01195279);
   thisHist__137->SetBinContent(22,0.01075399);
   thisHist__137->SetBinContent(23,0.008920522);
   thisHist__137->SetBinContent(24,0.008215342);
   thisHist__137->SetBinContent(25,0.006769724);
   thisHist__137->SetBinContent(26,0.005782472);
   thisHist__137->SetBinContent(27,0.005112552);
   thisHist__137->SetBinContent(28,0.004618926);
   thisHist__137->SetBinContent(29,0.003631675);
   thisHist__137->SetBinContent(30,0.003596416);
   thisHist__137->SetBinContent(31,0.03367232);
   thisHist__137->SetBinError(0,0.004587734);
   thisHist__137->SetBinError(31,0.001089611);
   thisHist__137->SetMinimum(0);
   thisHist__137->SetMaximum(0.4128262);
   thisHist__137->SetEntries(92033);
   thisHist__137->SetDirectory(0);
   thisHist__137->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__137->SetLineColor(ci);
   thisHist__137->SetLineWidth(3);
   thisHist__137->GetXaxis()->SetTitle("q2exp");
   thisHist__137->GetXaxis()->SetNdivisions(505);
   thisHist__137->GetXaxis()->SetLabelFont(132);
   thisHist__137->GetXaxis()->SetLabelSize(0.05);
   thisHist__137->GetXaxis()->SetTitleSize(0.06);
   thisHist__137->GetXaxis()->SetTitleOffset(0.95);
   thisHist__137->GetXaxis()->SetTitleFont(132);
   thisHist__137->GetYaxis()->SetTitle("d#sigma/dq2exp (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__137->GetYaxis()->SetNdivisions(505);
   thisHist__137->GetYaxis()->SetLabelFont(132);
   thisHist__137->GetYaxis()->SetLabelSize(0.05);
   thisHist__137->GetYaxis()->SetTitleSize(0.06);
   thisHist__137->GetYaxis()->SetTitleOffset(1.1);
   thisHist__137->GetYaxis()->SetTitleFont(132);
   thisHist__137->GetZaxis()->SetLabelFont(132);
   thisHist__137->GetZaxis()->SetLabelSize(0.05);
   thisHist__137->GetZaxis()->SetTitleSize(0.06);
   thisHist__137->GetZaxis()->SetTitleFont(132);
   thisHist__137->Draw("CSAME");
   
   TH1D *thisHist__138 = new TH1D("thisHist__138","thisHist",30,0,1.8);
   thisHist__138->SetBinContent(0,0.6162969);
   thisHist__138->SetBinContent(1,0.3597602);
   thisHist__138->SetBinContent(2,0.3302498);
   thisHist__138->SetBinContent(3,0.2933681);
   thisHist__138->SetBinContent(4,0.2463477);
   thisHist__138->SetBinContent(5,0.2145479);
   thisHist__138->SetBinContent(6,0.1839809);
   thisHist__138->SetBinContent(7,0.1568102);
   thisHist__138->SetBinContent(8,0.1320043);
   thisHist__138->SetBinContent(9,0.110469);
   thisHist__138->SetBinContent(10,0.09346217);
   thisHist__138->SetBinContent(11,0.07658112);
   thisHist__138->SetBinContent(12,0.06556189);
   thisHist__138->SetBinContent(13,0.05486972);
   thisHist__138->SetBinContent(14,0.04641661);
   thisHist__138->SetBinContent(15,0.03846666);
   thisHist__138->SetBinContent(16,0.03295705);
   thisHist__138->SetBinContent(17,0.02719586);
   thisHist__138->SetBinContent(18,0.02206361);
   thisHist__138->SetBinContent(19,0.0193717);
   thisHist__138->SetBinContent(20,0.01670495);
   thisHist__138->SetBinContent(21,0.0129564);
   thisHist__138->SetBinContent(22,0.01164818);
   thisHist__138->SetBinContent(23,0.009610377);
   thisHist__138->SetBinContent(24,0.009157532);
   thisHist__138->SetBinContent(25,0.007144887);
   thisHist__138->SetBinContent(26,0.006063091);
   thisHist__138->SetBinContent(27,0.00568572);
   thisHist__138->SetBinContent(28,0.004629082);
   thisHist__138->SetBinContent(29,0.004427818);
   thisHist__138->SetBinContent(30,0.004100763);
   thisHist__138->SetBinContent(31,0.03869309);
   thisHist__138->SetBinError(0,0.003937617);
   thisHist__138->SetBinError(31,0.000986632);
   thisHist__138->SetEntries(129247);
   thisHist__138->SetDirectory(0);
   thisHist__138->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__138->SetLineColor(ci);
   thisHist__138->SetLineWidth(3);
   thisHist__138->GetXaxis()->SetNdivisions(505);
   thisHist__138->GetXaxis()->SetLabelFont(132);
   thisHist__138->GetXaxis()->SetLabelSize(0.05);
   thisHist__138->GetXaxis()->SetTitleSize(0.06);
   thisHist__138->GetXaxis()->SetTitleFont(132);
   thisHist__138->GetYaxis()->SetNdivisions(505);
   thisHist__138->GetYaxis()->SetLabelFont(132);
   thisHist__138->GetYaxis()->SetLabelSize(0.05);
   thisHist__138->GetYaxis()->SetTitleSize(0.06);
   thisHist__138->GetYaxis()->SetTitleFont(132);
   thisHist__138->GetZaxis()->SetLabelFont(132);
   thisHist__138->GetZaxis()->SetLabelSize(0.05);
   thisHist__138->GetZaxis()->SetTitleSize(0.06);
   thisHist__138->GetZaxis()->SetTitleFont(132);
   thisHist__138->Draw("CSAME");
   
   TH1D *thisHist__139 = new TH1D("thisHist__139","thisHist",30,0,1.8);
   thisHist__139->SetBinContent(0,0.4671107);
   thisHist__139->SetBinContent(1,0.2807304);
   thisHist__139->SetBinContent(2,0.2563454);
   thisHist__139->SetBinContent(3,0.2214683);
   thisHist__139->SetBinContent(4,0.1977424);
   thisHist__139->SetBinContent(5,0.1673996);
   thisHist__139->SetBinContent(6,0.1413538);
   thisHist__139->SetBinContent(7,0.1228739);
   thisHist__139->SetBinContent(8,0.1010988);
   thisHist__139->SetBinContent(9,0.08725867);
   thisHist__139->SetBinContent(10,0.07191591);
   thisHist__139->SetBinContent(11,0.0621092);
   thisHist__139->SetBinContent(12,0.05438509);
   thisHist__139->SetBinContent(13,0.04497381);
   thisHist__139->SetBinContent(14,0.03635339);
   thisHist__139->SetBinContent(15,0.03123913);
   thisHist__139->SetBinContent(16,0.02549219);
   thisHist__139->SetBinContent(17,0.02256599);
   thisHist__139->SetBinContent(18,0.01866439);
   thisHist__139->SetBinContent(19,0.01626544);
   thisHist__139->SetBinContent(20,0.01333924);
   thisHist__139->SetBinContent(21,0.01128299);
   thisHist__139->SetBinContent(22,0.009042213);
   thisHist__139->SetBinContent(23,0.008356798);
   thisHist__139->SetBinContent(24,0.00727595);
   thisHist__139->SetBinContent(25,0.005984205);
   thisHist__139->SetBinContent(26,0.004745185);
   thisHist__139->SetBinContent(27,0.004376115);
   thisHist__139->SetBinContent(28,0.003268905);
   thisHist__139->SetBinContent(29,0.003558889);
   thisHist__139->SetBinContent(30,0.003585251);
   thisHist__139->SetBinContent(31,0.03102824);
   thisHist__139->SetBinError(0,0.003509136);
   thisHist__139->SetBinError(31,0.0009044173);
   thisHist__139->SetEntries(96092);
   thisHist__139->SetDirectory(0);
   thisHist__139->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__139->SetLineColor(ci);
   thisHist__139->SetLineWidth(3);
   thisHist__139->GetXaxis()->SetNdivisions(505);
   thisHist__139->GetXaxis()->SetLabelFont(132);
   thisHist__139->GetXaxis()->SetLabelSize(0.05);
   thisHist__139->GetXaxis()->SetTitleSize(0.06);
   thisHist__139->GetXaxis()->SetTitleFont(132);
   thisHist__139->GetYaxis()->SetNdivisions(505);
   thisHist__139->GetYaxis()->SetLabelFont(132);
   thisHist__139->GetYaxis()->SetLabelSize(0.05);
   thisHist__139->GetYaxis()->SetTitleSize(0.06);
   thisHist__139->GetYaxis()->SetTitleFont(132);
   thisHist__139->GetZaxis()->SetLabelFont(132);
   thisHist__139->GetZaxis()->SetLabelSize(0.05);
   thisHist__139->GetZaxis()->SetTitleSize(0.06);
   thisHist__139->GetZaxis()->SetTitleFont(132);
   thisHist__139->Draw("CSAME");
   
   TH1D *thisHist__140 = new TH1D("thisHist__140","thisHist",30,0,1.8);
   thisHist__140->SetBinContent(0,0.4802992);
   thisHist__140->SetBinContent(1,0.2919155);
   thisHist__140->SetBinContent(2,0.2645543);
   thisHist__140->SetBinContent(3,0.2301243);
   thisHist__140->SetBinContent(4,0.2027094);
   thisHist__140->SetBinContent(5,0.174515);
   thisHist__140->SetBinContent(6,0.1506747);
   thisHist__140->SetBinContent(7,0.1288503);
   thisHist__140->SetBinContent(8,0.1117831);
   thisHist__140->SetBinContent(9,0.09054998);
   thisHist__140->SetBinContent(10,0.07778321);
   thisHist__140->SetBinContent(11,0.06431763);
   thisHist__140->SetBinContent(12,0.05300224);
   thisHist__140->SetBinContent(13,0.04671293);
   thisHist__140->SetBinContent(14,0.03934852);
   thisHist__140->SetBinContent(15,0.03308609);
   thisHist__140->SetBinContent(16,0.02695804);
   thisHist__140->SetBinContent(17,0.02225449);
   thisHist__140->SetBinContent(18,0.01876043);
   thisHist__140->SetBinContent(19,0.01537388);
   thisHist__140->SetBinContent(20,0.01365372);
   thisHist__140->SetBinContent(21,0.01150353);
   thisHist__140->SetBinContent(22,0.009971517);
   thisHist__140->SetBinContent(23,0.009057686);
   thisHist__140->SetBinContent(24,0.006907493);
   thisHist__140->SetBinContent(25,0.006074294);
   thisHist__140->SetBinContent(26,0.00580552);
   thisHist__140->SetBinContent(27,0.004811056);
   thisHist__140->SetBinContent(28,0.005052952);
   thisHist__140->SetBinContent(29,0.003655327);
   thisHist__140->SetBinContent(30,0.003252166);
   thisHist__140->SetBinContent(31,0.03279043);
   thisHist__140->SetBinError(0,0.003592937);
   thisHist__140->SetBinError(31,0.0009387874);
   thisHist__140->SetEntries(98079);
   thisHist__140->SetDirectory(0);
   thisHist__140->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__140->SetLineColor(ci);
   thisHist__140->SetLineWidth(3);
   thisHist__140->GetXaxis()->SetNdivisions(505);
   thisHist__140->GetXaxis()->SetLabelFont(132);
   thisHist__140->GetXaxis()->SetLabelSize(0.05);
   thisHist__140->GetXaxis()->SetTitleSize(0.06);
   thisHist__140->GetXaxis()->SetTitleFont(132);
   thisHist__140->GetYaxis()->SetNdivisions(505);
   thisHist__140->GetYaxis()->SetLabelFont(132);
   thisHist__140->GetYaxis()->SetLabelSize(0.05);
   thisHist__140->GetYaxis()->SetTitleSize(0.06);
   thisHist__140->GetYaxis()->SetTitleFont(132);
   thisHist__140->GetZaxis()->SetLabelFont(132);
   thisHist__140->GetZaxis()->SetLabelSize(0.05);
   thisHist__140->GetZaxis()->SetTitleSize(0.06);
   thisHist__140->GetZaxis()->SetTitleFont(132);
   thisHist__140->Draw("CSAME");
   
   TH1D *thisHist__141 = new TH1D("thisHist__141","thisHist",30,0,1.8);
   thisHist__141->SetBinContent(0,0.4982781);
   thisHist__141->SetBinContent(1,0.3099053);
   thisHist__141->SetBinContent(2,0.283782);
   thisHist__141->SetBinContent(3,0.2528479);
   thisHist__141->SetBinContent(4,0.2226395);
   thisHist__141->SetBinContent(5,0.1913829);
   thisHist__141->SetBinContent(6,0.1617388);
   thisHist__141->SetBinContent(7,0.1381418);
   thisHist__141->SetBinContent(8,0.1151898);
   thisHist__141->SetBinContent(9,0.1005963);
   thisHist__141->SetBinContent(10,0.08436326);
   thisHist__141->SetBinContent(11,0.06993093);
   thisHist__141->SetBinContent(12,0.06022876);
   thisHist__141->SetBinContent(13,0.05135973);
   thisHist__141->SetBinContent(14,0.04284009);
   thisHist__141->SetBinContent(15,0.03620176);
   thisHist__141->SetBinContent(16,0.03093409);
   thisHist__141->SetBinContent(17,0.02400012);
   thisHist__141->SetBinContent(18,0.02217257);
   thisHist__141->SetBinContent(19,0.01854433);
   thisHist__141->SetBinContent(20,0.0142442);
   thisHist__141->SetBinContent(21,0.01314229);
   thisHist__141->SetBinContent(22,0.01107285);
   thisHist__141->SetBinContent(23,0.009863433);
   thisHist__141->SetBinContent(24,0.008277759);
   thisHist__141->SetBinContent(25,0.006853339);
   thisHist__141->SetBinContent(26,0.005643926);
   thisHist__141->SetBinContent(27,0.00575143);
   thisHist__141->SetBinContent(28,0.005321416);
   thisHist__141->SetBinContent(29,0.004219507);
   thisHist__141->SetBinContent(30,0.004112003);
   thisHist__141->SetBinContent(31,0.03794869);
   thisHist__141->SetBinError(0,0.003659459);
   thisHist__141->SetBinError(31,0.001009902);
   thisHist__141->SetEntries(105728);
   thisHist__141->SetDirectory(0);
   thisHist__141->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__141->SetLineColor(ci);
   thisHist__141->SetLineWidth(3);
   thisHist__141->GetXaxis()->SetNdivisions(505);
   thisHist__141->GetXaxis()->SetLabelFont(132);
   thisHist__141->GetXaxis()->SetLabelSize(0.05);
   thisHist__141->GetXaxis()->SetTitleSize(0.06);
   thisHist__141->GetXaxis()->SetTitleFont(132);
   thisHist__141->GetYaxis()->SetNdivisions(505);
   thisHist__141->GetYaxis()->SetLabelFont(132);
   thisHist__141->GetYaxis()->SetLabelSize(0.05);
   thisHist__141->GetYaxis()->SetTitleSize(0.06);
   thisHist__141->GetYaxis()->SetTitleFont(132);
   thisHist__141->GetZaxis()->SetLabelFont(132);
   thisHist__141->GetZaxis()->SetLabelSize(0.05);
   thisHist__141->GetZaxis()->SetTitleSize(0.06);
   thisHist__141->GetZaxis()->SetTitleFont(132);
   thisHist__141->Draw("CSAME");
   
   TH1D *thisHist__142 = new TH1D("thisHist__142","thisHist",30,0,1.8);
   thisHist__142->SetBinContent(0,0.5969345);
   thisHist__142->SetBinContent(1,0.3752966);
   thisHist__142->SetBinContent(2,0.3413774);
   thisHist__142->SetBinContent(3,0.2947298);
   thisHist__142->SetBinContent(4,0.2594003);
   thisHist__142->SetBinContent(5,0.2187114);
   thisHist__142->SetBinContent(6,0.1856033);
   thisHist__142->SetBinContent(7,0.1574666);
   thisHist__142->SetBinContent(8,0.1319744);
   thisHist__142->SetBinContent(9,0.1097965);
   thisHist__142->SetBinContent(10,0.09181438);
   thisHist__142->SetBinContent(11,0.07347971);
   thisHist__142->SetBinContent(12,0.06353668);
   thisHist__142->SetBinContent(13,0.05253588);
   thisHist__142->SetBinContent(14,0.04329803);
   thisHist__142->SetBinContent(15,0.03476535);
   thisHist__142->SetBinContent(16,0.02933547);
   thisHist__142->SetBinContent(17,0.0276783);
   thisHist__142->SetBinContent(18,0.02235419);
   thisHist__142->SetBinContent(19,0.01695957);
   thisHist__142->SetBinContent(20,0.01491455);
   thisHist__142->SetBinContent(21,0.01195279);
   thisHist__142->SetBinContent(22,0.01075399);
   thisHist__142->SetBinContent(23,0.008920522);
   thisHist__142->SetBinContent(24,0.008215342);
   thisHist__142->SetBinContent(25,0.006769724);
   thisHist__142->SetBinContent(26,0.005782472);
   thisHist__142->SetBinContent(27,0.005112552);
   thisHist__142->SetBinContent(28,0.004618926);
   thisHist__142->SetBinContent(29,0.003631675);
   thisHist__142->SetBinContent(30,0.003596416);
   thisHist__142->SetBinContent(31,0.03367232);
   thisHist__142->SetBinError(0,0.004587734);
   thisHist__142->SetBinError(31,0.001089611);
   thisHist__142->SetMinimum(0);
   thisHist__142->SetMaximum(0.4128262);
   thisHist__142->SetEntries(92033);
   thisHist__142->SetDirectory(0);
   thisHist__142->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__142->SetLineColor(ci);
   thisHist__142->SetLineWidth(3);
   thisHist__142->GetXaxis()->SetTitle("q2exp");
   thisHist__142->GetXaxis()->SetNdivisions(505);
   thisHist__142->GetXaxis()->SetLabelFont(132);
   thisHist__142->GetXaxis()->SetLabelSize(0.05);
   thisHist__142->GetXaxis()->SetTitleSize(0.06);
   thisHist__142->GetXaxis()->SetTitleOffset(0.95);
   thisHist__142->GetXaxis()->SetTitleFont(132);
   thisHist__142->GetYaxis()->SetTitle("d#sigma/dq2exp (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__142->GetYaxis()->SetNdivisions(505);
   thisHist__142->GetYaxis()->SetLabelFont(132);
   thisHist__142->GetYaxis()->SetLabelSize(0.05);
   thisHist__142->GetYaxis()->SetTitleSize(0.06);
   thisHist__142->GetYaxis()->SetTitleOffset(1.1);
   thisHist__142->GetYaxis()->SetTitleFont(132);
   thisHist__142->GetZaxis()->SetLabelFont(132);
   thisHist__142->GetZaxis()->SetLabelSize(0.05);
   thisHist__142->GetZaxis()->SetTitleSize(0.06);
   thisHist__142->GetZaxis()->SetTitleFont(132);
   thisHist__142->Draw("sameaxis");
   Double_t xAxis72[6] = {0, 1.188, 1.224, 1.26, 1.296, 1.8}; 
   
   TH1D *modRate_px__143 = new TH1D("modRate_px__143","",5, xAxis72);
   modRate_px__143->SetBinContent(1,0.3581631);
   modRate_px__143->SetBinContent(2,0.3752966);
   modRate_px__143->SetBinContent(3,0.3328234);
   modRate_px__143->SetBinContent(4,0.3126503);
   modRate_px__143->SetBinContent(5,0.2386346);
   modRate_px__143->SetBinError(1,61.12231);
   modRate_px__143->SetBinError(2,48.70548);
   modRate_px__143->SetBinError(3,42.78067);
   modRate_px__143->SetBinError(4,36.69593);
   modRate_px__143->SetBinError(5,38.90282);
   modRate_px__143->SetEntries(79327.25);
   modRate_px__143->SetDirectory(0);
   modRate_px__143->SetStats(0);
   modRate_px__143->SetLineStyle(7);
   modRate_px__143->SetLineWidth(3);
   modRate_px__143->GetXaxis()->SetTitle("W_{exp} (GeV)");
   modRate_px__143->GetXaxis()->SetRange(1,50);
   modRate_px__143->GetXaxis()->SetNdivisions(505);
   modRate_px__143->GetXaxis()->SetLabelFont(132);
   modRate_px__143->GetXaxis()->SetLabelSize(0.05);
   modRate_px__143->GetXaxis()->SetTitleSize(0.06);
   modRate_px__143->GetXaxis()->SetTitleFont(132);
   modRate_px__143->GetYaxis()->SetNdivisions(505);
   modRate_px__143->GetYaxis()->SetLabelFont(132);
   modRate_px__143->GetYaxis()->SetLabelSize(0.05);
   modRate_px__143->GetYaxis()->SetTitleSize(0.06);
   modRate_px__143->GetYaxis()->SetTitleFont(132);
   modRate_px__143->GetZaxis()->SetLabelFont(132);
   modRate_px__143->GetZaxis()->SetLabelSize(0.05);
   modRate_px__143->GetZaxis()->SetTitleSize(0.06);
   modRate_px__143->GetZaxis()->SetTitleFont(132);
   modRate_px__143->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1.8,0,1.8,0.4128262,0,0.1163418,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__144 = new TH1D("thisHist__144","thisHist",30,0,1.8);
   thisHist__144->SetBinContent(0,0.5969345);
   thisHist__144->SetBinContent(1,0.3752966);
   thisHist__144->SetBinContent(2,0.3413774);
   thisHist__144->SetBinContent(3,0.2947298);
   thisHist__144->SetBinContent(4,0.2594003);
   thisHist__144->SetBinContent(5,0.2187114);
   thisHist__144->SetBinContent(6,0.1856033);
   thisHist__144->SetBinContent(7,0.1574666);
   thisHist__144->SetBinContent(8,0.1319744);
   thisHist__144->SetBinContent(9,0.1097965);
   thisHist__144->SetBinContent(10,0.09181438);
   thisHist__144->SetBinContent(11,0.07347971);
   thisHist__144->SetBinContent(12,0.06353668);
   thisHist__144->SetBinContent(13,0.05253588);
   thisHist__144->SetBinContent(14,0.04329803);
   thisHist__144->SetBinContent(15,0.03476535);
   thisHist__144->SetBinContent(16,0.02933547);
   thisHist__144->SetBinContent(17,0.0276783);
   thisHist__144->SetBinContent(18,0.02235419);
   thisHist__144->SetBinContent(19,0.01695957);
   thisHist__144->SetBinContent(20,0.01491455);
   thisHist__144->SetBinContent(21,0.01195279);
   thisHist__144->SetBinContent(22,0.01075399);
   thisHist__144->SetBinContent(23,0.008920522);
   thisHist__144->SetBinContent(24,0.008215342);
   thisHist__144->SetBinContent(25,0.006769724);
   thisHist__144->SetBinContent(26,0.005782472);
   thisHist__144->SetBinContent(27,0.005112552);
   thisHist__144->SetBinContent(28,0.004618926);
   thisHist__144->SetBinContent(29,0.003631675);
   thisHist__144->SetBinContent(30,0.003596416);
   thisHist__144->SetBinContent(31,0.03367232);
   thisHist__144->SetBinError(0,0.004587734);
   thisHist__144->SetBinError(31,0.001089611);
   thisHist__144->SetMinimum(0);
   thisHist__144->SetMaximum(0.4128262);
   thisHist__144->SetEntries(92033);
   thisHist__144->SetDirectory(0);
   thisHist__144->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__144->SetLineColor(ci);
   thisHist__144->SetLineWidth(3);
   thisHist__144->GetXaxis()->SetTitle("q2exp");
   thisHist__144->GetXaxis()->SetNdivisions(505);
   thisHist__144->GetXaxis()->SetLabelFont(132);
   thisHist__144->GetXaxis()->SetLabelSize(0.05);
   thisHist__144->GetXaxis()->SetTitleSize(0.06);
   thisHist__144->GetXaxis()->SetTitleOffset(0.95);
   thisHist__144->GetXaxis()->SetTitleFont(132);
   thisHist__144->GetYaxis()->SetTitle("d#sigma/dq2exp (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__144->GetYaxis()->SetNdivisions(505);
   thisHist__144->GetYaxis()->SetLabelFont(132);
   thisHist__144->GetYaxis()->SetLabelSize(0.05);
   thisHist__144->GetYaxis()->SetTitleSize(0.06);
   thisHist__144->GetYaxis()->SetTitleOffset(1.1);
   thisHist__144->GetYaxis()->SetTitleFont(132);
   thisHist__144->GetZaxis()->SetLabelFont(132);
   thisHist__144->GetZaxis()->SetLabelSize(0.05);
   thisHist__144->GetZaxis()->SetTitleSize(0.06);
   thisHist__144->GetZaxis()->SetTitleFont(132);
   thisHist__144->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_CC1pip_q2exp_13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:11:27 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.369863,-14354.17,2.09589,88175.63);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis65[6] = {0, 1.188, 1.224, 1.26, 1.296, 1.8}; 
   
   TH1D *projReco__129 = new TH1D("projReco__129","",5, xAxis65);
   projReco__129->SetBinContent(1,1985.599);
   projReco__129->SetBinContent(2,46222.36);
   projReco__129->SetBinContent(3,40407.66);
   projReco__129->SetBinContent(4,31793.19);
   projReco__129->SetBinContent(5,3225.803);
   projReco__129->SetMinimum(0);
   projReco__129->SetMaximum(76897.35);
   projReco__129->SetEntries(79322.25);
   projReco__129->SetDirectory(0);
   projReco__129->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__129->SetLineColor(ci);
   projReco__129->SetLineWidth(3);
   projReco__129->GetXaxis()->SetTitle("q2exp");
   projReco__129->GetXaxis()->SetRange(1,50);
   projReco__129->GetXaxis()->SetNdivisions(505);
   projReco__129->GetXaxis()->SetLabelFont(132);
   projReco__129->GetXaxis()->SetLabelSize(0.05);
   projReco__129->GetXaxis()->SetTitleSize(0.06);
   projReco__129->GetXaxis()->SetTitleOffset(0.95);
   projReco__129->GetXaxis()->SetTitleFont(132);
   projReco__129->GetYaxis()->SetTitle("d#sigma/dq2exp (#times 10^{-38} cm^{2}/nucleon)");
   projReco__129->GetYaxis()->SetNdivisions(505);
   projReco__129->GetYaxis()->SetLabelFont(132);
   projReco__129->GetYaxis()->SetLabelSize(0.05);
   projReco__129->GetYaxis()->SetTitleSize(0.06);
   projReco__129->GetYaxis()->SetTitleOffset(1.1);
   projReco__129->GetYaxis()->SetTitleFont(132);
   projReco__129->GetZaxis()->SetLabelFont(132);
   projReco__129->GetZaxis()->SetLabelSize(0.05);
   projReco__129->GetZaxis()->SetTitleSize(0.06);
   projReco__129->GetZaxis()->SetTitleFont(132);
   projReco__129->Draw("HIST");
   Double_t xAxis66[6] = {0, 1.188, 1.224, 1.26, 1.296, 1.8}; 
   
   TH1D *projReco__130 = new TH1D("projReco__130","",5, xAxis66);
   projReco__130->SetBinContent(1,1985.599);
   projReco__130->SetBinContent(2,46222.36);
   projReco__130->SetBinContent(3,40407.66);
   projReco__130->SetBinContent(4,31793.19);
   projReco__130->SetBinContent(5,3225.803);
   projReco__130->SetMinimum(0);
   projReco__130->SetMaximum(76897.35);
   projReco__130->SetEntries(79322.25);
   projReco__130->SetDirectory(0);
   projReco__130->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__130->SetLineColor(ci);
   projReco__130->SetLineWidth(3);
   projReco__130->GetXaxis()->SetTitle("q2exp");
   projReco__130->GetXaxis()->SetRange(1,50);
   projReco__130->GetXaxis()->SetNdivisions(505);
   projReco__130->GetXaxis()->SetLabelFont(132);
   projReco__130->GetXaxis()->SetLabelSize(0.05);
   projReco__130->GetXaxis()->SetTitleSize(0.06);
   projReco__130->GetXaxis()->SetTitleOffset(0.95);
   projReco__130->GetXaxis()->SetTitleFont(132);
   projReco__130->GetYaxis()->SetTitle("d#sigma/dq2exp (#times 10^{-38} cm^{2}/nucleon)");
   projReco__130->GetYaxis()->SetNdivisions(505);
   projReco__130->GetYaxis()->SetLabelFont(132);
   projReco__130->GetYaxis()->SetLabelSize(0.05);
   projReco__130->GetYaxis()->SetTitleSize(0.06);
   projReco__130->GetYaxis()->SetTitleOffset(1.1);
   projReco__130->GetYaxis()->SetTitleFont(132);
   projReco__130->GetZaxis()->SetLabelFont(132);
   projReco__130->GetZaxis()->SetLabelSize(0.05);
   projReco__130->GetZaxis()->SetTitleSize(0.06);
   projReco__130->GetZaxis()->SetTitleFont(132);
   projReco__130->Draw("HIST SAME");
   Double_t xAxis67[8] = {0, 1.152, 1.188, 1.224, 1.26, 1.296, 1.332, 1.8}; 
   
   TH1D *projReco__131 = new TH1D("projReco__131","",7, xAxis67);
   projReco__131->SetBinContent(1,1234.426);
   projReco__131->SetBinContent(2,48194.63);
   projReco__131->SetBinContent(3,69906.68);
   projReco__131->SetBinContent(4,59390.41);
   projReco__131->SetBinContent(5,44188.78);
   projReco__131->SetBinContent(6,30204.3);
   projReco__131->SetBinContent(7,2358.821);
   projReco__131->SetEntries(110606.9);
   projReco__131->SetDirectory(0);
   projReco__131->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__131->SetLineColor(ci);
   projReco__131->SetLineWidth(3);
   projReco__131->GetXaxis()->SetTitle("W_{exp} (GeV)");
   projReco__131->GetXaxis()->SetRange(1,50);
   projReco__131->GetXaxis()->SetNdivisions(505);
   projReco__131->GetXaxis()->SetLabelFont(132);
   projReco__131->GetXaxis()->SetLabelSize(0.05);
   projReco__131->GetXaxis()->SetTitleSize(0.06);
   projReco__131->GetXaxis()->SetTitleFont(132);
   projReco__131->GetYaxis()->SetNdivisions(505);
   projReco__131->GetYaxis()->SetLabelFont(132);
   projReco__131->GetYaxis()->SetLabelSize(0.05);
   projReco__131->GetYaxis()->SetTitleSize(0.06);
   projReco__131->GetYaxis()->SetTitleFont(132);
   projReco__131->GetZaxis()->SetLabelFont(132);
   projReco__131->GetZaxis()->SetLabelSize(0.05);
   projReco__131->GetZaxis()->SetTitleSize(0.06);
   projReco__131->GetZaxis()->SetTitleFont(132);
   projReco__131->Draw("HIST SAME");
   Double_t xAxis68[7] = {0, 1.188, 1.224, 1.26, 1.296, 1.332, 1.8}; 
   
   TH1D *projReco__132 = new TH1D("projReco__132","",6, xAxis68);
   projReco__132->SetBinContent(1,1432.634);
   projReco__132->SetBinContent(2,45731.13);
   projReco__132->SetBinContent(3,42973.21);
   projReco__132->SetBinContent(4,36278.04);
   projReco__132->SetBinContent(5,27365.25);
   projReco__132->SetBinContent(6,2341.139);
   projReco__132->SetEntries(82963.73);
   projReco__132->SetDirectory(0);
   projReco__132->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__132->SetLineColor(ci);
   projReco__132->SetLineWidth(3);
   projReco__132->GetXaxis()->SetTitle("W_{exp} (GeV)");
   projReco__132->GetXaxis()->SetRange(1,50);
   projReco__132->GetXaxis()->SetNdivisions(505);
   projReco__132->GetXaxis()->SetLabelFont(132);
   projReco__132->GetXaxis()->SetLabelSize(0.05);
   projReco__132->GetXaxis()->SetTitleSize(0.06);
   projReco__132->GetXaxis()->SetTitleFont(132);
   projReco__132->GetYaxis()->SetNdivisions(505);
   projReco__132->GetYaxis()->SetLabelFont(132);
   projReco__132->GetYaxis()->SetLabelSize(0.05);
   projReco__132->GetYaxis()->SetTitleSize(0.06);
   projReco__132->GetYaxis()->SetTitleFont(132);
   projReco__132->GetZaxis()->SetLabelFont(132);
   projReco__132->GetZaxis()->SetLabelSize(0.05);
   projReco__132->GetZaxis()->SetTitleSize(0.06);
   projReco__132->GetZaxis()->SetTitleFont(132);
   projReco__132->Draw("HIST SAME");
   Double_t xAxis69[7] = {0, 1.188, 1.224, 1.26, 1.296, 1.332, 1.8}; 
   
   TH1D *projReco__133 = new TH1D("projReco__133","",6, xAxis69);
   projReco__133->SetBinContent(1,1379.431);
   projReco__133->SetBinContent(2,47895.28);
   projReco__133->SetBinContent(3,47647.07);
   projReco__133->SetBinContent(4,37988.44);
   projReco__133->SetBinContent(5,27514.21);
   projReco__133->SetBinContent(6,2215.245);
   projReco__133->SetEntries(84906.78);
   projReco__133->SetDirectory(0);
   projReco__133->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__133->SetLineColor(ci);
   projReco__133->SetLineWidth(3);
   projReco__133->GetXaxis()->SetTitle("W_{exp} (GeV)");
   projReco__133->GetXaxis()->SetRange(1,50);
   projReco__133->GetXaxis()->SetNdivisions(505);
   projReco__133->GetXaxis()->SetLabelFont(132);
   projReco__133->GetXaxis()->SetLabelSize(0.05);
   projReco__133->GetXaxis()->SetTitleSize(0.06);
   projReco__133->GetXaxis()->SetTitleFont(132);
   projReco__133->GetYaxis()->SetNdivisions(505);
   projReco__133->GetYaxis()->SetLabelFont(132);
   projReco__133->GetYaxis()->SetLabelSize(0.05);
   projReco__133->GetYaxis()->SetTitleSize(0.06);
   projReco__133->GetYaxis()->SetTitleFont(132);
   projReco__133->GetZaxis()->SetLabelFont(132);
   projReco__133->GetZaxis()->SetLabelSize(0.05);
   projReco__133->GetZaxis()->SetTitleSize(0.06);
   projReco__133->GetZaxis()->SetTitleFont(132);
   projReco__133->Draw("HIST SAME");
   Double_t xAxis70[7] = {0, 1.188, 1.224, 1.26, 1.296, 1.332, 1.8}; 
   
   TH1D *projReco__134 = new TH1D("projReco__134","",6, xAxis70);
   projReco__134->SetBinContent(1,1435.665);
   projReco__134->SetBinContent(2,50439.6);
   projReco__134->SetBinContent(3,50339.46);
   projReco__134->SetBinContent(4,41114.02);
   projReco__134->SetBinContent(5,29915.29);
   projReco__134->SetBinContent(6,2475.777);
   projReco__134->SetEntries(90939.21);
   projReco__134->SetDirectory(0);
   projReco__134->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__134->SetLineColor(ci);
   projReco__134->SetLineWidth(3);
   projReco__134->GetXaxis()->SetTitle("W_{exp} (GeV)");
   projReco__134->GetXaxis()->SetRange(1,50);
   projReco__134->GetXaxis()->SetNdivisions(505);
   projReco__134->GetXaxis()->SetLabelFont(132);
   projReco__134->GetXaxis()->SetLabelSize(0.05);
   projReco__134->GetXaxis()->SetTitleSize(0.06);
   projReco__134->GetXaxis()->SetTitleFont(132);
   projReco__134->GetYaxis()->SetNdivisions(505);
   projReco__134->GetYaxis()->SetLabelFont(132);
   projReco__134->GetYaxis()->SetLabelSize(0.05);
   projReco__134->GetYaxis()->SetTitleSize(0.06);
   projReco__134->GetYaxis()->SetTitleFont(132);
   projReco__134->GetZaxis()->SetLabelFont(132);
   projReco__134->GetZaxis()->SetLabelSize(0.05);
   projReco__134->GetZaxis()->SetTitleSize(0.06);
   projReco__134->GetZaxis()->SetTitleFont(132);
   projReco__134->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis71[6] = {0, 1.188, 1.224, 1.26, 1.296, 1.8}; 
   
   TH1D *projReco__135 = new TH1D("projReco__135","",5, xAxis71);
   projReco__135->SetBinContent(1,1985.599);
   projReco__135->SetBinContent(2,46222.36);
   projReco__135->SetBinContent(3,40407.66);
   projReco__135->SetBinContent(4,31793.19);
   projReco__135->SetBinContent(5,3225.803);
   projReco__135->SetMinimum(0);
   projReco__135->SetMaximum(76897.35);
   projReco__135->SetEntries(79322.25);
   projReco__135->SetDirectory(0);
   projReco__135->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__135->SetLineColor(ci);
   projReco__135->SetLineWidth(3);
   projReco__135->GetXaxis()->SetTitle("q2exp");
   projReco__135->GetXaxis()->SetRange(1,50);
   projReco__135->GetXaxis()->SetNdivisions(505);
   projReco__135->GetXaxis()->SetLabelFont(132);
   projReco__135->GetXaxis()->SetLabelSize(0.05);
   projReco__135->GetXaxis()->SetTitleSize(0.06);
   projReco__135->GetXaxis()->SetTitleOffset(0.95);
   projReco__135->GetXaxis()->SetTitleFont(132);
   projReco__135->GetYaxis()->SetTitle("d#sigma/dq2exp (#times 10^{-38} cm^{2}/nucleon)");
   projReco__135->GetYaxis()->SetNdivisions(505);
   projReco__135->GetYaxis()->SetLabelFont(132);
   projReco__135->GetYaxis()->SetLabelSize(0.05);
   projReco__135->GetYaxis()->SetTitleSize(0.06);
   projReco__135->GetYaxis()->SetTitleOffset(1.1);
   projReco__135->GetYaxis()->SetTitleFont(132);
   projReco__135->GetZaxis()->SetLabelFont(132);
   projReco__135->GetZaxis()->SetLabelSize(0.05);
   projReco__135->GetZaxis()->SetTitleSize(0.06);
   projReco__135->GetZaxis()->SetTitleFont(132);
   projReco__135->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_CC1pip_w_13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:11:43 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.369863,-0.2034494,2.09589,1.24976);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__152 = new TH1D("thisHist__152","thisHist",30,0,1.8);
   thisHist__152->SetBinContent(7,3.525898e-05);
   thisHist__152->SetBinContent(8,3.525898e-05);
   thisHist__152->SetBinContent(9,3.525898e-05);
   thisHist__152->SetBinContent(10,0.0002115539);
   thisHist__152->SetBinContent(11,0.0003525898);
   thisHist__152->SetBinContent(12,0.0005288847);
   thisHist__152->SetBinContent(13,0.0007756975);
   thisHist__152->SetBinContent(14,0.001833467);
   thisHist__152->SetBinContent(15,0.004019524);
   thisHist__152->SetBinContent(16,0.008039047);
   thisHist__152->SetBinContent(17,0.02320041);
   thisHist__152->SetBinContent(18,0.07390282);
   thisHist__152->SetBinContent(19,0.2429696);
   thisHist__152->SetBinContent(20,0.6423833);
   thisHist__152->SetBinContent(21,0.9334109);
   thisHist__152->SetBinContent(22,0.7026057);
   thisHist__152->SetBinContent(23,0.4811793);
   thisHist__152->SetBinContent(24,0.129471);
   thisHist__152->SetMinimum(0);
   thisHist__152->SetMaximum(1.089907);
   thisHist__152->SetEntries(92033);
   thisHist__152->SetDirectory(0);
   thisHist__152->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__152->SetLineColor(ci);
   thisHist__152->SetLineWidth(3);
   thisHist__152->GetXaxis()->SetTitle("W^{2}_{\\mathrm{exp}} (GeV^{2})");
   thisHist__152->GetXaxis()->SetNdivisions(505);
   thisHist__152->GetXaxis()->SetLabelFont(132);
   thisHist__152->GetXaxis()->SetLabelSize(0.05);
   thisHist__152->GetXaxis()->SetTitleSize(0.06);
   thisHist__152->GetXaxis()->SetTitleOffset(0.95);
   thisHist__152->GetXaxis()->SetTitleFont(132);
   thisHist__152->GetYaxis()->SetTitle("d#sigma/dW^{2}_{\\mathrm{exp}} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   thisHist__152->GetYaxis()->SetNdivisions(505);
   thisHist__152->GetYaxis()->SetLabelFont(132);
   thisHist__152->GetYaxis()->SetLabelSize(0.05);
   thisHist__152->GetYaxis()->SetTitleSize(0.06);
   thisHist__152->GetYaxis()->SetTitleOffset(1.1);
   thisHist__152->GetYaxis()->SetTitleFont(132);
   thisHist__152->GetZaxis()->SetLabelFont(132);
   thisHist__152->GetZaxis()->SetLabelSize(0.05);
   thisHist__152->GetZaxis()->SetTitleSize(0.06);
   thisHist__152->GetZaxis()->SetTitleFont(132);
   thisHist__152->Draw("C");
   
   TH1D *thisHist__153 = new TH1D("thisHist__153","thisHist",30,0,1.8);
   thisHist__153->SetBinContent(7,3.525898e-05);
   thisHist__153->SetBinContent(8,3.525898e-05);
   thisHist__153->SetBinContent(9,3.525898e-05);
   thisHist__153->SetBinContent(10,0.0002115539);
   thisHist__153->SetBinContent(11,0.0003525898);
   thisHist__153->SetBinContent(12,0.0005288847);
   thisHist__153->SetBinContent(13,0.0007756975);
   thisHist__153->SetBinContent(14,0.001833467);
   thisHist__153->SetBinContent(15,0.004019524);
   thisHist__153->SetBinContent(16,0.008039047);
   thisHist__153->SetBinContent(17,0.02320041);
   thisHist__153->SetBinContent(18,0.07390282);
   thisHist__153->SetBinContent(19,0.2429696);
   thisHist__153->SetBinContent(20,0.6423833);
   thisHist__153->SetBinContent(21,0.9334109);
   thisHist__153->SetBinContent(22,0.7026057);
   thisHist__153->SetBinContent(23,0.4811793);
   thisHist__153->SetBinContent(24,0.129471);
   thisHist__153->SetMinimum(0);
   thisHist__153->SetMaximum(1.089907);
   thisHist__153->SetEntries(92033);
   thisHist__153->SetDirectory(0);
   thisHist__153->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__153->SetLineColor(ci);
   thisHist__153->SetLineWidth(3);
   thisHist__153->GetXaxis()->SetTitle("W^{2}_{\\mathrm{exp}} (GeV^{2})");
   thisHist__153->GetXaxis()->SetNdivisions(505);
   thisHist__153->GetXaxis()->SetLabelFont(132);
   thisHist__153->GetXaxis()->SetLabelSize(0.05);
   thisHist__153->GetXaxis()->SetTitleSize(0.06);
   thisHist__153->GetXaxis()->SetTitleOffset(0.95);
   thisHist__153->GetXaxis()->SetTitleFont(132);
   thisHist__153->GetYaxis()->SetTitle("d#sigma/dW^{2}_{\\mathrm{exp}} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   thisHist__153->GetYaxis()->SetNdivisions(505);
   thisHist__153->GetYaxis()->SetLabelFont(132);
   thisHist__153->GetYaxis()->SetLabelSize(0.05);
   thisHist__153->GetYaxis()->SetTitleSize(0.06);
   thisHist__153->GetYaxis()->SetTitleOffset(1.1);
   thisHist__153->GetYaxis()->SetTitleFont(132);
   thisHist__153->GetZaxis()->SetLabelFont(132);
   thisHist__153->GetZaxis()->SetLabelSize(0.05);
   thisHist__153->GetZaxis()->SetTitleSize(0.06);
   thisHist__153->GetZaxis()->SetTitleFont(132);
   thisHist__153->Draw("CSAME");
   
   TH1D *thisHist__154 = new TH1D("thisHist__154","thisHist",30,0,1.8);
   thisHist__154->SetBinContent(5,7.547416e-05);
   thisHist__154->SetBinContent(7,5.031611e-05);
   thisHist__154->SetBinContent(8,0.0001257903);
   thisHist__154->SetBinContent(9,0.0001509483);
   thisHist__154->SetBinContent(10,0.0001761064);
   thisHist__154->SetBinContent(11,0.0002264225);
   thisHist__154->SetBinContent(12,0.0006037933);
   thisHist__154->SetBinContent(13,0.001408851);
   thisHist__154->SetBinContent(14,0.003044125);
   thisHist__154->SetBinContent(15,0.004930979);
   thisHist__154->SetBinContent(16,0.01069217);
   thisHist__154->SetBinContent(17,0.02314541);
   thisHist__154->SetBinContent(18,0.06219071);
   thisHist__154->SetBinContent(19,0.208359);
   thisHist__154->SetBinContent(20,0.6578076);
   thisHist__154->SetBinContent(21,0.9908248);
   thisHist__154->SetBinContent(22,0.7044004);
   thisHist__154->SetBinContent(23,0.4594867);
   thisHist__154->SetBinContent(24,0.1239034);
   thisHist__154->SetEntries(129247);
   thisHist__154->SetDirectory(0);
   thisHist__154->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__154->SetLineColor(ci);
   thisHist__154->SetLineWidth(3);
   thisHist__154->GetXaxis()->SetNdivisions(505);
   thisHist__154->GetXaxis()->SetLabelFont(132);
   thisHist__154->GetXaxis()->SetLabelSize(0.05);
   thisHist__154->GetXaxis()->SetTitleSize(0.06);
   thisHist__154->GetXaxis()->SetTitleFont(132);
   thisHist__154->GetYaxis()->SetNdivisions(505);
   thisHist__154->GetYaxis()->SetLabelFont(132);
   thisHist__154->GetYaxis()->SetLabelSize(0.05);
   thisHist__154->GetYaxis()->SetTitleSize(0.06);
   thisHist__154->GetYaxis()->SetTitleFont(132);
   thisHist__154->GetZaxis()->SetLabelFont(132);
   thisHist__154->GetZaxis()->SetLabelSize(0.05);
   thisHist__154->GetZaxis()->SetTitleSize(0.06);
   thisHist__154->GetZaxis()->SetTitleFont(132);
   thisHist__154->Draw("CSAME");
   
   TH1D *thisHist__155 = new TH1D("thisHist__155","thisHist",30,0,1.8);
   thisHist__155->SetBinContent(2,2.636214e-05);
   thisHist__155->SetBinContent(4,5.272427e-05);
   thisHist__155->SetBinContent(9,0.0001318107);
   thisHist__155->SetBinContent(10,0.0001581728);
   thisHist__155->SetBinContent(11,0.0002636214);
   thisHist__155->SetBinContent(12,0.0005008806);
   thisHist__155->SetBinContent(13,0.0008963127);
   thisHist__155->SetBinContent(14,0.001555366);
   thisHist__155->SetBinContent(15,0.002741662);
   thisHist__155->SetBinContent(16,0.004956082);
   thisHist__155->SetBinContent(17,0.009885802);
   thisHist__155->SetBinContent(18,0.0316082);
   thisHist__155->SetBinContent(19,0.1195259);
   thisHist__155->SetBinContent(20,0.4117239);
   thisHist__155->SetBinContent(21,0.7381135);
   thisHist__155->SetBinContent(22,0.6193521);
   thisHist__155->SetBinContent(23,0.4647908);
   thisHist__155->SetBinContent(24,0.1269073);
   thisHist__155->SetEntries(96092);
   thisHist__155->SetDirectory(0);
   thisHist__155->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__155->SetLineColor(ci);
   thisHist__155->SetLineWidth(3);
   thisHist__155->GetXaxis()->SetNdivisions(505);
   thisHist__155->GetXaxis()->SetLabelFont(132);
   thisHist__155->GetXaxis()->SetLabelSize(0.05);
   thisHist__155->GetXaxis()->SetTitleSize(0.06);
   thisHist__155->GetXaxis()->SetTitleFont(132);
   thisHist__155->GetYaxis()->SetNdivisions(505);
   thisHist__155->GetYaxis()->SetLabelFont(132);
   thisHist__155->GetYaxis()->SetLabelSize(0.05);
   thisHist__155->GetYaxis()->SetTitleSize(0.06);
   thisHist__155->GetYaxis()->SetTitleFont(132);
   thisHist__155->GetZaxis()->SetLabelFont(132);
   thisHist__155->GetZaxis()->SetLabelSize(0.05);
   thisHist__155->GetZaxis()->SetTitleSize(0.06);
   thisHist__155->GetZaxis()->SetTitleFont(132);
   thisHist__155->Draw("CSAME");
   
   TH1D *thisHist__156 = new TH1D("thisHist__156","thisHist",30,0,1.8);
   thisHist__156->SetBinContent(8,2.687741e-05);
   thisHist__156->SetBinContent(9,8.063222e-05);
   thisHist__156->SetBinContent(10,0.000134387);
   thisHist__156->SetBinContent(11,0.0001612644);
   thisHist__156->SetBinContent(12,0.0002418966);
   thisHist__156->SetBinContent(13,0.000860077);
   thisHist__156->SetBinContent(14,0.001532012);
   thisHist__156->SetBinContent(15,0.002741495);
   thisHist__156->SetBinContent(16,0.004112243);
   thisHist__156->SetBinContent(17,0.009460847);
   thisHist__156->SetBinContent(18,0.02615172);
   thisHist__156->SetBinContent(19,0.1068914);
   thisHist__156->SetBinContent(20,0.4253349);
   thisHist__156->SetBinContent(21,0.8221798);
   thisHist__156->SetBinContent(22,0.6580664);
   thisHist__156->SetBinContent(23,0.4577491);
   thisHist__156->SetBinContent(24,0.1203839);
   thisHist__156->SetEntries(98079);
   thisHist__156->SetDirectory(0);
   thisHist__156->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__156->SetLineColor(ci);
   thisHist__156->SetLineWidth(3);
   thisHist__156->GetXaxis()->SetNdivisions(505);
   thisHist__156->GetXaxis()->SetLabelFont(132);
   thisHist__156->GetXaxis()->SetLabelSize(0.05);
   thisHist__156->GetXaxis()->SetTitleSize(0.06);
   thisHist__156->GetXaxis()->SetTitleFont(132);
   thisHist__156->GetYaxis()->SetNdivisions(505);
   thisHist__156->GetYaxis()->SetLabelFont(132);
   thisHist__156->GetYaxis()->SetLabelSize(0.05);
   thisHist__156->GetYaxis()->SetTitleSize(0.06);
   thisHist__156->GetYaxis()->SetTitleFont(132);
   thisHist__156->GetZaxis()->SetLabelFont(132);
   thisHist__156->GetZaxis()->SetLabelSize(0.05);
   thisHist__156->GetZaxis()->SetTitleSize(0.06);
   thisHist__156->GetZaxis()->SetTitleFont(132);
   thisHist__156->Draw("CSAME");
   
   TH1D *thisHist__157 = new TH1D("thisHist__157","thisHist",30,0,1.8);
   thisHist__157->SetBinContent(6,2.687584e-05);
   thisHist__157->SetBinContent(7,5.375168e-05);
   thisHist__157->SetBinContent(8,2.687584e-05);
   thisHist__157->SetBinContent(9,8.062752e-05);
   thisHist__157->SetBinContent(10,0.0001881309);
   thisHist__157->SetBinContent(11,0.0002150067);
   thisHist__157->SetBinContent(12,0.0006987718);
   thisHist__157->SetBinContent(13,0.0007525235);
   thisHist__157->SetBinContent(14,0.002042564);
   thisHist__157->SetBinContent(15,0.00303697);
   thisHist__157->SetBinContent(16,0.006638332);
   thisHist__157->SetBinContent(17,0.01037407);
   thisHist__157->SetBinContent(18,0.0280315);
   thisHist__157->SetBinContent(19,0.1161036);
   thisHist__157->SetBinContent(20,0.4441232);
   thisHist__157->SetBinContent(21,0.8683315);
   thisHist__157->SetBinContent(22,0.713016);
   thisHist__157->SetBinContent(23,0.5116085);
   thisHist__157->SetBinContent(24,0.1361799);
   thisHist__157->SetEntries(105728);
   thisHist__157->SetDirectory(0);
   thisHist__157->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__157->SetLineColor(ci);
   thisHist__157->SetLineWidth(3);
   thisHist__157->GetXaxis()->SetNdivisions(505);
   thisHist__157->GetXaxis()->SetLabelFont(132);
   thisHist__157->GetXaxis()->SetLabelSize(0.05);
   thisHist__157->GetXaxis()->SetTitleSize(0.06);
   thisHist__157->GetXaxis()->SetTitleFont(132);
   thisHist__157->GetYaxis()->SetNdivisions(505);
   thisHist__157->GetYaxis()->SetLabelFont(132);
   thisHist__157->GetYaxis()->SetLabelSize(0.05);
   thisHist__157->GetYaxis()->SetTitleSize(0.06);
   thisHist__157->GetYaxis()->SetTitleFont(132);
   thisHist__157->GetZaxis()->SetLabelFont(132);
   thisHist__157->GetZaxis()->SetLabelSize(0.05);
   thisHist__157->GetZaxis()->SetTitleSize(0.06);
   thisHist__157->GetZaxis()->SetTitleFont(132);
   thisHist__157->Draw("CSAME");
   
   TH1D *thisHist__158 = new TH1D("thisHist__158","thisHist",30,0,1.8);
   thisHist__158->SetBinContent(7,3.525898e-05);
   thisHist__158->SetBinContent(8,3.525898e-05);
   thisHist__158->SetBinContent(9,3.525898e-05);
   thisHist__158->SetBinContent(10,0.0002115539);
   thisHist__158->SetBinContent(11,0.0003525898);
   thisHist__158->SetBinContent(12,0.0005288847);
   thisHist__158->SetBinContent(13,0.0007756975);
   thisHist__158->SetBinContent(14,0.001833467);
   thisHist__158->SetBinContent(15,0.004019524);
   thisHist__158->SetBinContent(16,0.008039047);
   thisHist__158->SetBinContent(17,0.02320041);
   thisHist__158->SetBinContent(18,0.07390282);
   thisHist__158->SetBinContent(19,0.2429696);
   thisHist__158->SetBinContent(20,0.6423833);
   thisHist__158->SetBinContent(21,0.9334109);
   thisHist__158->SetBinContent(22,0.7026057);
   thisHist__158->SetBinContent(23,0.4811793);
   thisHist__158->SetBinContent(24,0.129471);
   thisHist__158->SetMinimum(0);
   thisHist__158->SetMaximum(1.089907);
   thisHist__158->SetEntries(92033);
   thisHist__158->SetDirectory(0);
   thisHist__158->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__158->SetLineColor(ci);
   thisHist__158->SetLineWidth(3);
   thisHist__158->GetXaxis()->SetTitle("W^{2}_{\\mathrm{exp}} (GeV^{2})");
   thisHist__158->GetXaxis()->SetNdivisions(505);
   thisHist__158->GetXaxis()->SetLabelFont(132);
   thisHist__158->GetXaxis()->SetLabelSize(0.05);
   thisHist__158->GetXaxis()->SetTitleSize(0.06);
   thisHist__158->GetXaxis()->SetTitleOffset(0.95);
   thisHist__158->GetXaxis()->SetTitleFont(132);
   thisHist__158->GetYaxis()->SetTitle("d#sigma/dW^{2}_{\\mathrm{exp}} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   thisHist__158->GetYaxis()->SetNdivisions(505);
   thisHist__158->GetYaxis()->SetLabelFont(132);
   thisHist__158->GetYaxis()->SetLabelSize(0.05);
   thisHist__158->GetYaxis()->SetTitleSize(0.06);
   thisHist__158->GetYaxis()->SetTitleOffset(1.1);
   thisHist__158->GetYaxis()->SetTitleFont(132);
   thisHist__158->GetZaxis()->SetLabelFont(132);
   thisHist__158->GetZaxis()->SetLabelSize(0.05);
   thisHist__158->GetZaxis()->SetTitleSize(0.06);
   thisHist__158->GetZaxis()->SetTitleFont(132);
   thisHist__158->Draw("sameaxis");
   Double_t xAxis80[6] = {0, 1.188, 1.224, 1.26, 1.296, 1.8}; 
   
   TH1D *modRate_px__159 = new TH1D("modRate_px__159","",5, xAxis80);
   modRate_px__159->SetBinContent(1,0.9455904);
   modRate_px__159->SetBinContent(2,0.9908248);
   modRate_px__159->SetBinContent(3,0.878691);
   modRate_px__159->SetBinContent(4,0.8254317);
   modRate_px__159->SetBinContent(5,0.6300219);
   modRate_px__159->SetBinError(1,161.3697);
   modRate_px__159->SetBinError(2,128.5879);
   modRate_px__159->SetBinError(3,112.9457);
   modRate_px__159->SetBinError(4,96.88135);
   modRate_px__159->SetBinError(5,102.7078);
   modRate_px__159->SetEntries(79327.25);
   modRate_px__159->SetDirectory(0);
   modRate_px__159->SetStats(0);
   modRate_px__159->SetLineStyle(7);
   modRate_px__159->SetLineWidth(3);
   modRate_px__159->GetXaxis()->SetTitle("W_{exp} (GeV)");
   modRate_px__159->GetXaxis()->SetRange(1,50);
   modRate_px__159->GetXaxis()->SetNdivisions(505);
   modRate_px__159->GetXaxis()->SetLabelFont(132);
   modRate_px__159->GetXaxis()->SetLabelSize(0.05);
   modRate_px__159->GetXaxis()->SetTitleSize(0.06);
   modRate_px__159->GetXaxis()->SetTitleFont(132);
   modRate_px__159->GetYaxis()->SetNdivisions(505);
   modRate_px__159->GetYaxis()->SetLabelFont(132);
   modRate_px__159->GetYaxis()->SetLabelSize(0.05);
   modRate_px__159->GetYaxis()->SetTitleSize(0.06);
   modRate_px__159->GetYaxis()->SetTitleFont(132);
   modRate_px__159->GetZaxis()->SetLabelFont(132);
   modRate_px__159->GetZaxis()->SetLabelSize(0.05);
   modRate_px__159->GetZaxis()->SetTitleSize(0.06);
   modRate_px__159->GetZaxis()->SetTitleFont(132);
   modRate_px__159->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1.8,0,1.8,1.089907,0,0.1163418,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__160 = new TH1D("thisHist__160","thisHist",30,0,1.8);
   thisHist__160->SetBinContent(7,3.525898e-05);
   thisHist__160->SetBinContent(8,3.525898e-05);
   thisHist__160->SetBinContent(9,3.525898e-05);
   thisHist__160->SetBinContent(10,0.0002115539);
   thisHist__160->SetBinContent(11,0.0003525898);
   thisHist__160->SetBinContent(12,0.0005288847);
   thisHist__160->SetBinContent(13,0.0007756975);
   thisHist__160->SetBinContent(14,0.001833467);
   thisHist__160->SetBinContent(15,0.004019524);
   thisHist__160->SetBinContent(16,0.008039047);
   thisHist__160->SetBinContent(17,0.02320041);
   thisHist__160->SetBinContent(18,0.07390282);
   thisHist__160->SetBinContent(19,0.2429696);
   thisHist__160->SetBinContent(20,0.6423833);
   thisHist__160->SetBinContent(21,0.9334109);
   thisHist__160->SetBinContent(22,0.7026057);
   thisHist__160->SetBinContent(23,0.4811793);
   thisHist__160->SetBinContent(24,0.129471);
   thisHist__160->SetMinimum(0);
   thisHist__160->SetMaximum(1.089907);
   thisHist__160->SetEntries(92033);
   thisHist__160->SetDirectory(0);
   thisHist__160->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__160->SetLineColor(ci);
   thisHist__160->SetLineWidth(3);
   thisHist__160->GetXaxis()->SetTitle("W^{2}_{\\mathrm{exp}} (GeV^{2})");
   thisHist__160->GetXaxis()->SetNdivisions(505);
   thisHist__160->GetXaxis()->SetLabelFont(132);
   thisHist__160->GetXaxis()->SetLabelSize(0.05);
   thisHist__160->GetXaxis()->SetTitleSize(0.06);
   thisHist__160->GetXaxis()->SetTitleOffset(0.95);
   thisHist__160->GetXaxis()->SetTitleFont(132);
   thisHist__160->GetYaxis()->SetTitle("d#sigma/dW^{2}_{\\mathrm{exp}} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   thisHist__160->GetYaxis()->SetNdivisions(505);
   thisHist__160->GetYaxis()->SetLabelFont(132);
   thisHist__160->GetYaxis()->SetLabelSize(0.05);
   thisHist__160->GetYaxis()->SetTitleSize(0.06);
   thisHist__160->GetYaxis()->SetTitleOffset(1.1);
   thisHist__160->GetYaxis()->SetTitleFont(132);
   thisHist__160->GetZaxis()->SetLabelFont(132);
   thisHist__160->GetZaxis()->SetLabelSize(0.05);
   thisHist__160->GetZaxis()->SetTitleSize(0.06);
   thisHist__160->GetZaxis()->SetTitleFont(132);
   thisHist__160->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_CC1pip_w_13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:11:43 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.369863,-14354.17,2.09589,88175.63);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis73[6] = {0, 1.188, 1.224, 1.26, 1.296, 1.8}; 
   
   TH1D *projReco__145 = new TH1D("projReco__145","",5, xAxis73);
   projReco__145->SetBinContent(1,1985.599);
   projReco__145->SetBinContent(2,46222.36);
   projReco__145->SetBinContent(3,40407.66);
   projReco__145->SetBinContent(4,31793.19);
   projReco__145->SetBinContent(5,3225.803);
   projReco__145->SetMinimum(0);
   projReco__145->SetMaximum(76897.35);
   projReco__145->SetEntries(79322.25);
   projReco__145->SetDirectory(0);
   projReco__145->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__145->SetLineColor(ci);
   projReco__145->SetLineWidth(3);
   projReco__145->GetXaxis()->SetTitle("W^{2}_{\\mathrm{exp}} (GeV^{2})");
   projReco__145->GetXaxis()->SetRange(1,50);
   projReco__145->GetXaxis()->SetNdivisions(505);
   projReco__145->GetXaxis()->SetLabelFont(132);
   projReco__145->GetXaxis()->SetLabelSize(0.05);
   projReco__145->GetXaxis()->SetTitleSize(0.06);
   projReco__145->GetXaxis()->SetTitleOffset(0.95);
   projReco__145->GetXaxis()->SetTitleFont(132);
   projReco__145->GetYaxis()->SetTitle("d#sigma/dW^{2}_{\\mathrm{exp}} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   projReco__145->GetYaxis()->SetNdivisions(505);
   projReco__145->GetYaxis()->SetLabelFont(132);
   projReco__145->GetYaxis()->SetLabelSize(0.05);
   projReco__145->GetYaxis()->SetTitleSize(0.06);
   projReco__145->GetYaxis()->SetTitleOffset(1.1);
   projReco__145->GetYaxis()->SetTitleFont(132);
   projReco__145->GetZaxis()->SetLabelFont(132);
   projReco__145->GetZaxis()->SetLabelSize(0.05);
   projReco__145->GetZaxis()->SetTitleSize(0.06);
   projReco__145->GetZaxis()->SetTitleFont(132);
   projReco__145->Draw("HIST");
   Double_t xAxis74[6] = {0, 1.188, 1.224, 1.26, 1.296, 1.8}; 
   
   TH1D *projReco__146 = new TH1D("projReco__146","",5, xAxis74);
   projReco__146->SetBinContent(1,1985.599);
   projReco__146->SetBinContent(2,46222.36);
   projReco__146->SetBinContent(3,40407.66);
   projReco__146->SetBinContent(4,31793.19);
   projReco__146->SetBinContent(5,3225.803);
   projReco__146->SetMinimum(0);
   projReco__146->SetMaximum(76897.35);
   projReco__146->SetEntries(79322.25);
   projReco__146->SetDirectory(0);
   projReco__146->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__146->SetLineColor(ci);
   projReco__146->SetLineWidth(3);
   projReco__146->GetXaxis()->SetTitle("W^{2}_{\\mathrm{exp}} (GeV^{2})");
   projReco__146->GetXaxis()->SetRange(1,50);
   projReco__146->GetXaxis()->SetNdivisions(505);
   projReco__146->GetXaxis()->SetLabelFont(132);
   projReco__146->GetXaxis()->SetLabelSize(0.05);
   projReco__146->GetXaxis()->SetTitleSize(0.06);
   projReco__146->GetXaxis()->SetTitleOffset(0.95);
   projReco__146->GetXaxis()->SetTitleFont(132);
   projReco__146->GetYaxis()->SetTitle("d#sigma/dW^{2}_{\\mathrm{exp}} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   projReco__146->GetYaxis()->SetNdivisions(505);
   projReco__146->GetYaxis()->SetLabelFont(132);
   projReco__146->GetYaxis()->SetLabelSize(0.05);
   projReco__146->GetYaxis()->SetTitleSize(0.06);
   projReco__146->GetYaxis()->SetTitleOffset(1.1);
   projReco__146->GetYaxis()->SetTitleFont(132);
   projReco__146->GetZaxis()->SetLabelFont(132);
   projReco__146->GetZaxis()->SetLabelSize(0.05);
   projReco__146->GetZaxis()->SetTitleSize(0.06);
   projReco__146->GetZaxis()->SetTitleFont(132);
   projReco__146->Draw("HIST SAME");
   Double_t xAxis75[8] = {0, 1.152, 1.188, 1.224, 1.26, 1.296, 1.332, 1.8}; 
   
   TH1D *projReco__147 = new TH1D("projReco__147","",7, xAxis75);
   projReco__147->SetBinContent(1,1234.426);
   projReco__147->SetBinContent(2,48194.63);
   projReco__147->SetBinContent(3,69906.68);
   projReco__147->SetBinContent(4,59390.41);
   projReco__147->SetBinContent(5,44188.78);
   projReco__147->SetBinContent(6,30204.3);
   projReco__147->SetBinContent(7,2358.821);
   projReco__147->SetEntries(110606.9);
   projReco__147->SetDirectory(0);
   projReco__147->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__147->SetLineColor(ci);
   projReco__147->SetLineWidth(3);
   projReco__147->GetXaxis()->SetTitle("W_{exp} (GeV)");
   projReco__147->GetXaxis()->SetRange(1,50);
   projReco__147->GetXaxis()->SetNdivisions(505);
   projReco__147->GetXaxis()->SetLabelFont(132);
   projReco__147->GetXaxis()->SetLabelSize(0.05);
   projReco__147->GetXaxis()->SetTitleSize(0.06);
   projReco__147->GetXaxis()->SetTitleFont(132);
   projReco__147->GetYaxis()->SetNdivisions(505);
   projReco__147->GetYaxis()->SetLabelFont(132);
   projReco__147->GetYaxis()->SetLabelSize(0.05);
   projReco__147->GetYaxis()->SetTitleSize(0.06);
   projReco__147->GetYaxis()->SetTitleFont(132);
   projReco__147->GetZaxis()->SetLabelFont(132);
   projReco__147->GetZaxis()->SetLabelSize(0.05);
   projReco__147->GetZaxis()->SetTitleSize(0.06);
   projReco__147->GetZaxis()->SetTitleFont(132);
   projReco__147->Draw("HIST SAME");
   Double_t xAxis76[7] = {0, 1.188, 1.224, 1.26, 1.296, 1.332, 1.8}; 
   
   TH1D *projReco__148 = new TH1D("projReco__148","",6, xAxis76);
   projReco__148->SetBinContent(1,1432.634);
   projReco__148->SetBinContent(2,45731.13);
   projReco__148->SetBinContent(3,42973.21);
   projReco__148->SetBinContent(4,36278.04);
   projReco__148->SetBinContent(5,27365.25);
   projReco__148->SetBinContent(6,2341.139);
   projReco__148->SetEntries(82963.73);
   projReco__148->SetDirectory(0);
   projReco__148->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__148->SetLineColor(ci);
   projReco__148->SetLineWidth(3);
   projReco__148->GetXaxis()->SetTitle("W_{exp} (GeV)");
   projReco__148->GetXaxis()->SetRange(1,50);
   projReco__148->GetXaxis()->SetNdivisions(505);
   projReco__148->GetXaxis()->SetLabelFont(132);
   projReco__148->GetXaxis()->SetLabelSize(0.05);
   projReco__148->GetXaxis()->SetTitleSize(0.06);
   projReco__148->GetXaxis()->SetTitleFont(132);
   projReco__148->GetYaxis()->SetNdivisions(505);
   projReco__148->GetYaxis()->SetLabelFont(132);
   projReco__148->GetYaxis()->SetLabelSize(0.05);
   projReco__148->GetYaxis()->SetTitleSize(0.06);
   projReco__148->GetYaxis()->SetTitleFont(132);
   projReco__148->GetZaxis()->SetLabelFont(132);
   projReco__148->GetZaxis()->SetLabelSize(0.05);
   projReco__148->GetZaxis()->SetTitleSize(0.06);
   projReco__148->GetZaxis()->SetTitleFont(132);
   projReco__148->Draw("HIST SAME");
   Double_t xAxis77[7] = {0, 1.188, 1.224, 1.26, 1.296, 1.332, 1.8}; 
   
   TH1D *projReco__149 = new TH1D("projReco__149","",6, xAxis77);
   projReco__149->SetBinContent(1,1379.431);
   projReco__149->SetBinContent(2,47895.28);
   projReco__149->SetBinContent(3,47647.07);
   projReco__149->SetBinContent(4,37988.44);
   projReco__149->SetBinContent(5,27514.21);
   projReco__149->SetBinContent(6,2215.245);
   projReco__149->SetEntries(84906.78);
   projReco__149->SetDirectory(0);
   projReco__149->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__149->SetLineColor(ci);
   projReco__149->SetLineWidth(3);
   projReco__149->GetXaxis()->SetTitle("W_{exp} (GeV)");
   projReco__149->GetXaxis()->SetRange(1,50);
   projReco__149->GetXaxis()->SetNdivisions(505);
   projReco__149->GetXaxis()->SetLabelFont(132);
   projReco__149->GetXaxis()->SetLabelSize(0.05);
   projReco__149->GetXaxis()->SetTitleSize(0.06);
   projReco__149->GetXaxis()->SetTitleFont(132);
   projReco__149->GetYaxis()->SetNdivisions(505);
   projReco__149->GetYaxis()->SetLabelFont(132);
   projReco__149->GetYaxis()->SetLabelSize(0.05);
   projReco__149->GetYaxis()->SetTitleSize(0.06);
   projReco__149->GetYaxis()->SetTitleFont(132);
   projReco__149->GetZaxis()->SetLabelFont(132);
   projReco__149->GetZaxis()->SetLabelSize(0.05);
   projReco__149->GetZaxis()->SetTitleSize(0.06);
   projReco__149->GetZaxis()->SetTitleFont(132);
   projReco__149->Draw("HIST SAME");
   Double_t xAxis78[7] = {0, 1.188, 1.224, 1.26, 1.296, 1.332, 1.8}; 
   
   TH1D *projReco__150 = new TH1D("projReco__150","",6, xAxis78);
   projReco__150->SetBinContent(1,1435.665);
   projReco__150->SetBinContent(2,50439.6);
   projReco__150->SetBinContent(3,50339.46);
   projReco__150->SetBinContent(4,41114.02);
   projReco__150->SetBinContent(5,29915.29);
   projReco__150->SetBinContent(6,2475.777);
   projReco__150->SetEntries(90939.21);
   projReco__150->SetDirectory(0);
   projReco__150->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__150->SetLineColor(ci);
   projReco__150->SetLineWidth(3);
   projReco__150->GetXaxis()->SetTitle("W_{exp} (GeV)");
   projReco__150->GetXaxis()->SetRange(1,50);
   projReco__150->GetXaxis()->SetNdivisions(505);
   projReco__150->GetXaxis()->SetLabelFont(132);
   projReco__150->GetXaxis()->SetLabelSize(0.05);
   projReco__150->GetXaxis()->SetTitleSize(0.06);
   projReco__150->GetXaxis()->SetTitleFont(132);
   projReco__150->GetYaxis()->SetNdivisions(505);
   projReco__150->GetYaxis()->SetLabelFont(132);
   projReco__150->GetYaxis()->SetLabelSize(0.05);
   projReco__150->GetYaxis()->SetTitleSize(0.06);
   projReco__150->GetYaxis()->SetTitleFont(132);
   projReco__150->GetZaxis()->SetLabelFont(132);
   projReco__150->GetZaxis()->SetLabelSize(0.05);
   projReco__150->GetZaxis()->SetTitleSize(0.06);
   projReco__150->GetZaxis()->SetTitleFont(132);
   projReco__150->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis79[6] = {0, 1.188, 1.224, 1.26, 1.296, 1.8}; 
   
   TH1D *projReco__151 = new TH1D("projReco__151","",5, xAxis79);
   projReco__151->SetBinContent(1,1985.599);
   projReco__151->SetBinContent(2,46222.36);
   projReco__151->SetBinContent(3,40407.66);
   projReco__151->SetBinContent(4,31793.19);
   projReco__151->SetBinContent(5,3225.803);
   projReco__151->SetMinimum(0);
   projReco__151->SetMaximum(76897.35);
   projReco__151->SetEntries(79322.25);
   projReco__151->SetDirectory(0);
   projReco__151->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__151->SetLineColor(ci);
   projReco__151->SetLineWidth(3);
   projReco__151->GetXaxis()->SetTitle("W^{2}_{\\mathrm{exp}} (GeV^{2})");
   projReco__151->GetXaxis()->SetRange(1,50);
   projReco__151->GetXaxis()->SetNdivisions(505);
   projReco__151->GetXaxis()->SetLabelFont(132);
   projReco__151->GetXaxis()->SetLabelSize(0.05);
   projReco__151->GetXaxis()->SetTitleSize(0.06);
   projReco__151->GetXaxis()->SetTitleOffset(0.95);
   projReco__151->GetXaxis()->SetTitleFont(132);
   projReco__151->GetYaxis()->SetTitle("d#sigma/dW^{2}_{\\mathrm{exp}} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   projReco__151->GetYaxis()->SetNdivisions(505);
   projReco__151->GetYaxis()->SetLabelFont(132);
   projReco__151->GetYaxis()->SetLabelSize(0.05);
   projReco__151->GetYaxis()->SetTitleSize(0.06);
   projReco__151->GetYaxis()->SetTitleOffset(1.1);
   projReco__151->GetYaxis()->SetTitleFont(132);
   projReco__151->GetZaxis()->SetLabelFont(132);
   projReco__151->GetZaxis()->SetLabelSize(0.05);
   projReco__151->GetZaxis()->SetTitleSize(0.06);
   projReco__151->GetZaxis()->SetTitleFont(132);
   projReco__151->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_low_recoil_costh_13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:43:38 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(0.9156164,-26.98938,1.011507,165.7919);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__472 = new TH1D("thisHist__472","thisHist",30,0.93,1);
   thisHist__472->SetBinContent(0,0.4651163);
   thisHist__472->SetBinContent(1,0.008159935);
   thisHist__472->SetBinContent(2,0.01087991);
   thisHist__472->SetBinContent(3,0.007253276);
   thisHist__472->SetBinContent(4,0.002719978);
   thisHist__472->SetBinContent(5,7.712045);
   thisHist__472->SetBinContent(6,9.549844);
   thisHist__472->SetBinContent(7,10.17181);
   thisHist__472->SetBinContent(8,10.6333);
   thisHist__472->SetBinContent(9,11.48556);
   thisHist__472->SetBinContent(10,12.04316);
   thisHist__472->SetBinContent(11,12.82016);
   thisHist__472->SetBinContent(12,13.87914);
   thisHist__472->SetBinContent(13,14.677);
   thisHist__472->SetBinContent(14,15.92819);
   thisHist__472->SetBinContent(15,16.73421);
   thisHist__472->SetBinContent(16,17.88748);
   thisHist__472->SetBinContent(17,19.70443);
   thisHist__472->SetBinContent(18,21.02543);
   thisHist__472->SetBinContent(19,22.8732);
   thisHist__472->SetBinContent(20,25.13351);
   thisHist__472->SetBinContent(21,27.33216);
   thisHist__472->SetBinContent(22,30.36674);
   thisHist__472->SetBinContent(23,33.37595);
   thisHist__472->SetBinContent(24,37.55837);
   thisHist__472->SetBinContent(25,42.08532);
   thisHist__472->SetBinContent(26,48.00036);
   thisHist__472->SetBinContent(27,55.59001);
   thisHist__472->SetBinContent(28,66.90331);
   thisHist__472->SetBinContent(29,86.06918);
   thisHist__472->SetBinContent(30,130.9769);
   thisHist__472->SetBinError(0,0.02053539);
   thisHist__472->SetMinimum(0);
   thisHist__472->SetMaximum(144.586);
   thisHist__472->SetEntries(883475);
   thisHist__472->SetDirectory(0);
   thisHist__472->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__472->SetLineColor(ci);
   thisHist__472->SetLineWidth(3);
   thisHist__472->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__472->GetXaxis()->SetNdivisions(505);
   thisHist__472->GetXaxis()->SetLabelFont(132);
   thisHist__472->GetXaxis()->SetLabelSize(0.05);
   thisHist__472->GetXaxis()->SetTitleSize(0.06);
   thisHist__472->GetXaxis()->SetTitleOffset(0.95);
   thisHist__472->GetXaxis()->SetTitleFont(132);
   thisHist__472->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__472->GetYaxis()->SetNdivisions(505);
   thisHist__472->GetYaxis()->SetLabelFont(132);
   thisHist__472->GetYaxis()->SetLabelSize(0.05);
   thisHist__472->GetYaxis()->SetTitleSize(0.06);
   thisHist__472->GetYaxis()->SetTitleOffset(1.1);
   thisHist__472->GetYaxis()->SetTitleFont(132);
   thisHist__472->GetZaxis()->SetLabelFont(132);
   thisHist__472->GetZaxis()->SetLabelSize(0.05);
   thisHist__472->GetZaxis()->SetTitleSize(0.06);
   thisHist__472->GetZaxis()->SetTitleFont(132);
   thisHist__472->Draw("C");
   
   TH1D *thisHist__473 = new TH1D("thisHist__473","thisHist",30,0.93,1);
   thisHist__473->SetBinContent(0,0.4651163);
   thisHist__473->SetBinContent(1,0.008159935);
   thisHist__473->SetBinContent(2,0.01087991);
   thisHist__473->SetBinContent(3,0.007253276);
   thisHist__473->SetBinContent(4,0.002719978);
   thisHist__473->SetBinContent(5,7.712045);
   thisHist__473->SetBinContent(6,9.549844);
   thisHist__473->SetBinContent(7,10.17181);
   thisHist__473->SetBinContent(8,10.6333);
   thisHist__473->SetBinContent(9,11.48556);
   thisHist__473->SetBinContent(10,12.04316);
   thisHist__473->SetBinContent(11,12.82016);
   thisHist__473->SetBinContent(12,13.87914);
   thisHist__473->SetBinContent(13,14.677);
   thisHist__473->SetBinContent(14,15.92819);
   thisHist__473->SetBinContent(15,16.73421);
   thisHist__473->SetBinContent(16,17.88748);
   thisHist__473->SetBinContent(17,19.70443);
   thisHist__473->SetBinContent(18,21.02543);
   thisHist__473->SetBinContent(19,22.8732);
   thisHist__473->SetBinContent(20,25.13351);
   thisHist__473->SetBinContent(21,27.33216);
   thisHist__473->SetBinContent(22,30.36674);
   thisHist__473->SetBinContent(23,33.37595);
   thisHist__473->SetBinContent(24,37.55837);
   thisHist__473->SetBinContent(25,42.08532);
   thisHist__473->SetBinContent(26,48.00036);
   thisHist__473->SetBinContent(27,55.59001);
   thisHist__473->SetBinContent(28,66.90331);
   thisHist__473->SetBinContent(29,86.06918);
   thisHist__473->SetBinContent(30,130.9769);
   thisHist__473->SetBinError(0,0.02053539);
   thisHist__473->SetMinimum(0);
   thisHist__473->SetMaximum(144.586);
   thisHist__473->SetEntries(883475);
   thisHist__473->SetDirectory(0);
   thisHist__473->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__473->SetLineColor(ci);
   thisHist__473->SetLineWidth(3);
   thisHist__473->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__473->GetXaxis()->SetNdivisions(505);
   thisHist__473->GetXaxis()->SetLabelFont(132);
   thisHist__473->GetXaxis()->SetLabelSize(0.05);
   thisHist__473->GetXaxis()->SetTitleSize(0.06);
   thisHist__473->GetXaxis()->SetTitleOffset(0.95);
   thisHist__473->GetXaxis()->SetTitleFont(132);
   thisHist__473->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__473->GetYaxis()->SetNdivisions(505);
   thisHist__473->GetYaxis()->SetLabelFont(132);
   thisHist__473->GetYaxis()->SetLabelSize(0.05);
   thisHist__473->GetYaxis()->SetTitleSize(0.06);
   thisHist__473->GetYaxis()->SetTitleOffset(1.1);
   thisHist__473->GetYaxis()->SetTitleFont(132);
   thisHist__473->GetZaxis()->SetLabelFont(132);
   thisHist__473->GetZaxis()->SetLabelSize(0.05);
   thisHist__473->GetZaxis()->SetTitleSize(0.06);
   thisHist__473->GetZaxis()->SetTitleFont(132);
   thisHist__473->Draw("CSAME");
   
   TH1D *thisHist__474 = new TH1D("thisHist__474","thisHist",30,0.93,1);
   thisHist__474->SetBinContent(0,0.02458301);
   thisHist__474->SetBinContent(5,7.170477);
   thisHist__474->SetBinContent(6,9.021966);
   thisHist__474->SetBinContent(7,9.560851);
   thisHist__474->SetBinContent(8,10.11656);
   thisHist__474->SetBinContent(9,10.64315);
   thisHist__474->SetBinContent(10,11.30948);
   thisHist__474->SetBinContent(11,12.08773);
   thisHist__474->SetBinContent(12,12.82522);
   thisHist__474->SetBinContent(13,13.54201);
   thisHist__474->SetBinContent(14,14.66247);
   thisHist__474->SetBinContent(15,15.66197);
   thisHist__474->SetBinContent(16,16.7999);
   thisHist__474->SetBinContent(17,18.23865);
   thisHist__474->SetBinContent(18,19.89283);
   thisHist__474->SetBinContent(19,21.37752);
   thisHist__474->SetBinContent(20,23.31699);
   thisHist__474->SetBinContent(21,25.71254);
   thisHist__474->SetBinContent(22,28.34939);
   thisHist__474->SetBinContent(23,31.12145);
   thisHist__474->SetBinContent(24,34.85483);
   thisHist__474->SetBinContent(25,39.68216);
   thisHist__474->SetBinContent(26,45.35113);
   thisHist__474->SetBinContent(27,53.35937);
   thisHist__474->SetBinContent(28,64.44243);
   thisHist__474->SetBinContent(29,82.782);
   thisHist__474->SetBinContent(30,126.2182);
   thisHist__474->SetBinError(0,0.003987891);
   thisHist__474->SetEntries(1171898);
   thisHist__474->SetDirectory(0);
   thisHist__474->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__474->SetLineColor(ci);
   thisHist__474->SetLineWidth(3);
   thisHist__474->GetXaxis()->SetNdivisions(505);
   thisHist__474->GetXaxis()->SetLabelFont(132);
   thisHist__474->GetXaxis()->SetLabelSize(0.05);
   thisHist__474->GetXaxis()->SetTitleSize(0.06);
   thisHist__474->GetXaxis()->SetTitleFont(132);
   thisHist__474->GetYaxis()->SetNdivisions(505);
   thisHist__474->GetYaxis()->SetLabelFont(132);
   thisHist__474->GetYaxis()->SetLabelSize(0.05);
   thisHist__474->GetYaxis()->SetTitleSize(0.06);
   thisHist__474->GetYaxis()->SetTitleFont(132);
   thisHist__474->GetZaxis()->SetLabelFont(132);
   thisHist__474->GetZaxis()->SetLabelSize(0.05);
   thisHist__474->GetZaxis()->SetTitleSize(0.06);
   thisHist__474->GetZaxis()->SetTitleFont(132);
   thisHist__474->Draw("CSAME");
   
   TH1D *thisHist__475 = new TH1D("thisHist__475","thisHist",30,0.93,1);
   thisHist__475->SetBinContent(0,0.01694709);
   thisHist__475->SetBinContent(5,7.29945);
   thisHist__475->SetBinContent(6,9.158207);
   thisHist__475->SetBinContent(7,9.701191);
   thisHist__475->SetBinContent(8,10.21706);
   thisHist__475->SetBinContent(9,10.89766);
   thisHist__475->SetBinContent(10,11.59791);
   thisHist__475->SetBinContent(11,12.38358);
   thisHist__475->SetBinContent(12,13.12925);
   thisHist__475->SetBinContent(13,14.09117);
   thisHist__475->SetBinContent(14,15.00834);
   thisHist__475->SetBinContent(15,16.17023);
   thisHist__475->SetBinContent(16,17.45076);
   thisHist__475->SetBinContent(17,18.91702);
   thisHist__475->SetBinContent(18,20.2755);
   thisHist__475->SetBinContent(19,22.17289);
   thisHist__475->SetBinContent(20,24.39838);
   thisHist__475->SetBinContent(21,26.69912);
   thisHist__475->SetBinContent(22,29.49742);
   thisHist__475->SetBinContent(23,32.32284);
   thisHist__475->SetBinContent(24,36.67214);
   thisHist__475->SetBinContent(25,41.32039);
   thisHist__475->SetBinContent(26,47.74266);
   thisHist__475->SetBinContent(27,56.24671);
   thisHist__475->SetBinContent(28,68.01883);
   thisHist__475->SetBinContent(29,87.45172);
   thisHist__475->SetBinContent(30,129.9869);
   thisHist__475->SetBinError(0,0.003389418);
   thisHist__475->SetEntries(1163687);
   thisHist__475->SetDirectory(0);
   thisHist__475->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__475->SetLineColor(ci);
   thisHist__475->SetLineWidth(3);
   thisHist__475->GetXaxis()->SetNdivisions(505);
   thisHist__475->GetXaxis()->SetLabelFont(132);
   thisHist__475->GetXaxis()->SetLabelSize(0.05);
   thisHist__475->GetXaxis()->SetTitleSize(0.06);
   thisHist__475->GetXaxis()->SetTitleFont(132);
   thisHist__475->GetYaxis()->SetNdivisions(505);
   thisHist__475->GetYaxis()->SetLabelFont(132);
   thisHist__475->GetYaxis()->SetLabelSize(0.05);
   thisHist__475->GetYaxis()->SetTitleSize(0.06);
   thisHist__475->GetYaxis()->SetTitleFont(132);
   thisHist__475->GetZaxis()->SetLabelFont(132);
   thisHist__475->GetZaxis()->SetLabelSize(0.05);
   thisHist__475->GetZaxis()->SetTitleSize(0.06);
   thisHist__475->GetZaxis()->SetTitleFont(132);
   thisHist__475->Draw("CSAME");
   
   TH1D *thisHist__476 = new TH1D("thisHist__476","thisHist",30,0.93,1);
   thisHist__476->SetBinContent(0,0.01796947);
   thisHist__476->SetBinContent(1,0.0006911333);
   thisHist__476->SetBinContent(2,0.0006911333);
   thisHist__476->SetBinContent(5,7.6232);
   thisHist__476->SetBinContent(6,9.55008);
   thisHist__476->SetBinContent(7,10.21011);
   thisHist__476->SetBinContent(8,10.76717);
   thisHist__476->SetBinContent(9,11.38919);
   thisHist__476->SetBinContent(10,12.02641);
   thisHist__476->SetBinContent(11,12.92005);
   thisHist__476->SetBinContent(12,13.68167);
   thisHist__476->SetBinContent(13,14.74948);
   thisHist__476->SetBinContent(14,15.72259);
   thisHist__476->SetBinContent(15,16.63143);
   thisHist__476->SetBinContent(16,17.94873);
   thisHist__476->SetBinContent(17,19.53972);
   thisHist__476->SetBinContent(18,21.186);
   thisHist__476->SetBinContent(19,22.64014);
   thisHist__476->SetBinContent(20,24.78542);
   thisHist__476->SetBinContent(21,27.15048);
   thisHist__476->SetBinContent(22,29.83);
   thisHist__476->SetBinContent(23,33.07695);
   thisHist__476->SetBinContent(24,37.00811);
   thisHist__476->SetBinContent(25,41.6318);
   thisHist__476->SetBinContent(26,47.711);
   thisHist__476->SetBinContent(27,55.64314);
   thisHist__476->SetBinContent(28,67.29703);
   thisHist__476->SetBinContent(29,86.71995);
   thisHist__476->SetBinContent(30,131.4418);
   thisHist__476->SetBinError(0,0.003524102);
   thisHist__476->SetEntries(1155929);
   thisHist__476->SetDirectory(0);
   thisHist__476->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__476->SetLineColor(ci);
   thisHist__476->SetLineWidth(3);
   thisHist__476->GetXaxis()->SetNdivisions(505);
   thisHist__476->GetXaxis()->SetLabelFont(132);
   thisHist__476->GetXaxis()->SetLabelSize(0.05);
   thisHist__476->GetXaxis()->SetTitleSize(0.06);
   thisHist__476->GetXaxis()->SetTitleFont(132);
   thisHist__476->GetYaxis()->SetNdivisions(505);
   thisHist__476->GetYaxis()->SetLabelFont(132);
   thisHist__476->GetYaxis()->SetLabelSize(0.05);
   thisHist__476->GetYaxis()->SetTitleSize(0.06);
   thisHist__476->GetYaxis()->SetTitleFont(132);
   thisHist__476->GetZaxis()->SetLabelFont(132);
   thisHist__476->GetZaxis()->SetLabelSize(0.05);
   thisHist__476->GetZaxis()->SetTitleSize(0.06);
   thisHist__476->GetZaxis()->SetTitleFont(132);
   thisHist__476->Draw("CSAME");
   
   TH1D *thisHist__477 = new TH1D("thisHist__477","thisHist",30,0.93,1);
   thisHist__477->SetBinContent(0,0.0200417);
   thisHist__477->SetBinContent(5,7.533605);
   thisHist__477->SetBinContent(6,9.615177);
   thisHist__477->SetBinContent(7,10.0789);
   thisHist__477->SetBinContent(8,10.73406);
   thisHist__477->SetBinContent(9,11.28624);
   thisHist__477->SetBinContent(10,12.10242);
   thisHist__477->SetBinContent(11,12.86055);
   thisHist__477->SetBinContent(12,13.73271);
   thisHist__477->SetBinContent(13,14.64011);
   thisHist__477->SetBinContent(14,15.66293);
   thisHist__477->SetBinContent(15,16.77145);
   thisHist__477->SetBinContent(16,18.13083);
   thisHist__477->SetBinContent(17,19.54549);
   thisHist__477->SetBinContent(18,21.11773);
   thisHist__477->SetBinContent(19,22.59598);
   thisHist__477->SetBinContent(20,24.77499);
   thisHist__477->SetBinContent(21,27.25602);
   thisHist__477->SetBinContent(22,29.82896);
   thisHist__477->SetBinContent(23,32.96237);
   thisHist__477->SetBinContent(24,36.9016);
   thisHist__477->SetBinContent(25,41.23337);
   thisHist__477->SetBinContent(26,47.95564);
   thisHist__477->SetBinContent(27,55.61364);
   thisHist__477->SetBinContent(28,67.70707);
   thisHist__477->SetBinContent(29,86.46196);
   thisHist__477->SetBinContent(30,130.882);
   thisHist__477->SetBinError(0,0.00372165);
   thisHist__477->SetEntries(1154701);
   thisHist__477->SetDirectory(0);
   thisHist__477->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__477->SetLineColor(ci);
   thisHist__477->SetLineWidth(3);
   thisHist__477->GetXaxis()->SetNdivisions(505);
   thisHist__477->GetXaxis()->SetLabelFont(132);
   thisHist__477->GetXaxis()->SetLabelSize(0.05);
   thisHist__477->GetXaxis()->SetTitleSize(0.06);
   thisHist__477->GetXaxis()->SetTitleFont(132);
   thisHist__477->GetYaxis()->SetNdivisions(505);
   thisHist__477->GetYaxis()->SetLabelFont(132);
   thisHist__477->GetYaxis()->SetLabelSize(0.05);
   thisHist__477->GetYaxis()->SetTitleSize(0.06);
   thisHist__477->GetYaxis()->SetTitleFont(132);
   thisHist__477->GetZaxis()->SetLabelFont(132);
   thisHist__477->GetZaxis()->SetLabelSize(0.05);
   thisHist__477->GetZaxis()->SetTitleSize(0.06);
   thisHist__477->GetZaxis()->SetTitleFont(132);
   thisHist__477->Draw("CSAME");
   
   TH1D *thisHist__478 = new TH1D("thisHist__478","thisHist",30,0.93,1);
   thisHist__478->SetBinContent(0,0.4651163);
   thisHist__478->SetBinContent(1,0.008159935);
   thisHist__478->SetBinContent(2,0.01087991);
   thisHist__478->SetBinContent(3,0.007253276);
   thisHist__478->SetBinContent(4,0.002719978);
   thisHist__478->SetBinContent(5,7.712045);
   thisHist__478->SetBinContent(6,9.549844);
   thisHist__478->SetBinContent(7,10.17181);
   thisHist__478->SetBinContent(8,10.6333);
   thisHist__478->SetBinContent(9,11.48556);
   thisHist__478->SetBinContent(10,12.04316);
   thisHist__478->SetBinContent(11,12.82016);
   thisHist__478->SetBinContent(12,13.87914);
   thisHist__478->SetBinContent(13,14.677);
   thisHist__478->SetBinContent(14,15.92819);
   thisHist__478->SetBinContent(15,16.73421);
   thisHist__478->SetBinContent(16,17.88748);
   thisHist__478->SetBinContent(17,19.70443);
   thisHist__478->SetBinContent(18,21.02543);
   thisHist__478->SetBinContent(19,22.8732);
   thisHist__478->SetBinContent(20,25.13351);
   thisHist__478->SetBinContent(21,27.33216);
   thisHist__478->SetBinContent(22,30.36674);
   thisHist__478->SetBinContent(23,33.37595);
   thisHist__478->SetBinContent(24,37.55837);
   thisHist__478->SetBinContent(25,42.08532);
   thisHist__478->SetBinContent(26,48.00036);
   thisHist__478->SetBinContent(27,55.59001);
   thisHist__478->SetBinContent(28,66.90331);
   thisHist__478->SetBinContent(29,86.06918);
   thisHist__478->SetBinContent(30,130.9769);
   thisHist__478->SetBinError(0,0.02053539);
   thisHist__478->SetMinimum(0);
   thisHist__478->SetMaximum(144.586);
   thisHist__478->SetEntries(883475);
   thisHist__478->SetDirectory(0);
   thisHist__478->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__478->SetLineColor(ci);
   thisHist__478->SetLineWidth(3);
   thisHist__478->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__478->GetXaxis()->SetNdivisions(505);
   thisHist__478->GetXaxis()->SetLabelFont(132);
   thisHist__478->GetXaxis()->SetLabelSize(0.05);
   thisHist__478->GetXaxis()->SetTitleSize(0.06);
   thisHist__478->GetXaxis()->SetTitleOffset(0.95);
   thisHist__478->GetXaxis()->SetTitleFont(132);
   thisHist__478->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__478->GetYaxis()->SetNdivisions(505);
   thisHist__478->GetYaxis()->SetLabelFont(132);
   thisHist__478->GetYaxis()->SetLabelSize(0.05);
   thisHist__478->GetYaxis()->SetTitleSize(0.06);
   thisHist__478->GetYaxis()->SetTitleOffset(1.1);
   thisHist__478->GetYaxis()->SetTitleFont(132);
   thisHist__478->GetZaxis()->SetLabelFont(132);
   thisHist__478->GetZaxis()->SetLabelSize(0.05);
   thisHist__478->GetZaxis()->SetTitleSize(0.06);
   thisHist__478->GetZaxis()->SetTitleFont(132);
   thisHist__478->Draw("sameaxis");
   Double_t xAxis208[39] = {0.93, 0.9433, 0.9461, 0.9489, 0.9517, 0.9545, 0.9566, 0.9587, 0.9608, 0.9629, 0.965, 0.9671, 0.9692, 0.9706, 0.972, 0.9734, 0.9748, 0.9762, 0.9776, 0.979, 0.9804, 0.9818, 0.9832, 0.9846, 0.986, 0.9874, 0.9888, 0.9902, 0.9916, 0.9923, 0.993, 0.9937, 0.9944, 0.9951, 0.9958, 0.9965, 0.9972, 0.9979, 1}; 
   
   TH1D *modRate_px__479 = new TH1D("modRate_px__479","",38, xAxis208);
   modRate_px__479->SetBinContent(0,46111.14);
   modRate_px__479->SetBinContent(1,49.39367);
   modRate_px__479->SetBinContent(2,74.72367);
   modRate_px__479->SetBinContent(3,84.10941);
   modRate_px__479->SetBinContent(4,92.38177);
   modRate_px__479->SetBinContent(5,94.95501);
   modRate_px__479->SetBinContent(6,98.42613);
   modRate_px__479->SetBinContent(7,100.8044);
   modRate_px__479->SetBinContent(8,103.6523);
   modRate_px__479->SetBinContent(9,102.796);
   modRate_px__479->SetBinContent(10,104.6284);
   modRate_px__479->SetBinContent(11,107.3297);
   modRate_px__479->SetBinContent(12,108.4497);
   modRate_px__479->SetBinContent(13,108.9482);
   modRate_px__479->SetBinContent(14,111.2196);
   modRate_px__479->SetBinContent(15,109.8597);
   modRate_px__479->SetBinContent(16,112.5341);
   modRate_px__479->SetBinContent(17,112.637);
   modRate_px__479->SetBinContent(18,112.8246);
   modRate_px__479->SetBinContent(19,113.3603);
   modRate_px__479->SetBinContent(20,114.9326);
   modRate_px__479->SetBinContent(21,116.3221);
   modRate_px__479->SetBinContent(22,118.1417);
   modRate_px__479->SetBinContent(23,117.6668);
   modRate_px__479->SetBinContent(24,119.909);
   modRate_px__479->SetBinContent(25,121.4628);
   modRate_px__479->SetBinContent(26,122.2941);
   modRate_px__479->SetBinContent(27,121.7482);
   modRate_px__479->SetBinContent(28,123.2651);
   modRate_px__479->SetBinContent(29,124.2779);
   modRate_px__479->SetBinContent(30,124.74);
   modRate_px__479->SetBinContent(31,126.041);
   modRate_px__479->SetBinContent(32,127.8207);
   modRate_px__479->SetBinContent(33,128.4154);
   modRate_px__479->SetBinContent(34,126.6888);
   modRate_px__479->SetBinContent(35,127.7239);
   modRate_px__479->SetBinContent(36,129.7051);
   modRate_px__479->SetBinContent(37,129.4716);
   modRate_px__479->SetBinContent(38,131.4418);
   modRate_px__479->SetBinError(0,2684.694);
   modRate_px__479->SetBinError(1,7311.035);
   modRate_px__479->SetBinError(2,9450.219);
   modRate_px__479->SetBinError(3,10724.24);
   modRate_px__479->SetBinError(4,12046.08);
   modRate_px__479->SetBinError(5,12806.39);
   modRate_px__479->SetBinError(6,11767.88);
   modRate_px__479->SetBinError(7,12369.86);
   modRate_px__479->SetBinError(8,13007.25);
   modRate_px__479->SetBinError(9,13252.83);
   modRate_px__479->SetBinError(10,13657.9);
   modRate_px__479->SetBinError(11,14331);
   modRate_px__479->SetBinError(12,14930.43);
   modRate_px__479->SetBinError(13,12462.76);
   modRate_px__479->SetBinError(14,12887.35);
   modRate_px__479->SetBinError(15,12960.34);
   modRate_px__479->SetBinError(16,13622.37);
   modRate_px__479->SetBinError(17,13813.1);
   modRate_px__479->SetBinError(18,14143.23);
   modRate_px__479->SetBinError(19,14497.7);
   modRate_px__479->SetBinError(20,14971.3);
   modRate_px__479->SetBinError(21,15401.29);
   modRate_px__479->SetBinError(22,15859.77);
   modRate_px__479->SetBinError(23,16169.73);
   modRate_px__479->SetBinError(24,16641.51);
   modRate_px__479->SetBinError(25,17106.83);
   modRate_px__479->SetBinError(26,17525.82);
   modRate_px__479->SetBinError(27,17893.74);
   modRate_px__479->SetBinError(28,18216.89);
   modRate_px__479->SetBinError(29,13260.91);
   modRate_px__479->SetBinError(30,13233.96);
   modRate_px__479->SetBinError(31,13437.06);
   modRate_px__479->SetBinError(32,13522.4);
   modRate_px__479->SetBinError(33,13687.13);
   modRate_px__479->SetBinError(34,13449.32);
   modRate_px__479->SetBinError(35,13579.3);
   modRate_px__479->SetBinError(36,13684.24);
   modRate_px__479->SetBinError(37,13444.06);
   modRate_px__479->SetBinError(38,21684.84);
   modRate_px__479->SetEntries(496916.3);
   modRate_px__479->SetDirectory(0);
   modRate_px__479->SetStats(0);
   modRate_px__479->SetLineStyle(7);
   modRate_px__479->SetLineWidth(3);
   modRate_px__479->GetXaxis()->SetRange(1,100);
   modRate_px__479->GetXaxis()->SetNdivisions(505);
   modRate_px__479->GetXaxis()->SetLabelFont(132);
   modRate_px__479->GetXaxis()->SetLabelSize(0.05);
   modRate_px__479->GetXaxis()->SetTitleSize(0.06);
   modRate_px__479->GetXaxis()->SetTitleFont(132);
   modRate_px__479->GetYaxis()->SetNdivisions(505);
   modRate_px__479->GetYaxis()->SetLabelFont(132);
   modRate_px__479->GetYaxis()->SetLabelSize(0.05);
   modRate_px__479->GetYaxis()->SetTitleSize(0.06);
   modRate_px__479->GetYaxis()->SetTitleFont(132);
   modRate_px__479->GetZaxis()->SetLabelFont(132);
   modRate_px__479->GetZaxis()->SetLabelSize(0.05);
   modRate_px__479->GetZaxis()->SetTitleSize(0.06);
   modRate_px__479->GetZaxis()->SetTitleFont(132);
   modRate_px__479->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1,0,1,144.586,0,0.9250013,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__480 = new TH1D("thisHist__480","thisHist",30,0.93,1);
   thisHist__480->SetBinContent(0,0.4651163);
   thisHist__480->SetBinContent(1,0.008159935);
   thisHist__480->SetBinContent(2,0.01087991);
   thisHist__480->SetBinContent(3,0.007253276);
   thisHist__480->SetBinContent(4,0.002719978);
   thisHist__480->SetBinContent(5,7.712045);
   thisHist__480->SetBinContent(6,9.549844);
   thisHist__480->SetBinContent(7,10.17181);
   thisHist__480->SetBinContent(8,10.6333);
   thisHist__480->SetBinContent(9,11.48556);
   thisHist__480->SetBinContent(10,12.04316);
   thisHist__480->SetBinContent(11,12.82016);
   thisHist__480->SetBinContent(12,13.87914);
   thisHist__480->SetBinContent(13,14.677);
   thisHist__480->SetBinContent(14,15.92819);
   thisHist__480->SetBinContent(15,16.73421);
   thisHist__480->SetBinContent(16,17.88748);
   thisHist__480->SetBinContent(17,19.70443);
   thisHist__480->SetBinContent(18,21.02543);
   thisHist__480->SetBinContent(19,22.8732);
   thisHist__480->SetBinContent(20,25.13351);
   thisHist__480->SetBinContent(21,27.33216);
   thisHist__480->SetBinContent(22,30.36674);
   thisHist__480->SetBinContent(23,33.37595);
   thisHist__480->SetBinContent(24,37.55837);
   thisHist__480->SetBinContent(25,42.08532);
   thisHist__480->SetBinContent(26,48.00036);
   thisHist__480->SetBinContent(27,55.59001);
   thisHist__480->SetBinContent(28,66.90331);
   thisHist__480->SetBinContent(29,86.06918);
   thisHist__480->SetBinContent(30,130.9769);
   thisHist__480->SetBinError(0,0.02053539);
   thisHist__480->SetMinimum(0);
   thisHist__480->SetMaximum(144.586);
   thisHist__480->SetEntries(883475);
   thisHist__480->SetDirectory(0);
   thisHist__480->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__480->SetLineColor(ci);
   thisHist__480->SetLineWidth(3);
   thisHist__480->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__480->GetXaxis()->SetNdivisions(505);
   thisHist__480->GetXaxis()->SetLabelFont(132);
   thisHist__480->GetXaxis()->SetLabelSize(0.05);
   thisHist__480->GetXaxis()->SetTitleSize(0.06);
   thisHist__480->GetXaxis()->SetTitleOffset(0.95);
   thisHist__480->GetXaxis()->SetTitleFont(132);
   thisHist__480->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__480->GetYaxis()->SetNdivisions(505);
   thisHist__480->GetYaxis()->SetLabelFont(132);
   thisHist__480->GetYaxis()->SetLabelSize(0.05);
   thisHist__480->GetYaxis()->SetTitleSize(0.06);
   thisHist__480->GetYaxis()->SetTitleOffset(1.1);
   thisHist__480->GetYaxis()->SetTitleFont(132);
   thisHist__480->GetZaxis()->SetLabelFont(132);
   thisHist__480->GetZaxis()->SetLabelSize(0.05);
   thisHist__480->GetZaxis()->SetTitleSize(0.06);
   thisHist__480->GetZaxis()->SetTitleFont(132);
   thisHist__480->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_low_recoil_costh_13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:43:38 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(0.9156164,-3505902,1.011507,2.153625e+07);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis201[39] = {0.93, 0.9433, 0.9461, 0.9489, 0.9517, 0.9545, 0.9566, 0.9587, 0.9608, 0.9629, 0.965, 0.9671, 0.9692, 0.9706, 0.972, 0.9734, 0.9748, 0.9762, 0.9776, 0.979, 0.9804, 0.9818, 0.9832, 0.9846, 0.986, 0.9874, 0.9888, 0.9902, 0.9916, 0.9923, 0.993, 0.9937, 0.9944, 0.9951, 0.9958, 0.9965, 0.9972, 0.9979, 1}; 
   
   TH1D *projReco__465 = new TH1D("projReco__465","",38, xAxis201);
   projReco__465->SetBinContent(0,22180.45);
   projReco__465->SetBinContent(1,366869.2);
   projReco__465->SetBinContent(2,2184865);
   projReco__465->SetBinContent(3,2588248);
   projReco__465->SetBinContent(4,3054731);
   projReco__465->SetBinContent(5,3348750);
   projReco__465->SetBinContent(6,3713070);
   projReco__465->SetBinContent(7,3998718);
   projReco__465->SetBinContent(8,4324520);
   projReco__465->SetBinContent(9,4526484);
   projReco__465->SetBinContent(10,4783760);
   projReco__465->SetBinContent(11,5169176);
   projReco__465->SetBinContent(12,5581255);
   projReco__465->SetBinContent(13,5846881);
   projReco__465->SetBinContent(14,6162420);
   projReco__465->SetBinContent(15,6290388);
   projReco__465->SetBinContent(16,6844633);
   projReco__465->SetBinContent(17,7014572);
   projReco__465->SetBinContent(18,7333538);
   projReco__465->SetBinContent(19,7683836);
   projReco__465->SetBinContent(20,8173810);
   projReco__465->SetBinContent(21,8626648);
   projReco__465->SetBinContent(22,9018035);
   projReco__465->SetBinContent(23,9393660);
   projReco__465->SetBinContent(24,9859241);
   projReco__465->SetBinContent(25,1.033946e+07);
   projReco__465->SetBinContent(26,1.085842e+07);
   projReco__465->SetBinContent(27,1.125336e+07);
   projReco__465->SetBinContent(28,1.161719e+07);
   projReco__465->SetBinContent(29,1.224762e+07);
   projReco__465->SetBinContent(30,1.217003e+07);
   projReco__465->SetBinContent(31,1.252851e+07);
   projReco__465->SetBinContent(32,1.260377e+07);
   projReco__465->SetBinContent(33,1.288423e+07);
   projReco__465->SetBinContent(34,1.25188e+07);
   projReco__465->SetBinContent(35,1.275181e+07);
   projReco__465->SetBinContent(36,1.277773e+07);
   projReco__465->SetBinContent(37,1.236542e+07);
   projReco__465->SetBinContent(38,1.065033e+07);
   projReco__465->SetBinError(0,1291.396);
   projReco__465->SetMinimum(0);
   projReco__465->SetMaximum(1.878162e+07);
   projReco__465->SetEntries(496878.3);
   projReco__465->SetDirectory(0);
   projReco__465->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__465->SetLineColor(ci);
   projReco__465->SetLineWidth(3);
   projReco__465->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__465->GetXaxis()->SetRange(1,100);
   projReco__465->GetXaxis()->SetNdivisions(505);
   projReco__465->GetXaxis()->SetLabelFont(132);
   projReco__465->GetXaxis()->SetLabelSize(0.05);
   projReco__465->GetXaxis()->SetTitleSize(0.06);
   projReco__465->GetXaxis()->SetTitleOffset(0.95);
   projReco__465->GetXaxis()->SetTitleFont(132);
   projReco__465->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__465->GetYaxis()->SetNdivisions(505);
   projReco__465->GetYaxis()->SetLabelFont(132);
   projReco__465->GetYaxis()->SetLabelSize(0.05);
   projReco__465->GetYaxis()->SetTitleSize(0.06);
   projReco__465->GetYaxis()->SetTitleOffset(1.1);
   projReco__465->GetYaxis()->SetTitleFont(132);
   projReco__465->GetZaxis()->SetLabelFont(132);
   projReco__465->GetZaxis()->SetLabelSize(0.05);
   projReco__465->GetZaxis()->SetTitleSize(0.06);
   projReco__465->GetZaxis()->SetTitleFont(132);
   projReco__465->Draw("HIST");
   Double_t xAxis202[39] = {0.93, 0.9433, 0.9461, 0.9489, 0.9517, 0.9545, 0.9566, 0.9587, 0.9608, 0.9629, 0.965, 0.9671, 0.9692, 0.9706, 0.972, 0.9734, 0.9748, 0.9762, 0.9776, 0.979, 0.9804, 0.9818, 0.9832, 0.9846, 0.986, 0.9874, 0.9888, 0.9902, 0.9916, 0.9923, 0.993, 0.9937, 0.9944, 0.9951, 0.9958, 0.9965, 0.9972, 0.9979, 1}; 
   
   TH1D *projReco__466 = new TH1D("projReco__466","",38, xAxis202);
   projReco__466->SetBinContent(0,22180.45);
   projReco__466->SetBinContent(1,366869.2);
   projReco__466->SetBinContent(2,2184865);
   projReco__466->SetBinContent(3,2588248);
   projReco__466->SetBinContent(4,3054731);
   projReco__466->SetBinContent(5,3348750);
   projReco__466->SetBinContent(6,3713070);
   projReco__466->SetBinContent(7,3998718);
   projReco__466->SetBinContent(8,4324520);
   projReco__466->SetBinContent(9,4526484);
   projReco__466->SetBinContent(10,4783760);
   projReco__466->SetBinContent(11,5169176);
   projReco__466->SetBinContent(12,5581255);
   projReco__466->SetBinContent(13,5846881);
   projReco__466->SetBinContent(14,6162420);
   projReco__466->SetBinContent(15,6290388);
   projReco__466->SetBinContent(16,6844633);
   projReco__466->SetBinContent(17,7014572);
   projReco__466->SetBinContent(18,7333538);
   projReco__466->SetBinContent(19,7683836);
   projReco__466->SetBinContent(20,8173810);
   projReco__466->SetBinContent(21,8626648);
   projReco__466->SetBinContent(22,9018035);
   projReco__466->SetBinContent(23,9393660);
   projReco__466->SetBinContent(24,9859241);
   projReco__466->SetBinContent(25,1.033946e+07);
   projReco__466->SetBinContent(26,1.085842e+07);
   projReco__466->SetBinContent(27,1.125336e+07);
   projReco__466->SetBinContent(28,1.161719e+07);
   projReco__466->SetBinContent(29,1.224762e+07);
   projReco__466->SetBinContent(30,1.217003e+07);
   projReco__466->SetBinContent(31,1.252851e+07);
   projReco__466->SetBinContent(32,1.260377e+07);
   projReco__466->SetBinContent(33,1.288423e+07);
   projReco__466->SetBinContent(34,1.25188e+07);
   projReco__466->SetBinContent(35,1.275181e+07);
   projReco__466->SetBinContent(36,1.277773e+07);
   projReco__466->SetBinContent(37,1.236542e+07);
   projReco__466->SetBinContent(38,1.065033e+07);
   projReco__466->SetBinError(0,1291.396);
   projReco__466->SetMinimum(0);
   projReco__466->SetMaximum(1.878162e+07);
   projReco__466->SetEntries(496878.3);
   projReco__466->SetDirectory(0);
   projReco__466->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__466->SetLineColor(ci);
   projReco__466->SetLineWidth(3);
   projReco__466->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__466->GetXaxis()->SetRange(1,100);
   projReco__466->GetXaxis()->SetNdivisions(505);
   projReco__466->GetXaxis()->SetLabelFont(132);
   projReco__466->GetXaxis()->SetLabelSize(0.05);
   projReco__466->GetXaxis()->SetTitleSize(0.06);
   projReco__466->GetXaxis()->SetTitleOffset(0.95);
   projReco__466->GetXaxis()->SetTitleFont(132);
   projReco__466->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__466->GetYaxis()->SetNdivisions(505);
   projReco__466->GetYaxis()->SetLabelFont(132);
   projReco__466->GetYaxis()->SetLabelSize(0.05);
   projReco__466->GetYaxis()->SetTitleSize(0.06);
   projReco__466->GetYaxis()->SetTitleOffset(1.1);
   projReco__466->GetYaxis()->SetTitleFont(132);
   projReco__466->GetZaxis()->SetLabelFont(132);
   projReco__466->GetZaxis()->SetLabelSize(0.05);
   projReco__466->GetZaxis()->SetTitleSize(0.06);
   projReco__466->GetZaxis()->SetTitleFont(132);
   projReco__466->Draw("HIST SAME");
   Double_t xAxis203[50] = {0.93, 0.9426, 0.9454, 0.9475, 0.9496, 0.9517, 0.9538, 0.9559, 0.958, 0.9594, 0.9608, 0.9622, 0.9636, 0.965, 0.9664, 0.9678, 0.9692, 0.9706, 0.972, 0.9734, 0.9748, 0.9762, 0.9776, 0.979, 0.9804, 0.9818, 0.9832, 0.9839, 0.9846, 0.9853, 0.986, 0.9867, 0.9874, 0.9881, 0.9888, 0.9895, 0.9902, 0.9909, 0.9916, 0.9923, 0.993, 0.9937, 0.9944, 0.9951, 0.9958, 0.9965, 0.9972, 0.9979, 0.9986, 1}; 
   
   TH1D *projReco__467 = new TH1D("projReco__467","",49, xAxis203);
   projReco__467->SetBinContent(0,1190.476);
   projReco__467->SetBinContent(1,384289.6);
   projReco__467->SetBinContent(2,2742606);
   projReco__467->SetBinContent(3,3288616);
   projReco__467->SetBinContent(4,3682207);
   projReco__467->SetBinContent(5,4086968);
   projReco__467->SetBinContent(6,4375708);
   projReco__467->SetBinContent(7,4682311);
   projReco__467->SetBinContent(8,5032065);
   projReco__467->SetBinContent(9,5381136);
   projReco__467->SetBinContent(10,5605906);
   projReco__467->SetBinContent(11,5801179);
   projReco__467->SetBinContent(12,6067055);
   projReco__467->SetBinContent(13,6295863);
   projReco__467->SetBinContent(14,6687043);
   projReco__467->SetBinContent(15,6982197);
   projReco__467->SetBinContent(16,7270119);
   projReco__467->SetBinContent(17,7610626);
   projReco__467->SetBinContent(18,8026219);
   projReco__467->SetBinContent(19,8139578);
   projReco__467->SetBinContent(20,8749587);
   projReco__467->SetBinContent(21,9028507);
   projReco__467->SetBinContent(22,9530681);
   projReco__467->SetBinContent(23,9893494);
   projReco__467->SetBinContent(24,1.028816e+07);
   projReco__467->SetBinContent(25,1.082765e+07);
   projReco__467->SetBinContent(26,1.138724e+07);
   projReco__467->SetBinContent(27,1.158033e+07);
   projReco__467->SetBinContent(28,1.185371e+07);
   projReco__467->SetBinContent(29,1.223301e+07);
   projReco__467->SetBinContent(30,1.265502e+07);
   projReco__467->SetBinContent(31,1.276058e+07);
   projReco__467->SetBinContent(32,1.341574e+07);
   projReco__467->SetBinContent(33,1.385303e+07);
   projReco__467->SetBinContent(34,1.369908e+07);
   projReco__467->SetBinContent(35,1.390493e+07);
   projReco__467->SetBinContent(36,1.460311e+07);
   projReco__467->SetBinContent(37,1.500653e+07);
   projReco__467->SetBinContent(38,1.50926e+07);
   projReco__467->SetBinContent(39,1.543881e+07);
   projReco__467->SetBinContent(40,1.567326e+07);
   projReco__467->SetBinContent(41,1.59677e+07);
   projReco__467->SetBinContent(42,1.623344e+07);
   projReco__467->SetBinContent(43,1.625042e+07);
   projReco__467->SetBinContent(44,1.616804e+07);
   projReco__467->SetBinContent(45,1.632955e+07);
   projReco__467->SetBinContent(46,1.623815e+07);
   projReco__467->SetBinContent(47,1.568414e+07);
   projReco__467->SetBinContent(48,1.512134e+07);
   projReco__467->SetBinContent(49,1.296271e+07);
   projReco__467->SetBinError(0,307.3796);
   projReco__467->SetEntries(638725.7);
   projReco__467->SetDirectory(0);
   projReco__467->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__467->SetLineColor(ci);
   projReco__467->SetLineWidth(3);
   projReco__467->GetXaxis()->SetRange(1,100);
   projReco__467->GetXaxis()->SetNdivisions(505);
   projReco__467->GetXaxis()->SetLabelFont(132);
   projReco__467->GetXaxis()->SetLabelSize(0.05);
   projReco__467->GetXaxis()->SetTitleSize(0.06);
   projReco__467->GetXaxis()->SetTitleFont(132);
   projReco__467->GetYaxis()->SetNdivisions(505);
   projReco__467->GetYaxis()->SetLabelFont(132);
   projReco__467->GetYaxis()->SetLabelSize(0.05);
   projReco__467->GetYaxis()->SetTitleSize(0.06);
   projReco__467->GetYaxis()->SetTitleFont(132);
   projReco__467->GetZaxis()->SetLabelFont(132);
   projReco__467->GetZaxis()->SetLabelSize(0.05);
   projReco__467->GetZaxis()->SetTitleSize(0.06);
   projReco__467->GetZaxis()->SetTitleFont(132);
   projReco__467->Draw("HIST SAME");
   Double_t xAxis204[50] = {0.93, 0.9426, 0.9454, 0.9475, 0.9496, 0.9517, 0.9538, 0.9559, 0.958, 0.9594, 0.9608, 0.9622, 0.9636, 0.965, 0.9664, 0.9678, 0.9692, 0.9706, 0.972, 0.9734, 0.9748, 0.9762, 0.9776, 0.979, 0.9804, 0.9818, 0.9832, 0.9839, 0.9846, 0.9853, 0.986, 0.9867, 0.9874, 0.9881, 0.9888, 0.9895, 0.9902, 0.9909, 0.9916, 0.9923, 0.993, 0.9937, 0.9944, 0.9951, 0.9958, 0.9965, 0.9972, 0.9979, 0.9986, 1}; 
   
   TH1D *projReco__468 = new TH1D("projReco__468","",49, xAxis204);
   projReco__468->SetBinContent(0,873.0159);
   projReco__468->SetBinContent(1,380444);
   projReco__468->SetBinContent(2,2686999);
   projReco__468->SetBinContent(3,3168858);
   projReco__468->SetBinContent(4,3647796);
   projReco__468->SetBinContent(5,4051905);
   projReco__468->SetBinContent(6,4430299);
   projReco__468->SetBinContent(7,4637345);
   projReco__468->SetBinContent(8,4988316);
   projReco__468->SetBinContent(9,5435784);
   projReco__468->SetBinContent(10,5730520);
   projReco__468->SetBinContent(11,5714381);
   projReco__468->SetBinContent(12,6092509);
   projReco__468->SetBinContent(13,6287998);
   projReco__468->SetBinContent(14,6772074);
   projReco__468->SetBinContent(15,7021038);
   projReco__468->SetBinContent(16,7356819);
   projReco__468->SetBinContent(17,7511729);
   projReco__468->SetBinContent(18,8072027);
   projReco__468->SetBinContent(19,8265501);
   projReco__468->SetBinContent(20,8869507);
   projReco__468->SetBinContent(21,9161643);
   projReco__468->SetBinContent(22,9607166);
   projReco__468->SetBinContent(23,1.001567e+07);
   projReco__468->SetBinContent(24,1.049285e+07);
   projReco__468->SetBinContent(25,1.107747e+07);
   projReco__468->SetBinContent(26,1.159194e+07);
   projReco__468->SetBinContent(27,1.185516e+07);
   projReco__468->SetBinContent(28,1.217436e+07);
   projReco__468->SetBinContent(29,1.275697e+07);
   projReco__468->SetBinContent(30,1.299293e+07);
   projReco__468->SetBinContent(31,1.320515e+07);
   projReco__468->SetBinContent(32,1.386773e+07);
   projReco__468->SetBinContent(33,1.410967e+07);
   projReco__468->SetBinContent(34,1.404622e+07);
   projReco__468->SetBinContent(35,1.443992e+07);
   projReco__468->SetBinContent(36,1.491696e+07);
   projReco__468->SetBinContent(37,1.550398e+07);
   projReco__468->SetBinContent(38,1.551399e+07);
   projReco__468->SetBinContent(39,1.565907e+07);
   projReco__468->SetBinContent(40,1.61074e+07);
   projReco__468->SetBinContent(41,1.658603e+07);
   projReco__468->SetBinContent(42,1.673744e+07);
   projReco__468->SetBinContent(43,1.70742e+07);
   projReco__468->SetBinContent(44,1.676364e+07);
   projReco__468->SetBinContent(45,1.690532e+07);
   projReco__468->SetBinContent(46,1.644467e+07);
   projReco__468->SetBinContent(47,1.586176e+07);
   projReco__468->SetBinContent(48,1.480328e+07);
   projReco__468->SetBinContent(49,1.161303e+07);
   projReco__468->SetBinError(0,263.2242);
   projReco__468->SetEntries(646524.7);
   projReco__468->SetDirectory(0);
   projReco__468->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__468->SetLineColor(ci);
   projReco__468->SetLineWidth(3);
   projReco__468->GetXaxis()->SetRange(1,100);
   projReco__468->GetXaxis()->SetNdivisions(505);
   projReco__468->GetXaxis()->SetLabelFont(132);
   projReco__468->GetXaxis()->SetLabelSize(0.05);
   projReco__468->GetXaxis()->SetTitleSize(0.06);
   projReco__468->GetXaxis()->SetTitleFont(132);
   projReco__468->GetYaxis()->SetNdivisions(505);
   projReco__468->GetYaxis()->SetLabelFont(132);
   projReco__468->GetYaxis()->SetLabelSize(0.05);
   projReco__468->GetYaxis()->SetTitleSize(0.06);
   projReco__468->GetYaxis()->SetTitleFont(132);
   projReco__468->GetZaxis()->SetLabelFont(132);
   projReco__468->GetZaxis()->SetLabelSize(0.05);
   projReco__468->GetZaxis()->SetTitleSize(0.06);
   projReco__468->GetZaxis()->SetTitleFont(132);
   projReco__468->Draw("HIST SAME");
   Double_t xAxis205[50] = {0.93, 0.9426, 0.9447, 0.9468, 0.9489, 0.951, 0.9531, 0.9552, 0.9573, 0.9587, 0.9601, 0.9615, 0.9629, 0.9643, 0.9657, 0.9671, 0.9685, 0.9699, 0.9713, 0.9727, 0.9741, 0.9755, 0.9769, 0.9783, 0.9797, 0.9811, 0.9825, 0.9839, 0.9846, 0.9853, 0.986, 0.9867, 0.9874, 0.9881, 0.9888, 0.9895, 0.9902, 0.9909, 0.9916, 0.9923, 0.993, 0.9937, 0.9944, 0.9951, 0.9958, 0.9965, 0.9972, 0.9979, 0.9986, 1}; 
   
   TH1D *projReco__469 = new TH1D("projReco__469","",49, xAxis205);
   projReco__469->SetBinContent(0,952.381);
   projReco__469->SetBinContent(1,392593.6);
   projReco__469->SetBinContent(2,2661753);
   projReco__469->SetBinContent(3,3104046);
   projReco__469->SetBinContent(4,3648756);
   projReco__469->SetBinContent(5,4034488);
   projReco__469->SetBinContent(6,4442461);
   projReco__469->SetBinContent(7,4703763);
   projReco__469->SetBinContent(8,4996100);
   projReco__469->SetBinContent(9,5482326);
   projReco__469->SetBinContent(10,5830914);
   projReco__469->SetBinContent(11,5848860);
   projReco__469->SetBinContent(12,6087817);
   projReco__469->SetBinContent(13,6292756);
   projReco__469->SetBinContent(14,6676626);
   projReco__469->SetBinContent(15,6992968);
   projReco__469->SetBinContent(16,7316509);
   projReco__469->SetBinContent(17,7565944);
   projReco__469->SetBinContent(18,8075405);
   projReco__469->SetBinContent(19,8319211);
   projReco__469->SetBinContent(20,8545903);
   projReco__469->SetBinContent(21,8977008);
   projReco__469->SetBinContent(22,9258498);
   projReco__469->SetBinContent(23,9868989);
   projReco__469->SetBinContent(24,1.018553e+07);
   projReco__469->SetBinContent(25,1.061764e+07);
   projReco__469->SetBinContent(26,1.139007e+07);
   projReco__469->SetBinContent(27,1.168257e+07);
   projReco__469->SetBinContent(28,1.197258e+07);
   projReco__469->SetBinContent(29,1.244746e+07);
   projReco__469->SetBinContent(30,1.273302e+07);
   projReco__469->SetBinContent(31,1.304514e+07);
   projReco__469->SetBinContent(32,1.333159e+07);
   projReco__469->SetBinContent(33,1.373327e+07);
   projReco__469->SetBinContent(34,1.359503e+07);
   projReco__469->SetBinContent(35,1.375911e+07);
   projReco__469->SetBinContent(36,1.423445e+07);
   projReco__469->SetBinContent(37,1.452855e+07);
   projReco__469->SetBinContent(38,1.431469e+07);
   projReco__469->SetBinContent(39,1.471996e+07);
   projReco__469->SetBinContent(40,1.498603e+07);
   projReco__469->SetBinContent(41,1.522784e+07);
   projReco__469->SetBinContent(42,1.53904e+07);
   projReco__469->SetBinContent(43,1.535332e+07);
   projReco__469->SetBinContent(44,1.526877e+07);
   projReco__469->SetBinContent(45,1.54789e+07);
   projReco__469->SetBinContent(46,1.50222e+07);
   projReco__469->SetBinContent(47,1.460434e+07);
   projReco__469->SetBinContent(48,1.403974e+07);
   projReco__469->SetBinContent(49,1.213656e+07);
   projReco__469->SetBinError(0,274.9287);
   projReco__469->SetEntries(637394.6);
   projReco__469->SetDirectory(0);
   projReco__469->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__469->SetLineColor(ci);
   projReco__469->SetLineWidth(3);
   projReco__469->GetXaxis()->SetRange(1,100);
   projReco__469->GetXaxis()->SetNdivisions(505);
   projReco__469->GetXaxis()->SetLabelFont(132);
   projReco__469->GetXaxis()->SetLabelSize(0.05);
   projReco__469->GetXaxis()->SetTitleSize(0.06);
   projReco__469->GetXaxis()->SetTitleFont(132);
   projReco__469->GetYaxis()->SetNdivisions(505);
   projReco__469->GetYaxis()->SetLabelFont(132);
   projReco__469->GetYaxis()->SetLabelSize(0.05);
   projReco__469->GetYaxis()->SetTitleSize(0.06);
   projReco__469->GetYaxis()->SetTitleFont(132);
   projReco__469->GetZaxis()->SetLabelFont(132);
   projReco__469->GetZaxis()->SetLabelSize(0.05);
   projReco__469->GetZaxis()->SetTitleSize(0.06);
   projReco__469->GetZaxis()->SetTitleFont(132);
   projReco__469->Draw("HIST SAME");
   Double_t xAxis206[51] = {0.93, 0.9426, 0.9447, 0.9468, 0.9489, 0.951, 0.9531, 0.9552, 0.9573, 0.9587, 0.9601, 0.9615, 0.9629, 0.9643, 0.9657, 0.9671, 0.9685, 0.9699, 0.9713, 0.9727, 0.9741, 0.9755, 0.9769, 0.9783, 0.9797, 0.9811, 0.9825, 0.9832, 0.9839, 0.9846, 0.9853, 0.986, 0.9867, 0.9874, 0.9881, 0.9888, 0.9895, 0.9902, 0.9909, 0.9916, 0.9923, 0.993, 0.9937, 0.9944, 0.9951, 0.9958, 0.9965, 0.9972, 0.9979, 0.9986, 1}; 
   
   TH1D *projReco__470 = new TH1D("projReco__470","",50, xAxis206);
   projReco__470->SetBinContent(0,952.381);
   projReco__470->SetBinContent(1,386342);
   projReco__470->SetBinContent(2,2658404);
   projReco__470->SetBinContent(3,3127179);
   projReco__470->SetBinContent(4,3669768);
   projReco__470->SetBinContent(5,3969143);
   projReco__470->SetBinContent(6,4452310);
   projReco__470->SetBinContent(7,4703558);
   projReco__470->SetBinContent(8,5061041);
   projReco__470->SetBinContent(9,5460350);
   projReco__470->SetBinContent(10,5692059);
   projReco__470->SetBinContent(11,5928181);
   projReco__470->SetBinContent(12,5989186);
   projReco__470->SetBinContent(13,6356192);
   projReco__470->SetBinContent(14,6634687);
   projReco__470->SetBinContent(15,7044801);
   projReco__470->SetBinContent(16,7356846);
   projReco__470->SetBinContent(17,7635052);
   projReco__470->SetBinContent(18,8023431);
   projReco__470->SetBinContent(19,8258809);
   projReco__470->SetBinContent(20,8484121);
   projReco__470->SetBinContent(21,9113431);
   projReco__470->SetBinContent(22,9247667);
   projReco__470->SetBinContent(23,9831661);
   projReco__470->SetBinContent(24,1.035051e+07);
   projReco__470->SetBinContent(25,1.076118e+07);
   projReco__470->SetBinContent(26,1.127672e+07);
   projReco__470->SetBinContent(27,1.165101e+07);
   projReco__470->SetBinContent(28,1.164822e+07);
   projReco__470->SetBinContent(29,1.208322e+07);
   projReco__470->SetBinContent(30,1.256638e+07);
   projReco__470->SetBinContent(31,1.240266e+07);
   projReco__470->SetBinContent(32,1.285618e+07);
   projReco__470->SetBinContent(33,1.31094e+07);
   projReco__470->SetBinContent(34,1.350487e+07);
   projReco__470->SetBinContent(35,1.368831e+07);
   projReco__470->SetBinContent(36,1.396799e+07);
   projReco__470->SetBinContent(37,1.406826e+07);
   projReco__470->SetBinContent(38,1.457138e+07);
   projReco__470->SetBinContent(39,1.447542e+07);
   projReco__470->SetBinContent(40,1.463084e+07);
   projReco__470->SetBinContent(41,1.497178e+07);
   projReco__470->SetBinContent(42,1.523634e+07);
   projReco__470->SetBinContent(43,1.547417e+07);
   projReco__470->SetBinContent(44,1.551862e+07);
   projReco__470->SetBinContent(45,1.505729e+07);
   projReco__470->SetBinContent(46,1.528715e+07);
   projReco__470->SetBinContent(47,1.504395e+07);
   projReco__470->SetBinContent(48,1.457528e+07);
   projReco__470->SetBinContent(49,1.396834e+07);
   projReco__470->SetBinContent(50,1.195998e+07);
   projReco__470->SetBinError(0,274.9287);
   projReco__470->SetEntries(636700.4);
   projReco__470->SetDirectory(0);
   projReco__470->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__470->SetLineColor(ci);
   projReco__470->SetLineWidth(3);
   projReco__470->GetXaxis()->SetRange(1,100);
   projReco__470->GetXaxis()->SetNdivisions(505);
   projReco__470->GetXaxis()->SetLabelFont(132);
   projReco__470->GetXaxis()->SetLabelSize(0.05);
   projReco__470->GetXaxis()->SetTitleSize(0.06);
   projReco__470->GetXaxis()->SetTitleFont(132);
   projReco__470->GetYaxis()->SetNdivisions(505);
   projReco__470->GetYaxis()->SetLabelFont(132);
   projReco__470->GetYaxis()->SetLabelSize(0.05);
   projReco__470->GetYaxis()->SetTitleSize(0.06);
   projReco__470->GetYaxis()->SetTitleFont(132);
   projReco__470->GetZaxis()->SetLabelFont(132);
   projReco__470->GetZaxis()->SetLabelSize(0.05);
   projReco__470->GetZaxis()->SetTitleSize(0.06);
   projReco__470->GetZaxis()->SetTitleFont(132);
   projReco__470->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis207[39] = {0.93, 0.9433, 0.9461, 0.9489, 0.9517, 0.9545, 0.9566, 0.9587, 0.9608, 0.9629, 0.965, 0.9671, 0.9692, 0.9706, 0.972, 0.9734, 0.9748, 0.9762, 0.9776, 0.979, 0.9804, 0.9818, 0.9832, 0.9846, 0.986, 0.9874, 0.9888, 0.9902, 0.9916, 0.9923, 0.993, 0.9937, 0.9944, 0.9951, 0.9958, 0.9965, 0.9972, 0.9979, 1}; 
   
   TH1D *projReco__471 = new TH1D("projReco__471","",38, xAxis207);
   projReco__471->SetBinContent(0,22180.45);
   projReco__471->SetBinContent(1,366869.2);
   projReco__471->SetBinContent(2,2184865);
   projReco__471->SetBinContent(3,2588248);
   projReco__471->SetBinContent(4,3054731);
   projReco__471->SetBinContent(5,3348750);
   projReco__471->SetBinContent(6,3713070);
   projReco__471->SetBinContent(7,3998718);
   projReco__471->SetBinContent(8,4324520);
   projReco__471->SetBinContent(9,4526484);
   projReco__471->SetBinContent(10,4783760);
   projReco__471->SetBinContent(11,5169176);
   projReco__471->SetBinContent(12,5581255);
   projReco__471->SetBinContent(13,5846881);
   projReco__471->SetBinContent(14,6162420);
   projReco__471->SetBinContent(15,6290388);
   projReco__471->SetBinContent(16,6844633);
   projReco__471->SetBinContent(17,7014572);
   projReco__471->SetBinContent(18,7333538);
   projReco__471->SetBinContent(19,7683836);
   projReco__471->SetBinContent(20,8173810);
   projReco__471->SetBinContent(21,8626648);
   projReco__471->SetBinContent(22,9018035);
   projReco__471->SetBinContent(23,9393660);
   projReco__471->SetBinContent(24,9859241);
   projReco__471->SetBinContent(25,1.033946e+07);
   projReco__471->SetBinContent(26,1.085842e+07);
   projReco__471->SetBinContent(27,1.125336e+07);
   projReco__471->SetBinContent(28,1.161719e+07);
   projReco__471->SetBinContent(29,1.224762e+07);
   projReco__471->SetBinContent(30,1.217003e+07);
   projReco__471->SetBinContent(31,1.252851e+07);
   projReco__471->SetBinContent(32,1.260377e+07);
   projReco__471->SetBinContent(33,1.288423e+07);
   projReco__471->SetBinContent(34,1.25188e+07);
   projReco__471->SetBinContent(35,1.275181e+07);
   projReco__471->SetBinContent(36,1.277773e+07);
   projReco__471->SetBinContent(37,1.236542e+07);
   projReco__471->SetBinContent(38,1.065033e+07);
   projReco__471->SetBinError(0,1291.396);
   projReco__471->SetMinimum(0);
   projReco__471->SetMaximum(1.878162e+07);
   projReco__471->SetEntries(496878.3);
   projReco__471->SetDirectory(0);
   projReco__471->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__471->SetLineColor(ci);
   projReco__471->SetLineWidth(3);
   projReco__471->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__471->GetXaxis()->SetRange(1,100);
   projReco__471->GetXaxis()->SetNdivisions(505);
   projReco__471->GetXaxis()->SetLabelFont(132);
   projReco__471->GetXaxis()->SetLabelSize(0.05);
   projReco__471->GetXaxis()->SetTitleSize(0.06);
   projReco__471->GetXaxis()->SetTitleOffset(0.95);
   projReco__471->GetXaxis()->SetTitleFont(132);
   projReco__471->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__471->GetYaxis()->SetNdivisions(505);
   projReco__471->GetYaxis()->SetLabelFont(132);
   projReco__471->GetYaxis()->SetLabelSize(0.05);
   projReco__471->GetYaxis()->SetTitleSize(0.06);
   projReco__471->GetYaxis()->SetTitleOffset(1.1);
   projReco__471->GetYaxis()->SetTitleFont(132);
   projReco__471->GetZaxis()->SetLabelFont(132);
   projReco__471->GetZaxis()->SetLabelSize(0.05);
   projReco__471->GetZaxis()->SetTitleSize(0.06);
   projReco__471->GetZaxis()->SetTitleFont(132);
   projReco__471->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_low_recoil_mom_13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:42:56 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(0.2136986,-0.09226728,6.789041,0.5667847);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__456 = new TH1D("thisHist__456","thisHist",30,1.2,6);
   thisHist__456->SetBinContent(0,0.002922088);
   thisHist__456->SetBinContent(1,0.0003966635);
   thisHist__456->SetBinContent(2,0.03825158);
   thisHist__456->SetBinContent(3,0.2531639);
   thisHist__456->SetBinContent(4,0.3005123);
   thisHist__456->SetBinContent(5,0.3457187);
   thisHist__456->SetBinContent(6,0.3836265);
   thisHist__456->SetBinContent(7,0.4161397);
   thisHist__456->SetBinContent(8,0.4388024);
   thisHist__456->SetBinContent(9,0.4493536);
   thisHist__456->SetBinContent(10,0.4489173);
   thisHist__456->SetBinContent(11,0.4283701);
   thisHist__456->SetBinContent(12,0.4085766);
   thisHist__456->SetBinContent(13,0.3775179);
   thisHist__456->SetBinContent(14,0.3435899);
   thisHist__456->SetBinContent(15,0.3098868);
   thisHist__456->SetBinContent(16,0.2718467);
   thisHist__456->SetBinContent(17,0.2390823);
   thisHist__456->SetBinContent(18,0.2150842);
   thisHist__456->SetBinContent(19,0.1939949);
   thisHist__456->SetBinContent(20,0.1762376);
   thisHist__456->SetBinContent(21,0.1581762);
   thisHist__456->SetBinContent(22,0.1503487);
   thisHist__456->SetBinContent(23,0.141437);
   thisHist__456->SetBinContent(24,0.1314807);
   thisHist__456->SetBinContent(25,0.1214848);
   thisHist__456->SetBinContent(26,0.1185892);
   thisHist__456->SetBinContent(27,0.1161431);
   thisHist__456->SetBinContent(28,0.1111716);
   thisHist__456->SetBinContent(29,0.1088312);
   thisHist__456->SetBinContent(30,0.1031457);
   thisHist__456->SetBinContent(31,4.37861);
   thisHist__456->SetBinError(0,0.0001965609);
   thisHist__456->SetBinError(31,0.007608843);
   thisHist__456->SetMinimum(0);
   thisHist__456->SetMaximum(0.494289);
   thisHist__456->SetEntries(883475);
   thisHist__456->SetDirectory(0);
   thisHist__456->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__456->SetLineColor(ci);
   thisHist__456->SetLineWidth(3);
   thisHist__456->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__456->GetXaxis()->SetNdivisions(505);
   thisHist__456->GetXaxis()->SetLabelFont(132);
   thisHist__456->GetXaxis()->SetLabelSize(0.05);
   thisHist__456->GetXaxis()->SetTitleSize(0.06);
   thisHist__456->GetXaxis()->SetTitleOffset(0.95);
   thisHist__456->GetXaxis()->SetTitleFont(132);
   thisHist__456->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__456->GetYaxis()->SetNdivisions(505);
   thisHist__456->GetYaxis()->SetLabelFont(132);
   thisHist__456->GetYaxis()->SetLabelSize(0.05);
   thisHist__456->GetYaxis()->SetTitleSize(0.06);
   thisHist__456->GetYaxis()->SetTitleOffset(1.1);
   thisHist__456->GetYaxis()->SetTitleFont(132);
   thisHist__456->GetZaxis()->SetLabelFont(132);
   thisHist__456->GetZaxis()->SetLabelSize(0.05);
   thisHist__456->GetZaxis()->SetTitleSize(0.06);
   thisHist__456->GetZaxis()->SetTitleFont(132);
   thisHist__456->Draw("C");
   
   TH1D *thisHist__457 = new TH1D("thisHist__457","thisHist",30,1.2,6);
   thisHist__457->SetBinContent(0,0.002922088);
   thisHist__457->SetBinContent(1,0.0003966635);
   thisHist__457->SetBinContent(2,0.03825158);
   thisHist__457->SetBinContent(3,0.2531639);
   thisHist__457->SetBinContent(4,0.3005123);
   thisHist__457->SetBinContent(5,0.3457187);
   thisHist__457->SetBinContent(6,0.3836265);
   thisHist__457->SetBinContent(7,0.4161397);
   thisHist__457->SetBinContent(8,0.4388024);
   thisHist__457->SetBinContent(9,0.4493536);
   thisHist__457->SetBinContent(10,0.4489173);
   thisHist__457->SetBinContent(11,0.4283701);
   thisHist__457->SetBinContent(12,0.4085766);
   thisHist__457->SetBinContent(13,0.3775179);
   thisHist__457->SetBinContent(14,0.3435899);
   thisHist__457->SetBinContent(15,0.3098868);
   thisHist__457->SetBinContent(16,0.2718467);
   thisHist__457->SetBinContent(17,0.2390823);
   thisHist__457->SetBinContent(18,0.2150842);
   thisHist__457->SetBinContent(19,0.1939949);
   thisHist__457->SetBinContent(20,0.1762376);
   thisHist__457->SetBinContent(21,0.1581762);
   thisHist__457->SetBinContent(22,0.1503487);
   thisHist__457->SetBinContent(23,0.141437);
   thisHist__457->SetBinContent(24,0.1314807);
   thisHist__457->SetBinContent(25,0.1214848);
   thisHist__457->SetBinContent(26,0.1185892);
   thisHist__457->SetBinContent(27,0.1161431);
   thisHist__457->SetBinContent(28,0.1111716);
   thisHist__457->SetBinContent(29,0.1088312);
   thisHist__457->SetBinContent(30,0.1031457);
   thisHist__457->SetBinContent(31,4.37861);
   thisHist__457->SetBinError(0,0.0001965609);
   thisHist__457->SetBinError(31,0.007608843);
   thisHist__457->SetMinimum(0);
   thisHist__457->SetMaximum(0.494289);
   thisHist__457->SetEntries(883475);
   thisHist__457->SetDirectory(0);
   thisHist__457->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__457->SetLineColor(ci);
   thisHist__457->SetLineWidth(3);
   thisHist__457->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__457->GetXaxis()->SetNdivisions(505);
   thisHist__457->GetXaxis()->SetLabelFont(132);
   thisHist__457->GetXaxis()->SetLabelSize(0.05);
   thisHist__457->GetXaxis()->SetTitleSize(0.06);
   thisHist__457->GetXaxis()->SetTitleOffset(0.95);
   thisHist__457->GetXaxis()->SetTitleFont(132);
   thisHist__457->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__457->GetYaxis()->SetNdivisions(505);
   thisHist__457->GetYaxis()->SetLabelFont(132);
   thisHist__457->GetYaxis()->SetLabelSize(0.05);
   thisHist__457->GetYaxis()->SetTitleSize(0.06);
   thisHist__457->GetYaxis()->SetTitleOffset(1.1);
   thisHist__457->GetYaxis()->SetTitleFont(132);
   thisHist__457->GetZaxis()->SetLabelFont(132);
   thisHist__457->GetZaxis()->SetLabelSize(0.05);
   thisHist__457->GetZaxis()->SetTitleSize(0.06);
   thisHist__457->GetZaxis()->SetTitleFont(132);
   thisHist__457->Draw("CSAME");
   
   TH1D *thisHist__458 = new TH1D("thisHist__458","thisHist",30,1.2,6);
   thisHist__458->SetBinContent(0,0.0002264225);
   thisHist__458->SetBinContent(1,2.830281e-05);
   thisHist__458->SetBinContent(2,0.03245389);
   thisHist__458->SetBinContent(3,0.2108937);
   thisHist__458->SetBinContent(4,0.2552536);
   thisHist__458->SetBinContent(5,0.2988871);
   thisHist__458->SetBinContent(6,0.3378507);
   thisHist__458->SetBinContent(7,0.364927);
   thisHist__458->SetBinContent(8,0.3916543);
   thisHist__458->SetBinContent(9,0.4025037);
   thisHist__458->SetBinContent(10,0.4041264);
   thisHist__458->SetBinContent(11,0.3983526);
   thisHist__458->SetBinContent(12,0.3783897);
   thisHist__458->SetBinContent(13,0.3512379);
   thisHist__458->SetBinContent(14,0.3242181);
   thisHist__458->SetBinContent(15,0.2935001);
   thisHist__458->SetBinContent(16,0.2617444);
   thisHist__458->SetBinContent(17,0.2346492);
   thisHist__458->SetBinContent(18,0.2078181);
   thisHist__458->SetBinContent(19,0.1859023);
   thisHist__458->SetBinContent(20,0.1706188);
   thisHist__458->SetBinContent(21,0.1532503);
   thisHist__458->SetBinContent(22,0.1467689);
   thisHist__458->SetBinContent(23,0.1341365);
   thisHist__458->SetBinContent(24,0.1262305);
   thisHist__458->SetBinContent(25,0.1226833);
   thisHist__458->SetBinContent(26,0.1163717);
   thisHist__458->SetBinContent(27,0.1116452);
   thisHist__458->SetBinContent(28,0.1090507);
   thisHist__458->SetBinContent(29,0.1055884);
   thisHist__458->SetBinContent(30,0.1015505);
   thisHist__458->SetBinContent(31,4.32349);
   thisHist__458->SetBinError(0,4.62183e-05);
   thisHist__458->SetBinError(31,0.006386625);
   thisHist__458->SetEntries(1171898);
   thisHist__458->SetDirectory(0);
   thisHist__458->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__458->SetLineColor(ci);
   thisHist__458->SetLineWidth(3);
   thisHist__458->GetXaxis()->SetNdivisions(505);
   thisHist__458->GetXaxis()->SetLabelFont(132);
   thisHist__458->GetXaxis()->SetLabelSize(0.05);
   thisHist__458->GetXaxis()->SetTitleSize(0.06);
   thisHist__458->GetXaxis()->SetTitleFont(132);
   thisHist__458->GetYaxis()->SetNdivisions(505);
   thisHist__458->GetYaxis()->SetLabelFont(132);
   thisHist__458->GetYaxis()->SetLabelSize(0.05);
   thisHist__458->GetYaxis()->SetTitleSize(0.06);
   thisHist__458->GetYaxis()->SetTitleFont(132);
   thisHist__458->GetZaxis()->SetLabelFont(132);
   thisHist__458->GetZaxis()->SetLabelSize(0.05);
   thisHist__458->GetZaxis()->SetTitleSize(0.06);
   thisHist__458->GetZaxis()->SetTitleFont(132);
   thisHist__458->Draw("CSAME");
   
   TH1D *thisHist__459 = new TH1D("thisHist__459","thisHist",30,1.2,6);
   thisHist__459->SetBinContent(0,0.000148287);
   thisHist__459->SetBinContent(2,0.03955309);
   thisHist__459->SetBinContent(3,0.2536894);
   thisHist__459->SetBinContent(4,0.2970189);
   thisHist__459->SetBinContent(5,0.3394488);
   thisHist__459->SetBinContent(6,0.375354);
   thisHist__459->SetBinContent(7,0.4012746);
   thisHist__459->SetBinContent(8,0.4244172);
   thisHist__459->SetBinContent(9,0.4284309);
   thisHist__459->SetBinContent(10,0.420107);
   thisHist__459->SetBinContent(11,0.4106364);
   thisHist__459->SetBinContent(12,0.3813646);
   thisHist__459->SetBinContent(13,0.3589238);
   thisHist__459->SetBinContent(14,0.3285942);
   thisHist__459->SetBinContent(15,0.2986204);
   thisHist__459->SetBinContent(16,0.2662049);
   thisHist__459->SetBinContent(17,0.2394835);
   thisHist__459->SetBinContent(18,0.2122482);
   thisHist__459->SetBinContent(19,0.191745);
   thisHist__459->SetBinContent(20,0.1731795);
   thisHist__459->SetBinContent(21,0.1591812);
   thisHist__459->SetBinContent(22,0.1487319);
   thisHist__459->SetBinContent(23,0.1412582);
   thisHist__459->SetBinContent(24,0.1299291);
   thisHist__459->SetBinContent(25,0.1261329);
   thisHist__459->SetBinContent(26,0.1204189);
   thisHist__459->SetBinContent(27,0.1169787);
   thisHist__459->SetBinContent(28,0.1112548);
   thisHist__459->SetBinContent(29,0.1074784);
   thisHist__459->SetBinContent(30,0.1035043);
   thisHist__459->SetBinContent(31,4.398668);
   thisHist__459->SetBinError(0,3.828754e-05);
   thisHist__459->SetBinError(31,0.006594267);
   thisHist__459->SetEntries(1163687);
   thisHist__459->SetDirectory(0);
   thisHist__459->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__459->SetLineColor(ci);
   thisHist__459->SetLineWidth(3);
   thisHist__459->GetXaxis()->SetNdivisions(505);
   thisHist__459->GetXaxis()->SetLabelFont(132);
   thisHist__459->GetXaxis()->SetLabelSize(0.05);
   thisHist__459->GetXaxis()->SetTitleSize(0.06);
   thisHist__459->GetXaxis()->SetTitleFont(132);
   thisHist__459->GetYaxis()->SetNdivisions(505);
   thisHist__459->GetYaxis()->SetLabelFont(132);
   thisHist__459->GetYaxis()->SetLabelSize(0.05);
   thisHist__459->GetYaxis()->SetTitleSize(0.06);
   thisHist__459->GetYaxis()->SetTitleFont(132);
   thisHist__459->GetZaxis()->SetLabelFont(132);
   thisHist__459->GetZaxis()->SetLabelSize(0.05);
   thisHist__459->GetZaxis()->SetTitleSize(0.06);
   thisHist__459->GetZaxis()->SetTitleFont(132);
   thisHist__459->Draw("CSAME");
   
   TH1D *thisHist__460 = new TH1D("thisHist__460","thisHist",30,1.2,6);
   thisHist__460->SetBinContent(0,0.0001411064);
   thisHist__460->SetBinContent(1,3.023708e-05);
   thisHist__460->SetBinContent(2,0.03747382);
   thisHist__460->SetBinContent(3,0.2479138);
   thisHist__460->SetBinContent(4,0.2898224);
   thisHist__460->SetBinContent(5,0.3375466);
   thisHist__460->SetBinContent(6,0.3771471);
   thisHist__460->SetBinContent(7,0.4042395);
   thisHist__460->SetBinContent(8,0.4242162);
   thisHist__460->SetBinContent(9,0.4335796);
   thisHist__460->SetBinContent(10,0.4310497);
   thisHist__460->SetBinContent(11,0.4144597);
   thisHist__460->SetBinContent(12,0.3933139);
   thisHist__460->SetBinContent(13,0.36349);
   thisHist__460->SetBinContent(14,0.3283747);
   thisHist__460->SetBinContent(15,0.2986819);
   thisHist__460->SetBinContent(16,0.2703397);
   thisHist__460->SetBinContent(17,0.2387621);
   thisHist__460->SetBinContent(18,0.210954);
   thisHist__460->SetBinContent(19,0.1919853);
   thisHist__460->SetBinContent(20,0.1784391);
   thisHist__460->SetBinContent(21,0.1606597);
   thisHist__460->SetBinContent(22,0.1511048);
   thisHist__460->SetBinContent(23,0.1411769);
   thisHist__460->SetBinContent(24,0.1344845);
   thisHist__460->SetBinContent(25,0.1289914);
   thisHist__460->SetBinContent(26,0.1227726);
   thisHist__460->SetBinContent(27,0.1171284);
   thisHist__460->SetBinContent(28,0.11351);
   thisHist__460->SetBinContent(29,0.1092667);
   thisHist__460->SetBinContent(30,0.1072812);
   thisHist__460->SetBinContent(31,4.492303);
   thisHist__460->SetBinError(0,3.771227e-05);
   thisHist__460->SetBinError(31,0.006728896);
   thisHist__460->SetEntries(1155929);
   thisHist__460->SetDirectory(0);
   thisHist__460->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__460->SetLineColor(ci);
   thisHist__460->SetLineWidth(3);
   thisHist__460->GetXaxis()->SetNdivisions(505);
   thisHist__460->GetXaxis()->SetLabelFont(132);
   thisHist__460->GetXaxis()->SetLabelSize(0.05);
   thisHist__460->GetXaxis()->SetTitleSize(0.06);
   thisHist__460->GetXaxis()->SetTitleFont(132);
   thisHist__460->GetYaxis()->SetNdivisions(505);
   thisHist__460->GetYaxis()->SetLabelFont(132);
   thisHist__460->GetYaxis()->SetLabelSize(0.05);
   thisHist__460->GetYaxis()->SetTitleSize(0.06);
   thisHist__460->GetYaxis()->SetTitleFont(132);
   thisHist__460->GetZaxis()->SetLabelFont(132);
   thisHist__460->GetZaxis()->SetLabelSize(0.05);
   thisHist__460->GetZaxis()->SetTitleSize(0.06);
   thisHist__460->GetZaxis()->SetTitleFont(132);
   thisHist__460->Draw("CSAME");
   
   TH1D *thisHist__461 = new TH1D("thisHist__461","thisHist",30,1.2,6);
   thisHist__461->SetBinContent(0,0.0001713335);
   thisHist__461->SetBinContent(1,3.023532e-05);
   thisHist__461->SetBinContent(2,0.03725999);
   thisHist__461->SetBinContent(3,0.2473249);
   thisHist__461->SetBinContent(4,0.2918716);
   thisHist__461->SetBinContent(5,0.3376479);
   thisHist__461->SetBinContent(6,0.3772158);
   thisHist__461->SetBinContent(7,0.4062014);
   thisHist__461->SetBinContent(8,0.4270134);
   thisHist__461->SetBinContent(9,0.4303494);
   thisHist__461->SetBinContent(10,0.4267111);
   thisHist__461->SetBinContent(11,0.4167133);
   thisHist__461->SetBinContent(12,0.3920715);
   thisHist__461->SetBinContent(13,0.3653737);
   thisHist__461->SetBinContent(14,0.3306434);
   thisHist__461->SetBinContent(15,0.2965883);
   thisHist__461->SetBinContent(16,0.2681873);
   thisHist__461->SetBinContent(17,0.2381334);
   thisHist__461->SetBinContent(18,0.2113751);
   thisHist__461->SetBinContent(19,0.193244);
   thisHist__461->SetBinContent(20,0.1750524);
   thisHist__461->SetBinContent(21,0.1618597);
   thisHist__461->SetBinContent(22,0.1486973);
   thisHist__461->SetBinContent(23,0.1420355);
   thisHist__461->SetBinContent(24,0.1325718);
   thisHist__461->SetBinContent(25,0.1250432);
   thisHist__461->SetBinContent(26,0.1218786);
   thisHist__461->SetBinContent(27,0.1167688);
   thisHist__461->SetBinContent(28,0.1124149);
   thisHist__461->SetBinContent(29,0.1090588);
   thisHist__461->SetBinContent(30,0.1076277);
   thisHist__461->SetBinContent(31,4.490449);
   thisHist__461->SetBinError(0,4.155447e-05);
   thisHist__461->SetBinError(31,0.006727311);
   thisHist__461->SetEntries(1154701);
   thisHist__461->SetDirectory(0);
   thisHist__461->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__461->SetLineColor(ci);
   thisHist__461->SetLineWidth(3);
   thisHist__461->GetXaxis()->SetNdivisions(505);
   thisHist__461->GetXaxis()->SetLabelFont(132);
   thisHist__461->GetXaxis()->SetLabelSize(0.05);
   thisHist__461->GetXaxis()->SetTitleSize(0.06);
   thisHist__461->GetXaxis()->SetTitleFont(132);
   thisHist__461->GetYaxis()->SetNdivisions(505);
   thisHist__461->GetYaxis()->SetLabelFont(132);
   thisHist__461->GetYaxis()->SetLabelSize(0.05);
   thisHist__461->GetYaxis()->SetTitleSize(0.06);
   thisHist__461->GetYaxis()->SetTitleFont(132);
   thisHist__461->GetZaxis()->SetLabelFont(132);
   thisHist__461->GetZaxis()->SetLabelSize(0.05);
   thisHist__461->GetZaxis()->SetTitleSize(0.06);
   thisHist__461->GetZaxis()->SetTitleFont(132);
   thisHist__461->Draw("CSAME");
   
   TH1D *thisHist__462 = new TH1D("thisHist__462","thisHist",30,1.2,6);
   thisHist__462->SetBinContent(0,0.002922088);
   thisHist__462->SetBinContent(1,0.0003966635);
   thisHist__462->SetBinContent(2,0.03825158);
   thisHist__462->SetBinContent(3,0.2531639);
   thisHist__462->SetBinContent(4,0.3005123);
   thisHist__462->SetBinContent(5,0.3457187);
   thisHist__462->SetBinContent(6,0.3836265);
   thisHist__462->SetBinContent(7,0.4161397);
   thisHist__462->SetBinContent(8,0.4388024);
   thisHist__462->SetBinContent(9,0.4493536);
   thisHist__462->SetBinContent(10,0.4489173);
   thisHist__462->SetBinContent(11,0.4283701);
   thisHist__462->SetBinContent(12,0.4085766);
   thisHist__462->SetBinContent(13,0.3775179);
   thisHist__462->SetBinContent(14,0.3435899);
   thisHist__462->SetBinContent(15,0.3098868);
   thisHist__462->SetBinContent(16,0.2718467);
   thisHist__462->SetBinContent(17,0.2390823);
   thisHist__462->SetBinContent(18,0.2150842);
   thisHist__462->SetBinContent(19,0.1939949);
   thisHist__462->SetBinContent(20,0.1762376);
   thisHist__462->SetBinContent(21,0.1581762);
   thisHist__462->SetBinContent(22,0.1503487);
   thisHist__462->SetBinContent(23,0.141437);
   thisHist__462->SetBinContent(24,0.1314807);
   thisHist__462->SetBinContent(25,0.1214848);
   thisHist__462->SetBinContent(26,0.1185892);
   thisHist__462->SetBinContent(27,0.1161431);
   thisHist__462->SetBinContent(28,0.1111716);
   thisHist__462->SetBinContent(29,0.1088312);
   thisHist__462->SetBinContent(30,0.1031457);
   thisHist__462->SetBinContent(31,4.37861);
   thisHist__462->SetBinError(0,0.0001965609);
   thisHist__462->SetBinError(31,0.007608843);
   thisHist__462->SetMinimum(0);
   thisHist__462->SetMaximum(0.494289);
   thisHist__462->SetEntries(883475);
   thisHist__462->SetDirectory(0);
   thisHist__462->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__462->SetLineColor(ci);
   thisHist__462->SetLineWidth(3);
   thisHist__462->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__462->GetXaxis()->SetNdivisions(505);
   thisHist__462->GetXaxis()->SetLabelFont(132);
   thisHist__462->GetXaxis()->SetLabelSize(0.05);
   thisHist__462->GetXaxis()->SetTitleSize(0.06);
   thisHist__462->GetXaxis()->SetTitleOffset(0.95);
   thisHist__462->GetXaxis()->SetTitleFont(132);
   thisHist__462->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__462->GetYaxis()->SetNdivisions(505);
   thisHist__462->GetYaxis()->SetLabelFont(132);
   thisHist__462->GetYaxis()->SetLabelSize(0.05);
   thisHist__462->GetYaxis()->SetTitleSize(0.06);
   thisHist__462->GetYaxis()->SetTitleOffset(1.1);
   thisHist__462->GetYaxis()->SetTitleFont(132);
   thisHist__462->GetZaxis()->SetLabelFont(132);
   thisHist__462->GetZaxis()->SetLabelSize(0.05);
   thisHist__462->GetZaxis()->SetTitleSize(0.06);
   thisHist__462->GetZaxis()->SetTitleFont(132);
   thisHist__462->Draw("sameaxis");
   Double_t xAxis200[35] = {1.2, 1.632, 1.728, 1.824, 1.92, 2.016, 2.112, 2.208, 2.304, 2.4, 2.496, 2.592, 2.688, 2.736, 2.832, 2.928, 3.024, 3.12, 3.216, 3.312, 3.408, 3.504, 3.6, 3.696, 3.792, 3.888, 4.032, 4.176, 4.32, 4.464, 4.656, 4.848, 5.088, 5.376, 6}; 
   
   TH1D *modRate_px__463 = new TH1D("modRate_px__463","",34, xAxis200);
   modRate_px__463->SetBinContent(0,2.703825);
   modRate_px__463->SetBinContent(1,0.2742479);
   modRate_px__463->SetBinContent(2,0.3203297);
   modRate_px__463->SetBinContent(3,0.3584296);
   modRate_px__463->SetBinContent(4,0.3829047);
   modRate_px__463->SetBinContent(5,0.3982495);
   modRate_px__463->SetBinContent(6,0.4136379);
   modRate_px__463->SetBinContent(7,0.4216408);
   modRate_px__463->SetBinContent(8,0.4240143);
   modRate_px__463->SetBinContent(9,0.4218869);
   modRate_px__463->SetBinContent(10,0.4294308);
   modRate_px__463->SetBinContent(11,0.4342322);
   modRate_px__463->SetBinContent(12,0.4387278);
   modRate_px__463->SetBinContent(13,0.4406184);
   modRate_px__463->SetBinContent(14,0.4426321);
   modRate_px__463->SetBinContent(15,0.4472423);
   modRate_px__463->SetBinContent(16,0.448073);
   modRate_px__463->SetBinContent(17,0.4493536);
   modRate_px__463->SetBinContent(18,0.4482088);
   modRate_px__463->SetBinContent(19,0.4429001);
   modRate_px__463->SetBinContent(20,0.4458677);
   modRate_px__463->SetBinContent(21,0.4455466);
   modRate_px__463->SetBinContent(22,0.4408116);
   modRate_px__463->SetBinContent(23,0.4413158);
   modRate_px__463->SetBinContent(24,0.4341873);
   modRate_px__463->SetBinContent(25,0.4293799);
   modRate_px__463->SetBinContent(26,0.4199278);
   modRate_px__463->SetBinContent(27,0.4024775);
   modRate_px__463->SetBinContent(28,0.395434);
   modRate_px__463->SetBinContent(29,0.3738897);
   modRate_px__463->SetBinContent(30,0.3540884);
   modRate_px__463->SetBinContent(31,0.3278946);
   modRate_px__463->SetBinContent(32,0.2906128);
   modRate_px__463->SetBinContent(33,0.2260193);
   modRate_px__463->SetBinContent(34,0.1177347);
   modRate_px__463->SetBinContent(35,179077.6);
   modRate_px__463->SetBinError(0,1.209187);
   modRate_px__463->SetBinError(1,35.94142);
   modRate_px__463->SetBinError(2,36.60185);
   modRate_px__463->SetBinError(3,42.95796);
   modRate_px__463->SetBinError(4,47.59887);
   modRate_px__463->SetBinError(5,51.45488);
   modRate_px__463->SetBinError(6,54.73206);
   modRate_px__463->SetBinError(7,57.37725);
   modRate_px__463->SetBinError(8,59.1756);
   modRate_px__463->SetBinError(9,59.95334);
   modRate_px__463->SetBinError(10,61.87662);
   modRate_px__463->SetBinError(11,62.66883);
   modRate_px__463->SetBinError(12,63.26778);
   modRate_px__463->SetBinError(13,45.04133);
   modRate_px__463->SetBinError(14,63.09779);
   modRate_px__463->SetBinError(15,62.97168);
   modRate_px__463->SetBinError(16,62.37304);
   modRate_px__463->SetBinError(17,61.17961);
   modRate_px__463->SetBinError(18,59.58304);
   modRate_px__463->SetBinError(19,57.53729);
   modRate_px__463->SetBinError(20,56.27758);
   modRate_px__463->SetBinError(21,54.47858);
   modRate_px__463->SetBinError(22,52.56973);
   modRate_px__463->SetBinError(23,50.52106);
   modRate_px__463->SetBinError(24,47.9121);
   modRate_px__463->SetBinError(25,45.52803);
   modRate_px__463->SetBinError(26,53.03692);
   modRate_px__463->SetBinError(27,48.94641);
   modRate_px__463->SetBinError(28,46.75341);
   modRate_px__463->SetBinError(29,42.7588);
   modRate_px__463->SetBinError(30,45.54951);
   modRate_px__463->SetBinError(31,42.05558);
   modRate_px__463->SetBinError(32,41.58152);
   modRate_px__463->SetBinError(33,36.40862);
   modRate_px__463->SetBinError(34,35.28457);
   modRate_px__463->SetBinError(35,311.1895);
   modRate_px__463->SetEntries(496912.3);
   modRate_px__463->SetDirectory(0);
   modRate_px__463->SetStats(0);
   modRate_px__463->SetLineStyle(7);
   modRate_px__463->SetLineWidth(3);
   modRate_px__463->GetXaxis()->SetRange(1,100);
   modRate_px__463->GetXaxis()->SetNdivisions(505);
   modRate_px__463->GetXaxis()->SetLabelFont(132);
   modRate_px__463->GetXaxis()->SetLabelSize(0.05);
   modRate_px__463->GetXaxis()->SetTitleSize(0.06);
   modRate_px__463->GetXaxis()->SetTitleFont(132);
   modRate_px__463->GetYaxis()->SetNdivisions(505);
   modRate_px__463->GetYaxis()->SetLabelFont(132);
   modRate_px__463->GetYaxis()->SetLabelSize(0.05);
   modRate_px__463->GetYaxis()->SetTitleSize(0.06);
   modRate_px__463->GetYaxis()->SetTitleFont(132);
   modRate_px__463->GetZaxis()->SetLabelFont(132);
   modRate_px__463->GetZaxis()->SetLabelSize(0.05);
   modRate_px__463->GetZaxis()->SetTitleSize(0.06);
   modRate_px__463->GetZaxis()->SetTitleFont(132);
   modRate_px__463->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(6,0,6,0.494289,0,0.914055,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__464 = new TH1D("thisHist__464","thisHist",30,1.2,6);
   thisHist__464->SetBinContent(0,0.002922088);
   thisHist__464->SetBinContent(1,0.0003966635);
   thisHist__464->SetBinContent(2,0.03825158);
   thisHist__464->SetBinContent(3,0.2531639);
   thisHist__464->SetBinContent(4,0.3005123);
   thisHist__464->SetBinContent(5,0.3457187);
   thisHist__464->SetBinContent(6,0.3836265);
   thisHist__464->SetBinContent(7,0.4161397);
   thisHist__464->SetBinContent(8,0.4388024);
   thisHist__464->SetBinContent(9,0.4493536);
   thisHist__464->SetBinContent(10,0.4489173);
   thisHist__464->SetBinContent(11,0.4283701);
   thisHist__464->SetBinContent(12,0.4085766);
   thisHist__464->SetBinContent(13,0.3775179);
   thisHist__464->SetBinContent(14,0.3435899);
   thisHist__464->SetBinContent(15,0.3098868);
   thisHist__464->SetBinContent(16,0.2718467);
   thisHist__464->SetBinContent(17,0.2390823);
   thisHist__464->SetBinContent(18,0.2150842);
   thisHist__464->SetBinContent(19,0.1939949);
   thisHist__464->SetBinContent(20,0.1762376);
   thisHist__464->SetBinContent(21,0.1581762);
   thisHist__464->SetBinContent(22,0.1503487);
   thisHist__464->SetBinContent(23,0.141437);
   thisHist__464->SetBinContent(24,0.1314807);
   thisHist__464->SetBinContent(25,0.1214848);
   thisHist__464->SetBinContent(26,0.1185892);
   thisHist__464->SetBinContent(27,0.1161431);
   thisHist__464->SetBinContent(28,0.1111716);
   thisHist__464->SetBinContent(29,0.1088312);
   thisHist__464->SetBinContent(30,0.1031457);
   thisHist__464->SetBinContent(31,4.37861);
   thisHist__464->SetBinError(0,0.0001965609);
   thisHist__464->SetBinError(31,0.007608843);
   thisHist__464->SetMinimum(0);
   thisHist__464->SetMaximum(0.494289);
   thisHist__464->SetEntries(883475);
   thisHist__464->SetDirectory(0);
   thisHist__464->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__464->SetLineColor(ci);
   thisHist__464->SetLineWidth(3);
   thisHist__464->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__464->GetXaxis()->SetNdivisions(505);
   thisHist__464->GetXaxis()->SetLabelFont(132);
   thisHist__464->GetXaxis()->SetLabelSize(0.05);
   thisHist__464->GetXaxis()->SetTitleSize(0.06);
   thisHist__464->GetXaxis()->SetTitleOffset(0.95);
   thisHist__464->GetXaxis()->SetTitleFont(132);
   thisHist__464->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__464->GetYaxis()->SetNdivisions(505);
   thisHist__464->GetYaxis()->SetLabelFont(132);
   thisHist__464->GetYaxis()->SetLabelSize(0.05);
   thisHist__464->GetYaxis()->SetTitleSize(0.06);
   thisHist__464->GetYaxis()->SetTitleOffset(1.1);
   thisHist__464->GetYaxis()->SetTitleFont(132);
   thisHist__464->GetZaxis()->SetLabelFont(132);
   thisHist__464->GetZaxis()->SetLabelSize(0.05);
   thisHist__464->GetZaxis()->SetTitleSize(0.06);
   thisHist__464->GetZaxis()->SetTitleFont(132);
   thisHist__464->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_low_recoil_mom_13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:42:56 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(0.2136986,-45208.27,6.789041,277707.9);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis193[35] = {1.2, 1.632, 1.728, 1.824, 1.92, 2.016, 2.112, 2.208, 2.304, 2.4, 2.496, 2.592, 2.688, 2.736, 2.832, 2.928, 3.024, 3.12, 3.216, 3.312, 3.408, 3.504, 3.6, 3.696, 3.792, 3.888, 4.032, 4.176, 4.32, 4.464, 4.656, 4.848, 5.088, 5.376, 6}; 
   
   TH1D *projReco__449 = new TH1D("projReco__449","",34, xAxis193);
   projReco__449->SetBinContent(0,11.57407);
   projReco__449->SetBinContent(1,18628.3);
   projReco__449->SetBinContent(2,77476.27);
   projReco__449->SetBinContent(3,95860.26);
   projReco__449->SetBinContent(4,110519.4);
   projReco__449->SetBinContent(5,125159.1);
   projReco__449->SetBinContent(6,136656.4);
   projReco__449->SetBinContent(7,147065);
   projReco__449->SetBinContent(8,155415.3);
   projReco__449->SetBinContent(9,160064.2);
   projReco__449->SetBinContent(10,167707.6);
   projReco__449->SetBinContent(11,170394.1);
   projReco__449->SetBinContent(12,172115.9);
   projReco__449->SetBinContent(13,174181.7);
   projReco__449->SetBinContent(14,170092.1);
   projReco__449->SetBinContent(15,168133.3);
   projReco__449->SetBinContent(16,164544.3);
   projReco__449->SetBinContent(17,157657.2);
   projReco__449->SetBinContent(18,150115.4);
   projReco__449->SetBinContent(19,140932);
   projReco__449->SetBinContent(20,133794.4);
   projReco__449->SetBinContent(21,125682);
   projReco__449->SetBinContent(22,117485.4);
   projReco__449->SetBinContent(23,107699.1);
   projReco__449->SetBinContent(24,98206.29);
   projReco__449->SetBinContent(25,88715.53);
   projReco__449->SetBinContent(26,81289.05);
   projReco__449->SetBinContent(27,70266.73);
   projReco__449->SetBinContent(28,63471.42);
   projReco__449->SetBinContent(29,55125.45);
   projReco__449->SetBinContent(30,47663.37);
   projReco__449->SetBinContent(31,41222.54);
   projReco__449->SetBinContent(32,33373.19);
   projReco__449->SetBinContent(33,23539.4);
   projReco__449->SetBinContent(34,11267.64);
   projReco__449->SetBinContent(35,530698.7);
   projReco__449->SetBinError(0,5.176083);
   projReco__449->SetBinError(35,922.214);
   projReco__449->SetMinimum(0);
   projReco__449->SetMaximum(242187.1);
   projReco__449->SetEntries(496878.3);
   projReco__449->SetDirectory(0);
   projReco__449->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__449->SetLineColor(ci);
   projReco__449->SetLineWidth(3);
   projReco__449->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__449->GetXaxis()->SetRange(1,100);
   projReco__449->GetXaxis()->SetNdivisions(505);
   projReco__449->GetXaxis()->SetLabelFont(132);
   projReco__449->GetXaxis()->SetLabelSize(0.05);
   projReco__449->GetXaxis()->SetTitleSize(0.06);
   projReco__449->GetXaxis()->SetTitleOffset(0.95);
   projReco__449->GetXaxis()->SetTitleFont(132);
   projReco__449->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__449->GetYaxis()->SetNdivisions(505);
   projReco__449->GetYaxis()->SetLabelFont(132);
   projReco__449->GetYaxis()->SetLabelSize(0.05);
   projReco__449->GetYaxis()->SetTitleSize(0.06);
   projReco__449->GetYaxis()->SetTitleOffset(1.1);
   projReco__449->GetYaxis()->SetTitleFont(132);
   projReco__449->GetZaxis()->SetLabelFont(132);
   projReco__449->GetZaxis()->SetLabelSize(0.05);
   projReco__449->GetZaxis()->SetTitleSize(0.06);
   projReco__449->GetZaxis()->SetTitleFont(132);
   projReco__449->Draw("HIST");
   Double_t xAxis194[35] = {1.2, 1.632, 1.728, 1.824, 1.92, 2.016, 2.112, 2.208, 2.304, 2.4, 2.496, 2.592, 2.688, 2.736, 2.832, 2.928, 3.024, 3.12, 3.216, 3.312, 3.408, 3.504, 3.6, 3.696, 3.792, 3.888, 4.032, 4.176, 4.32, 4.464, 4.656, 4.848, 5.088, 5.376, 6}; 
   
   TH1D *projReco__450 = new TH1D("projReco__450","",34, xAxis194);
   projReco__450->SetBinContent(0,11.57407);
   projReco__450->SetBinContent(1,18628.3);
   projReco__450->SetBinContent(2,77476.27);
   projReco__450->SetBinContent(3,95860.26);
   projReco__450->SetBinContent(4,110519.4);
   projReco__450->SetBinContent(5,125159.1);
   projReco__450->SetBinContent(6,136656.4);
   projReco__450->SetBinContent(7,147065);
   projReco__450->SetBinContent(8,155415.3);
   projReco__450->SetBinContent(9,160064.2);
   projReco__450->SetBinContent(10,167707.6);
   projReco__450->SetBinContent(11,170394.1);
   projReco__450->SetBinContent(12,172115.9);
   projReco__450->SetBinContent(13,174181.7);
   projReco__450->SetBinContent(14,170092.1);
   projReco__450->SetBinContent(15,168133.3);
   projReco__450->SetBinContent(16,164544.3);
   projReco__450->SetBinContent(17,157657.2);
   projReco__450->SetBinContent(18,150115.4);
   projReco__450->SetBinContent(19,140932);
   projReco__450->SetBinContent(20,133794.4);
   projReco__450->SetBinContent(21,125682);
   projReco__450->SetBinContent(22,117485.4);
   projReco__450->SetBinContent(23,107699.1);
   projReco__450->SetBinContent(24,98206.29);
   projReco__450->SetBinContent(25,88715.53);
   projReco__450->SetBinContent(26,81289.05);
   projReco__450->SetBinContent(27,70266.73);
   projReco__450->SetBinContent(28,63471.42);
   projReco__450->SetBinContent(29,55125.45);
   projReco__450->SetBinContent(30,47663.37);
   projReco__450->SetBinContent(31,41222.54);
   projReco__450->SetBinContent(32,33373.19);
   projReco__450->SetBinContent(33,23539.4);
   projReco__450->SetBinContent(34,11267.64);
   projReco__450->SetBinContent(35,530698.7);
   projReco__450->SetBinError(0,5.176083);
   projReco__450->SetBinError(35,922.214);
   projReco__450->SetMinimum(0);
   projReco__450->SetMaximum(242187.1);
   projReco__450->SetEntries(496878.3);
   projReco__450->SetDirectory(0);
   projReco__450->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__450->SetLineColor(ci);
   projReco__450->SetLineWidth(3);
   projReco__450->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__450->GetXaxis()->SetRange(1,100);
   projReco__450->GetXaxis()->SetNdivisions(505);
   projReco__450->GetXaxis()->SetLabelFont(132);
   projReco__450->GetXaxis()->SetLabelSize(0.05);
   projReco__450->GetXaxis()->SetTitleSize(0.06);
   projReco__450->GetXaxis()->SetTitleOffset(0.95);
   projReco__450->GetXaxis()->SetTitleFont(132);
   projReco__450->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__450->GetYaxis()->SetNdivisions(505);
   projReco__450->GetYaxis()->SetLabelFont(132);
   projReco__450->GetYaxis()->SetLabelSize(0.05);
   projReco__450->GetYaxis()->SetTitleSize(0.06);
   projReco__450->GetYaxis()->SetTitleOffset(1.1);
   projReco__450->GetYaxis()->SetTitleFont(132);
   projReco__450->GetZaxis()->SetLabelFont(132);
   projReco__450->GetZaxis()->SetLabelSize(0.05);
   projReco__450->GetZaxis()->SetTitleSize(0.06);
   projReco__450->GetZaxis()->SetTitleFont(132);
   projReco__450->Draw("HIST SAME");
   Double_t xAxis195[51] = {1.2, 1.584, 1.68, 1.776, 1.872, 1.968, 2.064, 2.112, 2.16, 2.208, 2.256, 2.304, 2.352, 2.4, 2.448, 2.496, 2.544, 2.592, 2.64, 2.688, 2.736, 2.784, 2.832, 2.88, 2.928, 2.976, 3.024, 3.072, 3.12, 3.168, 3.216, 3.264, 3.312, 3.36, 3.456, 3.552, 3.648, 3.744, 3.84, 3.936, 4.032, 4.128, 4.224, 4.368, 4.512, 4.656, 4.8, 4.992, 5.184, 5.424, 6}; 
   
   TH1D *projReco__451 = new TH1D("projReco__451","",50, xAxis195);
   projReco__451->SetBinContent(0,2.604167);
   projReco__451->SetBinContent(1,14689.51);
   projReco__451->SetBinContent(2,81882.49);
   projReco__451->SetBinContent(3,102825.9);
   projReco__451->SetBinContent(4,123117.3);
   projReco__451->SetBinContent(5,141608.6);
   projReco__451->SetBinContent(6,161489.5);
   projReco__451->SetBinContent(7,170803.4);
   projReco__451->SetBinContent(8,182103);
   projReco__451->SetBinContent(9,184441.8);
   projReco__451->SetBinContent(10,185012.7);
   projReco__451->SetBinContent(11,194373.1);
   projReco__451->SetBinContent(12,194256.2);
   projReco__451->SetBinContent(13,201574.5);
   projReco__451->SetBinContent(14,206254.4);
   projReco__451->SetBinContent(15,209717.3);
   projReco__451->SetBinContent(16,214264.3);
   projReco__451->SetBinContent(17,214368);
   projReco__451->SetBinContent(18,211091);
   projReco__451->SetBinContent(19,219518.2);
   projReco__451->SetBinContent(20,215477.3);
   projReco__451->SetBinContent(21,219855.6);
   projReco__451->SetBinContent(22,213982.6);
   projReco__451->SetBinContent(23,220010);
   projReco__451->SetBinContent(24,215875.7);
   projReco__451->SetBinContent(25,214737.6);
   projReco__451->SetBinContent(26,212646.1);
   projReco__451->SetBinContent(27,206767);
   projReco__451->SetBinContent(28,201882.8);
   projReco__451->SetBinContent(29,196236.1);
   projReco__451->SetBinContent(30,193729.8);
   projReco__451->SetBinContent(31,187741.5);
   projReco__451->SetBinContent(32,180440.8);
   projReco__451->SetBinContent(33,183047.7);
   projReco__451->SetBinContent(34,171453.2);
   projReco__451->SetBinContent(35,160635.2);
   projReco__451->SetBinContent(36,148158.2);
   projReco__451->SetBinContent(37,139663.5);
   projReco__451->SetBinContent(38,128303.8);
   projReco__451->SetBinContent(39,116597.8);
   projReco__451->SetBinContent(40,106722.5);
   projReco__451->SetBinContent(41,97485.91);
   projReco__451->SetBinContent(42,90083);
   projReco__451->SetBinContent(43,83231.66);
   projReco__451->SetBinContent(44,71183.76);
   projReco__451->SetBinContent(45,63214.3);
   projReco__451->SetBinContent(46,56565.83);
   projReco__451->SetBinContent(47,46542.45);
   projReco__451->SetBinContent(48,39797.33);
   projReco__451->SetBinContent(49,30482.88);
   projReco__451->SetBinContent(50,13479.03);
   projReco__451->SetBinContent(51,795616.3);
   projReco__451->SetBinError(0,2.604167);
   projReco__451->SetBinError(51,1175.278);
   projReco__451->SetEntries(638725.7);
   projReco__451->SetDirectory(0);
   projReco__451->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__451->SetLineColor(ci);
   projReco__451->SetLineWidth(3);
   projReco__451->GetXaxis()->SetRange(1,100);
   projReco__451->GetXaxis()->SetNdivisions(505);
   projReco__451->GetXaxis()->SetLabelFont(132);
   projReco__451->GetXaxis()->SetLabelSize(0.05);
   projReco__451->GetXaxis()->SetTitleSize(0.06);
   projReco__451->GetXaxis()->SetTitleFont(132);
   projReco__451->GetYaxis()->SetNdivisions(505);
   projReco__451->GetYaxis()->SetLabelFont(132);
   projReco__451->GetYaxis()->SetLabelSize(0.05);
   projReco__451->GetYaxis()->SetTitleSize(0.06);
   projReco__451->GetYaxis()->SetTitleFont(132);
   projReco__451->GetZaxis()->SetLabelFont(132);
   projReco__451->GetZaxis()->SetLabelSize(0.05);
   projReco__451->GetZaxis()->SetTitleSize(0.06);
   projReco__451->GetZaxis()->SetTitleFont(132);
   projReco__451->Draw("HIST SAME");
   Double_t xAxis196[52] = {1.2, 1.584, 1.68, 1.776, 1.872, 1.968, 2.016, 2.064, 2.112, 2.16, 2.208, 2.256, 2.304, 2.352, 2.4, 2.448, 2.496, 2.544, 2.592, 2.64, 2.688, 2.736, 2.784, 2.832, 2.88, 2.928, 2.976, 3.024, 3.072, 3.12, 3.168, 3.216, 3.264, 3.312, 3.36, 3.456, 3.552, 3.648, 3.744, 3.84, 3.936, 4.032, 4.128, 4.224, 4.368, 4.512, 4.656, 4.8, 4.992, 5.184, 5.424, 6}; 
   
   TH1D *projReco__452 = new TH1D("projReco__452","",51, xAxis196);
   projReco__452->SetBinContent(0,2.604167);
   projReco__452->SetBinContent(1,17091.47);
   projReco__452->SetBinContent(2,93346.81);
   projReco__452->SetBinContent(3,114828.9);
   projReco__452->SetBinContent(4,136753);
   projReco__452->SetBinContent(5,153684);
   projReco__452->SetBinContent(6,169496);
   projReco__452->SetBinContent(7,175720.4);
   projReco__452->SetBinContent(8,187416.1);
   projReco__452->SetBinContent(9,186625.7);
   projReco__452->SetBinContent(10,194093.7);
   projReco__452->SetBinContent(11,195012.9);
   projReco__452->SetBinContent(12,202096.2);
   projReco__452->SetBinContent(13,204619.5);
   projReco__452->SetBinContent(14,209622.3);
   projReco__452->SetBinContent(15,215307.1);
   projReco__452->SetBinContent(16,213774.2);
   projReco__452->SetBinContent(17,214906.9);
   projReco__452->SetBinContent(18,220170.1);
   projReco__452->SetBinContent(19,219975.3);
   projReco__452->SetBinContent(20,215128.3);
   projReco__452->SetBinContent(21,216297.8);
   projReco__452->SetBinContent(22,219632.7);
   projReco__452->SetBinContent(23,216446.4);
   projReco__452->SetBinContent(24,214178.3);
   projReco__452->SetBinContent(25,212615);
   projReco__452->SetBinContent(26,209813.1);
   projReco__452->SetBinContent(27,203562.8);
   projReco__452->SetBinContent(28,200127.8);
   projReco__452->SetBinContent(29,195510.5);
   projReco__452->SetBinContent(30,191405.7);
   projReco__452->SetBinContent(31,190305.8);
   projReco__452->SetBinContent(32,182834.2);
   projReco__452->SetBinContent(33,175667.1);
   projReco__452->SetBinContent(34,176700.3);
   projReco__452->SetBinContent(35,165848.5);
   projReco__452->SetBinContent(36,156923.7);
   projReco__452->SetBinContent(37,144098.8);
   projReco__452->SetBinContent(38,136394.7);
   projReco__452->SetBinContent(39,125099.1);
   projReco__452->SetBinContent(40,114256.6);
   projReco__452->SetBinContent(41,103114.7);
   projReco__452->SetBinContent(42,95429.21);
   projReco__452->SetBinContent(43,89760.59);
   projReco__452->SetBinContent(44,80381.31);
   projReco__452->SetBinContent(45,69757.94);
   projReco__452->SetBinContent(46,63197.49);
   projReco__452->SetBinContent(47,55376.98);
   projReco__452->SetBinContent(48,47875.74);
   projReco__452->SetBinContent(49,40169.09);
   projReco__452->SetBinContent(50,31265.46);
   projReco__452->SetBinContent(51,13811.42);
   projReco__452->SetBinContent(52,772479.2);
   projReco__452->SetBinError(0,2.604167);
   projReco__452->SetBinError(52,1158.063);
   projReco__452->SetEntries(646524.7);
   projReco__452->SetDirectory(0);
   projReco__452->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__452->SetLineColor(ci);
   projReco__452->SetLineWidth(3);
   projReco__452->GetXaxis()->SetRange(1,100);
   projReco__452->GetXaxis()->SetNdivisions(505);
   projReco__452->GetXaxis()->SetLabelFont(132);
   projReco__452->GetXaxis()->SetLabelSize(0.05);
   projReco__452->GetXaxis()->SetTitleSize(0.06);
   projReco__452->GetXaxis()->SetTitleFont(132);
   projReco__452->GetYaxis()->SetNdivisions(505);
   projReco__452->GetYaxis()->SetLabelFont(132);
   projReco__452->GetYaxis()->SetLabelSize(0.05);
   projReco__452->GetYaxis()->SetTitleSize(0.06);
   projReco__452->GetYaxis()->SetTitleFont(132);
   projReco__452->GetZaxis()->SetLabelFont(132);
   projReco__452->GetZaxis()->SetLabelSize(0.05);
   projReco__452->GetZaxis()->SetTitleSize(0.06);
   projReco__452->GetZaxis()->SetTitleFont(132);
   projReco__452->Draw("HIST SAME");
   Double_t xAxis197[51] = {1.2, 1.584, 1.68, 1.776, 1.872, 1.968, 2.016, 2.064, 2.112, 2.16, 2.208, 2.256, 2.304, 2.352, 2.4, 2.448, 2.496, 2.544, 2.592, 2.64, 2.688, 2.736, 2.784, 2.832, 2.88, 2.928, 2.976, 3.024, 3.072, 3.12, 3.168, 3.216, 3.264, 3.312, 3.408, 3.504, 3.6, 3.696, 3.792, 3.888, 3.984, 4.08, 4.176, 4.32, 4.464, 4.608, 4.752, 4.944, 5.136, 5.376, 6}; 
   
   TH1D *projReco__453 = new TH1D("projReco__453","",50, xAxis197);
   projReco__453->SetBinContent(0,2.604167);
   projReco__453->SetBinContent(1,16371.46);
   projReco__453->SetBinContent(2,89195.59);
   projReco__453->SetBinContent(3,109358.7);
   projReco__453->SetBinContent(4,130684.4);
   projReco__453->SetBinContent(5,150684.3);
   projReco__453->SetBinContent(6,165526.5);
   projReco__453->SetBinContent(7,172420.5);
   projReco__453->SetBinContent(8,180818.9);
   projReco__453->SetBinContent(9,184526.8);
   projReco__453->SetBinContent(10,189574.7);
   projReco__453->SetBinContent(11,192010.7);
   projReco__453->SetBinContent(12,203285.9);
   projReco__453->SetBinContent(13,197723.8);
   projReco__453->SetBinContent(14,205892.7);
   projReco__453->SetBinContent(15,209607.6);
   projReco__453->SetBinContent(16,208437.9);
   projReco__453->SetBinContent(17,213961.4);
   projReco__453->SetBinContent(18,215959.3);
   projReco__453->SetBinContent(19,217585.1);
   projReco__453->SetBinContent(20,219242);
   projReco__453->SetBinContent(21,216643.4);
   projReco__453->SetBinContent(22,216874.6);
   projReco__453->SetBinContent(23,212234.6);
   projReco__453->SetBinContent(24,213468.9);
   projReco__453->SetBinContent(25,210775.5);
   projReco__453->SetBinContent(26,208002.2);
   projReco__453->SetBinContent(27,203364);
   projReco__453->SetBinContent(28,202270.9);
   projReco__453->SetBinContent(29,197930.7);
   projReco__453->SetBinContent(30,191315);
   projReco__453->SetBinContent(31,185635.8);
   projReco__453->SetBinContent(32,180541.2);
   projReco__453->SetBinContent(33,175669.7);
   projReco__453->SetBinContent(34,167408.6);
   projReco__453->SetBinContent(35,155747.2);
   projReco__453->SetBinContent(36,148135.1);
   projReco__453->SetBinContent(37,138620.5);
   projReco__453->SetBinContent(38,127811.6);
   projReco__453->SetBinContent(39,116964.5);
   projReco__453->SetBinContent(40,104972.1);
   projReco__453->SetBinContent(41,97300.72);
   projReco__453->SetBinContent(42,90830.22);
   projReco__453->SetBinContent(43,83034.67);
   projReco__453->SetBinContent(44,73177.38);
   projReco__453->SetBinContent(45,64335.45);
   projReco__453->SetBinContent(46,57192.58);
   projReco__453->SetBinContent(47,49808.15);
   projReco__453->SetBinContent(48,42346.24);
   projReco__453->SetBinContent(49,31802.23);
   projReco__453->SetBinContent(50,14586.02);
   projReco__453->SetBinContent(51,714274);
   projReco__453->SetBinError(0,2.604167);
   projReco__453->SetBinError(51,1069.892);
   projReco__453->SetEntries(637394.6);
   projReco__453->SetDirectory(0);
   projReco__453->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__453->SetLineColor(ci);
   projReco__453->SetLineWidth(3);
   projReco__453->GetXaxis()->SetRange(1,100);
   projReco__453->GetXaxis()->SetNdivisions(505);
   projReco__453->GetXaxis()->SetLabelFont(132);
   projReco__453->GetXaxis()->SetLabelSize(0.05);
   projReco__453->GetXaxis()->SetTitleSize(0.06);
   projReco__453->GetXaxis()->SetTitleFont(132);
   projReco__453->GetYaxis()->SetNdivisions(505);
   projReco__453->GetYaxis()->SetLabelFont(132);
   projReco__453->GetYaxis()->SetLabelSize(0.05);
   projReco__453->GetYaxis()->SetTitleSize(0.06);
   projReco__453->GetYaxis()->SetTitleFont(132);
   projReco__453->GetZaxis()->SetLabelFont(132);
   projReco__453->GetZaxis()->SetLabelSize(0.05);
   projReco__453->GetZaxis()->SetTitleSize(0.06);
   projReco__453->GetZaxis()->SetTitleFont(132);
   projReco__453->Draw("HIST SAME");
   Double_t xAxis198[51] = {1.2, 1.584, 1.68, 1.776, 1.872, 1.968, 2.016, 2.064, 2.112, 2.16, 2.208, 2.256, 2.304, 2.352, 2.4, 2.448, 2.496, 2.544, 2.592, 2.64, 2.688, 2.736, 2.784, 2.832, 2.88, 2.928, 2.976, 3.024, 3.072, 3.12, 3.168, 3.216, 3.264, 3.36, 3.456, 3.552, 3.648, 3.744, 3.84, 3.936, 4.032, 4.128, 4.224, 4.368, 4.512, 4.656, 4.8, 4.992, 5.184, 5.424, 6}; 
   
   TH1D *projReco__454 = new TH1D("projReco__454","",50, xAxis198);
   projReco__454->SetBinContent(1,16145.37);
   projReco__454->SetBinContent(2,89454.22);
   projReco__454->SetBinContent(3,110009.7);
   projReco__454->SetBinContent(4,131340.3);
   projReco__454->SetBinContent(5,150576.9);
   projReco__454->SetBinContent(6,164009.9);
   projReco__454->SetBinContent(7,174485.4);
   projReco__454->SetBinContent(8,179929.1);
   projReco__454->SetBinContent(9,185261.5);
   projReco__454->SetBinContent(10,188532.5);
   projReco__454->SetBinContent(11,196574.5);
   projReco__454->SetBinContent(12,199923.7);
   projReco__454->SetBinContent(13,200610.2);
   projReco__454->SetBinContent(14,205198.3);
   projReco__454->SetBinContent(15,211339.6);
   projReco__454->SetBinContent(16,213652.5);
   projReco__454->SetBinContent(17,212088.3);
   projReco__454->SetBinContent(18,213279.4);
   projReco__454->SetBinContent(19,214504.2);
   projReco__454->SetBinContent(20,216413.4);
   projReco__454->SetBinContent(21,216535.4);
   projReco__454->SetBinContent(22,213213.7);
   projReco__454->SetBinContent(23,211110.9);
   projReco__454->SetBinContent(24,216719.4);
   projReco__454->SetBinContent(25,211736.9);
   projReco__454->SetBinContent(26,206297);
   projReco__454->SetBinContent(27,203290.4);
   projReco__454->SetBinContent(28,201560.3);
   projReco__454->SetBinContent(29,197622.1);
   projReco__454->SetBinContent(30,190768.7);
   projReco__454->SetBinContent(31,188087.5);
   projReco__454->SetBinContent(32,182747.4);
   projReco__454->SetBinContent(33,172593.6);
   projReco__454->SetBinContent(34,163181.3);
   projReco__454->SetBinContent(35,150297.4);
   projReco__454->SetBinContent(36,142049.4);
   projReco__454->SetBinContent(37,133630);
   projReco__454->SetBinContent(38,122811.6);
   projReco__454->SetBinContent(39,111854.2);
   projReco__454->SetBinContent(40,100687.2);
   projReco__454->SetBinContent(41,92410.84);
   projReco__454->SetBinContent(42,88506.83);
   projReco__454->SetBinContent(43,79414.65);
   projReco__454->SetBinContent(44,69838.39);
   projReco__454->SetBinContent(45,60068.26);
   projReco__454->SetBinContent(46,55631.7);
   projReco__454->SetBinContent(47,47161.09);
   projReco__454->SetBinContent(48,38754.71);
   projReco__454->SetBinContent(49,30605.51);
   projReco__454->SetBinContent(50,13352.48);
   projReco__454->SetBinContent(51,773524.3);
   projReco__454->SetBinError(51,1158.846);
   projReco__454->SetEntries(636700.4);
   projReco__454->SetDirectory(0);
   projReco__454->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__454->SetLineColor(ci);
   projReco__454->SetLineWidth(3);
   projReco__454->GetXaxis()->SetRange(1,100);
   projReco__454->GetXaxis()->SetNdivisions(505);
   projReco__454->GetXaxis()->SetLabelFont(132);
   projReco__454->GetXaxis()->SetLabelSize(0.05);
   projReco__454->GetXaxis()->SetTitleSize(0.06);
   projReco__454->GetXaxis()->SetTitleFont(132);
   projReco__454->GetYaxis()->SetNdivisions(505);
   projReco__454->GetYaxis()->SetLabelFont(132);
   projReco__454->GetYaxis()->SetLabelSize(0.05);
   projReco__454->GetYaxis()->SetTitleSize(0.06);
   projReco__454->GetYaxis()->SetTitleFont(132);
   projReco__454->GetZaxis()->SetLabelFont(132);
   projReco__454->GetZaxis()->SetLabelSize(0.05);
   projReco__454->GetZaxis()->SetTitleSize(0.06);
   projReco__454->GetZaxis()->SetTitleFont(132);
   projReco__454->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis199[35] = {1.2, 1.632, 1.728, 1.824, 1.92, 2.016, 2.112, 2.208, 2.304, 2.4, 2.496, 2.592, 2.688, 2.736, 2.832, 2.928, 3.024, 3.12, 3.216, 3.312, 3.408, 3.504, 3.6, 3.696, 3.792, 3.888, 4.032, 4.176, 4.32, 4.464, 4.656, 4.848, 5.088, 5.376, 6}; 
   
   TH1D *projReco__455 = new TH1D("projReco__455","",34, xAxis199);
   projReco__455->SetBinContent(0,11.57407);
   projReco__455->SetBinContent(1,18628.3);
   projReco__455->SetBinContent(2,77476.27);
   projReco__455->SetBinContent(3,95860.26);
   projReco__455->SetBinContent(4,110519.4);
   projReco__455->SetBinContent(5,125159.1);
   projReco__455->SetBinContent(6,136656.4);
   projReco__455->SetBinContent(7,147065);
   projReco__455->SetBinContent(8,155415.3);
   projReco__455->SetBinContent(9,160064.2);
   projReco__455->SetBinContent(10,167707.6);
   projReco__455->SetBinContent(11,170394.1);
   projReco__455->SetBinContent(12,172115.9);
   projReco__455->SetBinContent(13,174181.7);
   projReco__455->SetBinContent(14,170092.1);
   projReco__455->SetBinContent(15,168133.3);
   projReco__455->SetBinContent(16,164544.3);
   projReco__455->SetBinContent(17,157657.2);
   projReco__455->SetBinContent(18,150115.4);
   projReco__455->SetBinContent(19,140932);
   projReco__455->SetBinContent(20,133794.4);
   projReco__455->SetBinContent(21,125682);
   projReco__455->SetBinContent(22,117485.4);
   projReco__455->SetBinContent(23,107699.1);
   projReco__455->SetBinContent(24,98206.29);
   projReco__455->SetBinContent(25,88715.53);
   projReco__455->SetBinContent(26,81289.05);
   projReco__455->SetBinContent(27,70266.73);
   projReco__455->SetBinContent(28,63471.42);
   projReco__455->SetBinContent(29,55125.45);
   projReco__455->SetBinContent(30,47663.37);
   projReco__455->SetBinContent(31,41222.54);
   projReco__455->SetBinContent(32,33373.19);
   projReco__455->SetBinContent(33,23539.4);
   projReco__455->SetBinContent(34,11267.64);
   projReco__455->SetBinContent(35,530698.7);
   projReco__455->SetBinError(0,5.176083);
   projReco__455->SetBinError(35,922.214);
   projReco__455->SetMinimum(0);
   projReco__455->SetMaximum(242187.1);
   projReco__455->SetEntries(496878.3);
   projReco__455->SetDirectory(0);
   projReco__455->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__455->SetLineColor(ci);
   projReco__455->SetLineWidth(3);
   projReco__455->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__455->GetXaxis()->SetRange(1,100);
   projReco__455->GetXaxis()->SetNdivisions(505);
   projReco__455->GetXaxis()->SetLabelFont(132);
   projReco__455->GetXaxis()->SetLabelSize(0.05);
   projReco__455->GetXaxis()->SetTitleSize(0.06);
   projReco__455->GetXaxis()->SetTitleOffset(0.95);
   projReco__455->GetXaxis()->SetTitleFont(132);
   projReco__455->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__455->GetYaxis()->SetNdivisions(505);
   projReco__455->GetYaxis()->SetLabelFont(132);
   projReco__455->GetYaxis()->SetLabelSize(0.05);
   projReco__455->GetYaxis()->SetTitleSize(0.06);
   projReco__455->GetYaxis()->SetTitleOffset(1.1);
   projReco__455->GetYaxis()->SetTitleFont(132);
   projReco__455->GetZaxis()->SetLabelFont(132);
   projReco__455->GetZaxis()->SetLabelSize(0.05);
   projReco__455->GetZaxis()->SetTitleSize(0.06);
   projReco__455->GetZaxis()->SetTitleFont(132);
   projReco__455->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_low_recoil_q0_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:43:44 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.3080137,-0.2278508,1.745411,1.399655);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__488 = new TH1D("thisHist__488","thisHist",30,0,1.499);
   thisHist__488->SetBinContent(1,0.1213859);
   thisHist__488->SetBinContent(2,0.7111258);
   thisHist__488->SetBinContent(3,0.9107542);
   thisHist__488->SetBinContent(4,0.8617257);
   thisHist__488->SetBinContent(5,0.786955);
   thisHist__488->SetBinContent(6,0.8206992);
   thisHist__488->SetBinContent(7,0.9680812);
   thisHist__488->SetBinContent(8,1.089382);
   thisHist__488->SetBinContent(9,1.109663);
   thisHist__488->SetBinContent(10,1.039041);
   thisHist__488->SetBinContent(11,0.9618151);
   thisHist__488->SetBinContent(12,0.8714636);
   thisHist__488->SetBinContent(13,0.7889026);
   thisHist__488->SetBinContent(14,0.7322107);
   thisHist__488->SetBinContent(15,0.6838172);
   thisHist__488->SetBinContent(16,0.6505387);
   thisHist__488->SetBinContent(17,0.6162865);
   thisHist__488->SetBinContent(18,0.5836855);
   thisHist__488->SetBinContent(19,0.567639);
   thisHist__488->SetBinContent(20,0.5418545);
   thisHist__488->SetBinContent(21,0.513318);
   thisHist__488->SetBinContent(22,0.5027333);
   thisHist__488->SetBinContent(23,0.4676343);
   thisHist__488->SetBinContent(24,0.4407913);
   thisHist__488->SetBinContent(25,0.4172932);
   thisHist__488->SetBinContent(26,0.3967588);
   thisHist__488->SetBinContent(27,0.3854543);
   thisHist__488->SetBinContent(28,0.3733453);
   thisHist__488->SetBinContent(29,0.3546738);
   thisHist__488->SetBinContent(30,0.3358753);
   thisHist__488->SetBinContent(31,17.80054);
   thisHist__488->SetBinError(31,0.02745282);
   thisHist__488->SetMinimum(0);
   thisHist__488->SetMaximum(1.220629);
   thisHist__488->SetEntries(883475);
   thisHist__488->SetDirectory(0);
   thisHist__488->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__488->SetLineColor(ci);
   thisHist__488->SetLineWidth(3);
   thisHist__488->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__488->GetXaxis()->SetNdivisions(505);
   thisHist__488->GetXaxis()->SetLabelFont(132);
   thisHist__488->GetXaxis()->SetLabelSize(0.05);
   thisHist__488->GetXaxis()->SetTitleSize(0.06);
   thisHist__488->GetXaxis()->SetTitleOffset(0.95);
   thisHist__488->GetXaxis()->SetTitleFont(132);
   thisHist__488->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__488->GetYaxis()->SetNdivisions(505);
   thisHist__488->GetYaxis()->SetLabelFont(132);
   thisHist__488->GetYaxis()->SetLabelSize(0.05);
   thisHist__488->GetYaxis()->SetTitleSize(0.06);
   thisHist__488->GetYaxis()->SetTitleOffset(1.1);
   thisHist__488->GetYaxis()->SetTitleFont(132);
   thisHist__488->GetZaxis()->SetLabelFont(132);
   thisHist__488->GetZaxis()->SetLabelSize(0.05);
   thisHist__488->GetZaxis()->SetTitleSize(0.06);
   thisHist__488->GetZaxis()->SetTitleFont(132);
   thisHist__488->Draw("C");
   
   TH1D *thisHist__489 = new TH1D("thisHist__489","thisHist",30,0,1.499);
   thisHist__489->SetBinContent(1,0.1213859);
   thisHist__489->SetBinContent(2,0.7111258);
   thisHist__489->SetBinContent(3,0.9107542);
   thisHist__489->SetBinContent(4,0.8617257);
   thisHist__489->SetBinContent(5,0.786955);
   thisHist__489->SetBinContent(6,0.8206992);
   thisHist__489->SetBinContent(7,0.9680812);
   thisHist__489->SetBinContent(8,1.089382);
   thisHist__489->SetBinContent(9,1.109663);
   thisHist__489->SetBinContent(10,1.039041);
   thisHist__489->SetBinContent(11,0.9618151);
   thisHist__489->SetBinContent(12,0.8714636);
   thisHist__489->SetBinContent(13,0.7889026);
   thisHist__489->SetBinContent(14,0.7322107);
   thisHist__489->SetBinContent(15,0.6838172);
   thisHist__489->SetBinContent(16,0.6505387);
   thisHist__489->SetBinContent(17,0.6162865);
   thisHist__489->SetBinContent(18,0.5836855);
   thisHist__489->SetBinContent(19,0.567639);
   thisHist__489->SetBinContent(20,0.5418545);
   thisHist__489->SetBinContent(21,0.513318);
   thisHist__489->SetBinContent(22,0.5027333);
   thisHist__489->SetBinContent(23,0.4676343);
   thisHist__489->SetBinContent(24,0.4407913);
   thisHist__489->SetBinContent(25,0.4172932);
   thisHist__489->SetBinContent(26,0.3967588);
   thisHist__489->SetBinContent(27,0.3854543);
   thisHist__489->SetBinContent(28,0.3733453);
   thisHist__489->SetBinContent(29,0.3546738);
   thisHist__489->SetBinContent(30,0.3358753);
   thisHist__489->SetBinContent(31,17.80054);
   thisHist__489->SetBinError(31,0.02745282);
   thisHist__489->SetMinimum(0);
   thisHist__489->SetMaximum(1.220629);
   thisHist__489->SetEntries(883475);
   thisHist__489->SetDirectory(0);
   thisHist__489->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__489->SetLineColor(ci);
   thisHist__489->SetLineWidth(3);
   thisHist__489->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__489->GetXaxis()->SetNdivisions(505);
   thisHist__489->GetXaxis()->SetLabelFont(132);
   thisHist__489->GetXaxis()->SetLabelSize(0.05);
   thisHist__489->GetXaxis()->SetTitleSize(0.06);
   thisHist__489->GetXaxis()->SetTitleOffset(0.95);
   thisHist__489->GetXaxis()->SetTitleFont(132);
   thisHist__489->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__489->GetYaxis()->SetNdivisions(505);
   thisHist__489->GetYaxis()->SetLabelFont(132);
   thisHist__489->GetYaxis()->SetLabelSize(0.05);
   thisHist__489->GetYaxis()->SetTitleSize(0.06);
   thisHist__489->GetYaxis()->SetTitleOffset(1.1);
   thisHist__489->GetYaxis()->SetTitleFont(132);
   thisHist__489->GetZaxis()->SetLabelFont(132);
   thisHist__489->GetZaxis()->SetLabelSize(0.05);
   thisHist__489->GetZaxis()->SetTitleSize(0.06);
   thisHist__489->GetZaxis()->SetTitleFont(132);
   thisHist__489->Draw("CSAME");
   
   TH1D *thisHist__490 = new TH1D("thisHist__490","thisHist",30,0,1.499);
   thisHist__490->SetBinContent(1,0.2021036);
   thisHist__490->SetBinContent(2,0.8592877);
   thisHist__490->SetBinContent(3,0.9986757);
   thisHist__490->SetBinContent(4,0.8876849);
   thisHist__490->SetBinContent(5,0.781437);
   thisHist__490->SetBinContent(6,0.790651);
   thisHist__490->SetBinContent(7,0.9421834);
   thisHist__490->SetBinContent(8,1.045259);
   thisHist__490->SetBinContent(9,1.049277);
   thisHist__490->SetBinContent(10,0.992241);
   thisHist__490->SetBinContent(11,0.9052972);
   thisHist__490->SetBinContent(12,0.7979014);
   thisHist__490->SetBinContent(13,0.7095377);
   thisHist__490->SetBinContent(14,0.6465805);
   thisHist__490->SetBinContent(15,0.5823846);
   thisHist__490->SetBinContent(16,0.5346531);
   thisHist__490->SetBinContent(17,0.4779493);
   thisHist__490->SetBinContent(18,0.4511834);
   thisHist__490->SetBinContent(19,0.4161099);
   thisHist__490->SetBinContent(20,0.3966547);
   thisHist__490->SetBinContent(21,0.3762027);
   thisHist__490->SetBinContent(22,0.3604936);
   thisHist__490->SetBinContent(23,0.3455095);
   thisHist__490->SetBinContent(24,0.3254502);
   thisHist__490->SetBinContent(25,0.3107381);
   thisHist__490->SetBinContent(26,0.3006782);
   thisHist__490->SetBinContent(27,0.2949383);
   thisHist__490->SetBinContent(28,0.2815252);
   thisHist__490->SetBinContent(29,0.2769031);
   thisHist__490->SetBinContent(30,0.2701965);
   thisHist__490->SetBinContent(31,17.79312);
   thisHist__490->SetBinError(31,0.02318462);
   thisHist__490->SetEntries(1171898);
   thisHist__490->SetDirectory(0);
   thisHist__490->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__490->SetLineColor(ci);
   thisHist__490->SetLineWidth(3);
   thisHist__490->GetXaxis()->SetNdivisions(505);
   thisHist__490->GetXaxis()->SetLabelFont(132);
   thisHist__490->GetXaxis()->SetLabelSize(0.05);
   thisHist__490->GetXaxis()->SetTitleSize(0.06);
   thisHist__490->GetXaxis()->SetTitleFont(132);
   thisHist__490->GetYaxis()->SetNdivisions(505);
   thisHist__490->GetYaxis()->SetLabelFont(132);
   thisHist__490->GetYaxis()->SetLabelSize(0.05);
   thisHist__490->GetYaxis()->SetTitleSize(0.06);
   thisHist__490->GetYaxis()->SetTitleFont(132);
   thisHist__490->GetZaxis()->SetLabelFont(132);
   thisHist__490->GetZaxis()->SetLabelSize(0.05);
   thisHist__490->GetZaxis()->SetTitleSize(0.06);
   thisHist__490->GetZaxis()->SetTitleFont(132);
   thisHist__490->Draw("CSAME");
   
   TH1D *thisHist__491 = new TH1D("thisHist__491","thisHist",30,0,1.499);
   thisHist__491->SetBinContent(1,0.1315926);
   thisHist__491->SetBinContent(2,1.078604);
   thisHist__491->SetBinContent(3,0.8771469);
   thisHist__491->SetBinContent(4,0.7166843);
   thisHist__491->SetBinContent(5,0.6939556);
   thisHist__491->SetBinContent(6,0.7791726);
   thisHist__491->SetBinContent(7,0.9362797);
   thisHist__491->SetBinContent(8,1.036723);
   thisHist__491->SetBinContent(9,0.9918671);
   thisHist__491->SetBinContent(10,0.8900308);
   thisHist__491->SetBinContent(11,0.7794259);
   thisHist__491->SetBinContent(12,0.6859467);
   thisHist__491->SetBinContent(13,0.6094033);
   thisHist__491->SetBinContent(14,0.5587542);
   thisHist__491->SetBinContent(15,0.5279216);
   thisHist__491->SetBinContent(16,0.5038316);
   thisHist__491->SetBinContent(17,0.4849965);
   thisHist__491->SetBinContent(18,0.4746134);
   thisHist__491->SetBinContent(19,0.4708781);
   thisHist__491->SetBinContent(20,0.4619828);
   thisHist__491->SetBinContent(21,0.4590705);
   thisHist__491->SetBinContent(22,0.4470414);
   thisHist__491->SetBinContent(23,0.442198);
   thisHist__491->SetBinContent(24,0.4382094);
   thisHist__491->SetBinContent(25,0.4172217);
   thisHist__491->SetBinContent(26,0.4012356);
   thisHist__491->SetBinContent(27,0.3999694);
   thisHist__491->SetBinContent(28,0.3844264);
   thisHist__491->SetBinContent(29,0.3745182);
   thisHist__491->SetBinContent(30,0.3585321);
   thisHist__491->SetBinContent(31,19.02506);
   thisHist__491->SetBinError(31,0.0245408);
   thisHist__491->SetEntries(1163687);
   thisHist__491->SetDirectory(0);
   thisHist__491->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__491->SetLineColor(ci);
   thisHist__491->SetLineWidth(3);
   thisHist__491->GetXaxis()->SetNdivisions(505);
   thisHist__491->GetXaxis()->SetLabelFont(132);
   thisHist__491->GetXaxis()->SetLabelSize(0.05);
   thisHist__491->GetXaxis()->SetTitleSize(0.06);
   thisHist__491->GetXaxis()->SetTitleFont(132);
   thisHist__491->GetYaxis()->SetNdivisions(505);
   thisHist__491->GetYaxis()->SetLabelFont(132);
   thisHist__491->GetYaxis()->SetLabelSize(0.05);
   thisHist__491->GetYaxis()->SetTitleSize(0.06);
   thisHist__491->GetYaxis()->SetTitleFont(132);
   thisHist__491->GetZaxis()->SetLabelFont(132);
   thisHist__491->GetZaxis()->SetLabelSize(0.05);
   thisHist__491->GetZaxis()->SetTitleSize(0.06);
   thisHist__491->GetZaxis()->SetTitleFont(132);
   thisHist__491->Draw("CSAME");
   
   TH1D *thisHist__492 = new TH1D("thisHist__492","thisHist",30,0,1.499);
   thisHist__492->SetBinContent(1,0.1611461);
   thisHist__492->SetBinContent(2,0.7936276);
   thisHist__492->SetBinContent(3,0.8535934);
   thisHist__492->SetBinContent(4,0.7710355);
   thisHist__492->SetBinContent(5,0.6813126);
   thisHist__492->SetBinContent(6,0.6366771);
   thisHist__492->SetBinContent(7,0.7265291);
   thisHist__492->SetBinContent(8,0.8569499);
   thisHist__492->SetBinContent(9,0.9253071);
   thisHist__492->SetBinContent(10,0.9364095);
   thisHist__492->SetBinContent(11,0.8887079);
   thisHist__492->SetBinContent(12,0.8122499);
   thisHist__492->SetBinContent(13,0.7291756);
   thisHist__492->SetBinContent(14,0.6650786);
   thisHist__492->SetBinContent(15,0.6203786);
   thisHist__492->SetBinContent(16,0.584199);
   thisHist__492->SetBinContent(17,0.5503108);
   thisHist__492->SetBinContent(18,0.528106);
   thisHist__492->SetBinContent(19,0.5115816);
   thisHist__492->SetBinContent(20,0.4996078);
   thisHist__492->SetBinContent(21,0.4825023);
   thisHist__492->SetBinContent(22,0.4753374);
   thisHist__492->SetBinContent(23,0.4603944);
   thisHist__492->SetBinContent(24,0.4365113);
   thisHist__492->SetBinContent(25,0.4239566);
   thisHist__492->SetBinContent(26,0.4171467);
   thisHist__492->SetBinContent(27,0.4028814);
   thisHist__492->SetBinContent(28,0.389197);
   thisHist__492->SetBinContent(29,0.3818062);
   thisHist__492->SetBinContent(30,0.3711556);
   thisHist__492->SetBinContent(31,19.33405);
   thisHist__492->SetBinError(31,0.02497989);
   thisHist__492->SetEntries(1155929);
   thisHist__492->SetDirectory(0);
   thisHist__492->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__492->SetLineColor(ci);
   thisHist__492->SetLineWidth(3);
   thisHist__492->GetXaxis()->SetNdivisions(505);
   thisHist__492->GetXaxis()->SetLabelFont(132);
   thisHist__492->GetXaxis()->SetLabelSize(0.05);
   thisHist__492->GetXaxis()->SetTitleSize(0.06);
   thisHist__492->GetXaxis()->SetTitleFont(132);
   thisHist__492->GetYaxis()->SetNdivisions(505);
   thisHist__492->GetYaxis()->SetLabelFont(132);
   thisHist__492->GetYaxis()->SetLabelSize(0.05);
   thisHist__492->GetYaxis()->SetTitleSize(0.06);
   thisHist__492->GetYaxis()->SetTitleFont(132);
   thisHist__492->GetZaxis()->SetLabelFont(132);
   thisHist__492->GetZaxis()->SetLabelSize(0.05);
   thisHist__492->GetZaxis()->SetTitleSize(0.06);
   thisHist__492->GetZaxis()->SetTitleFont(132);
   thisHist__492->Draw("CSAME");
   
   TH1D *thisHist__493 = new TH1D("thisHist__493","thisHist",30,0,1.499);
   thisHist__493->SetBinContent(1,0.1595876);
   thisHist__493->SetBinContent(2,0.7904509);
   thisHist__493->SetBinContent(3,0.861515);
   thisHist__493->SetBinContent(4,0.7699578);
   thisHist__493->SetBinContent(5,0.6663308);
   thisHist__493->SetBinContent(6,0.6299596);
   thisHist__493->SetBinContent(7,0.7176118);
   thisHist__493->SetBinContent(8,0.857255);
   thisHist__493->SetBinContent(9,0.9323532);
   thisHist__493->SetBinContent(10,0.9226391);
   thisHist__493->SetBinContent(11,0.8896566);
   thisHist__493->SetBinContent(12,0.810718);
   thisHist__493->SetBinContent(13,0.7301336);
   thisHist__493->SetBinContent(14,0.6756898);
   thisHist__493->SetBinContent(15,0.6210847);
   thisHist__493->SetBinContent(16,0.5858108);
   thisHist__493->SetBinContent(17,0.5545065);
   thisHist__493->SetBinContent(18,0.5279462);
   thisHist__493->SetBinContent(19,0.5085181);
   thisHist__493->SetBinContent(20,0.4951896);
   thisHist__493->SetBinContent(21,0.4822483);
   thisHist__493->SetBinContent(22,0.4713725);
   thisHist__493->SetBinContent(23,0.4617875);
   thisHist__493->SetBinContent(24,0.4365504);
   thisHist__493->SetBinContent(25,0.4259005);
   thisHist__493->SetBinContent(26,0.4104742);
   thisHist__493->SetBinContent(27,0.4064724);
   thisHist__493->SetBinContent(28,0.3873671);
   thisHist__493->SetBinContent(29,0.378944);
   thisHist__493->SetBinContent(30,0.3706822);
   thisHist__493->SetBinContent(31,19.3264);
   thisHist__493->SetBinError(31,0.02497422);
   thisHist__493->SetEntries(1154701);
   thisHist__493->SetDirectory(0);
   thisHist__493->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__493->SetLineColor(ci);
   thisHist__493->SetLineWidth(3);
   thisHist__493->GetXaxis()->SetNdivisions(505);
   thisHist__493->GetXaxis()->SetLabelFont(132);
   thisHist__493->GetXaxis()->SetLabelSize(0.05);
   thisHist__493->GetXaxis()->SetTitleSize(0.06);
   thisHist__493->GetXaxis()->SetTitleFont(132);
   thisHist__493->GetYaxis()->SetNdivisions(505);
   thisHist__493->GetYaxis()->SetLabelFont(132);
   thisHist__493->GetYaxis()->SetLabelSize(0.05);
   thisHist__493->GetYaxis()->SetTitleSize(0.06);
   thisHist__493->GetYaxis()->SetTitleFont(132);
   thisHist__493->GetZaxis()->SetLabelFont(132);
   thisHist__493->GetZaxis()->SetLabelSize(0.05);
   thisHist__493->GetZaxis()->SetTitleSize(0.06);
   thisHist__493->GetZaxis()->SetTitleFont(132);
   thisHist__493->Draw("CSAME");
   
   TH1D *thisHist__494 = new TH1D("thisHist__494","thisHist",30,0,1.499);
   thisHist__494->SetBinContent(1,0.1213859);
   thisHist__494->SetBinContent(2,0.7111258);
   thisHist__494->SetBinContent(3,0.9107542);
   thisHist__494->SetBinContent(4,0.8617257);
   thisHist__494->SetBinContent(5,0.786955);
   thisHist__494->SetBinContent(6,0.8206992);
   thisHist__494->SetBinContent(7,0.9680812);
   thisHist__494->SetBinContent(8,1.089382);
   thisHist__494->SetBinContent(9,1.109663);
   thisHist__494->SetBinContent(10,1.039041);
   thisHist__494->SetBinContent(11,0.9618151);
   thisHist__494->SetBinContent(12,0.8714636);
   thisHist__494->SetBinContent(13,0.7889026);
   thisHist__494->SetBinContent(14,0.7322107);
   thisHist__494->SetBinContent(15,0.6838172);
   thisHist__494->SetBinContent(16,0.6505387);
   thisHist__494->SetBinContent(17,0.6162865);
   thisHist__494->SetBinContent(18,0.5836855);
   thisHist__494->SetBinContent(19,0.567639);
   thisHist__494->SetBinContent(20,0.5418545);
   thisHist__494->SetBinContent(21,0.513318);
   thisHist__494->SetBinContent(22,0.5027333);
   thisHist__494->SetBinContent(23,0.4676343);
   thisHist__494->SetBinContent(24,0.4407913);
   thisHist__494->SetBinContent(25,0.4172932);
   thisHist__494->SetBinContent(26,0.3967588);
   thisHist__494->SetBinContent(27,0.3854543);
   thisHist__494->SetBinContent(28,0.3733453);
   thisHist__494->SetBinContent(29,0.3546738);
   thisHist__494->SetBinContent(30,0.3358753);
   thisHist__494->SetBinContent(31,17.80054);
   thisHist__494->SetBinError(31,0.02745282);
   thisHist__494->SetMinimum(0);
   thisHist__494->SetMaximum(1.220629);
   thisHist__494->SetEntries(883475);
   thisHist__494->SetDirectory(0);
   thisHist__494->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__494->SetLineColor(ci);
   thisHist__494->SetLineWidth(3);
   thisHist__494->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__494->GetXaxis()->SetNdivisions(505);
   thisHist__494->GetXaxis()->SetLabelFont(132);
   thisHist__494->GetXaxis()->SetLabelSize(0.05);
   thisHist__494->GetXaxis()->SetTitleSize(0.06);
   thisHist__494->GetXaxis()->SetTitleOffset(0.95);
   thisHist__494->GetXaxis()->SetTitleFont(132);
   thisHist__494->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__494->GetYaxis()->SetNdivisions(505);
   thisHist__494->GetYaxis()->SetLabelFont(132);
   thisHist__494->GetYaxis()->SetLabelSize(0.05);
   thisHist__494->GetYaxis()->SetTitleSize(0.06);
   thisHist__494->GetYaxis()->SetTitleOffset(1.1);
   thisHist__494->GetYaxis()->SetTitleFont(132);
   thisHist__494->GetZaxis()->SetLabelFont(132);
   thisHist__494->GetZaxis()->SetLabelSize(0.05);
   thisHist__494->GetZaxis()->SetTitleSize(0.06);
   thisHist__494->GetZaxis()->SetTitleFont(132);
   thisHist__494->Draw("sameaxis");
   Double_t xAxis216[13] = {0, 0.08, 0.12, 0.16, 0.2, 0.25, 0.299, 0.35, 0.399, 0.499, 0.599, 0.799, 1.499}; 
   
   TH1D *modRate_px__495 = new TH1D("modRate_px__495","",12, xAxis216);
   modRate_px__495->SetBinContent(1,1.109663);
   modRate_px__495->SetBinContent(2,1.043155);
   modRate_px__495->SetBinContent(3,0.9853446);
   modRate_px__495->SetBinContent(4,0.9225261);
   modRate_px__495->SetBinContent(5,0.8822868);
   modRate_px__495->SetBinContent(6,0.8814156);
   modRate_px__495->SetBinContent(7,0.8992617);
   modRate_px__495->SetBinContent(8,0.9015401);
   modRate_px__495->SetBinContent(9,0.8707762);
   modRate_px__495->SetBinContent(10,0.8488136);
   modRate_px__495->SetBinContent(11,0.8556723);
   modRate_px__495->SetBinContent(12,0.8962919);
   modRate_px__495->SetBinError(1,120.2221);
   modRate_px__495->SetBinError(2,135.2218);
   modRate_px__495->SetBinError(3,129.7456);
   modRate_px__495->SetBinError(4,117.9385);
   modRate_px__495->SetBinError(5,121.5328);
   modRate_px__495->SetBinError(6,122.989);
   modRate_px__495->SetBinError(7,138.9384);
   modRate_px__495->SetBinError(8,143.46);
   modRate_px__495->SetBinError(9,191.0774);
   modRate_px__495->SetBinError(10,163.4446);
   modRate_px__495->SetBinError(11,173.5913);
   modRate_px__495->SetBinError(12,96.45033);
   modRate_px__495->SetEntries(277455.9);
   modRate_px__495->SetDirectory(0);
   modRate_px__495->SetStats(0);
   modRate_px__495->SetLineStyle(7);
   modRate_px__495->SetLineWidth(3);
   modRate_px__495->GetXaxis()->SetTitle("True visible energy (GeV)");
   modRate_px__495->GetXaxis()->SetRange(1,18);
   modRate_px__495->GetXaxis()->SetNdivisions(505);
   modRate_px__495->GetXaxis()->SetLabelFont(132);
   modRate_px__495->GetXaxis()->SetLabelSize(0.05);
   modRate_px__495->GetXaxis()->SetTitleSize(0.06);
   modRate_px__495->GetXaxis()->SetTitleFont(132);
   modRate_px__495->GetYaxis()->SetNdivisions(505);
   modRate_px__495->GetYaxis()->SetLabelFont(132);
   modRate_px__495->GetYaxis()->SetLabelSize(0.05);
   modRate_px__495->GetYaxis()->SetTitleSize(0.06);
   modRate_px__495->GetYaxis()->SetTitleFont(132);
   modRate_px__495->GetZaxis()->SetLabelFont(132);
   modRate_px__495->GetZaxis()->SetLabelSize(0.05);
   modRate_px__495->GetZaxis()->SetTitleSize(0.06);
   modRate_px__495->GetZaxis()->SetTitleFont(132);
   modRate_px__495->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1.499,0,1.499,1.220629,0,0.7757467,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__496 = new TH1D("thisHist__496","thisHist",30,0,1.499);
   thisHist__496->SetBinContent(1,0.1213859);
   thisHist__496->SetBinContent(2,0.7111258);
   thisHist__496->SetBinContent(3,0.9107542);
   thisHist__496->SetBinContent(4,0.8617257);
   thisHist__496->SetBinContent(5,0.786955);
   thisHist__496->SetBinContent(6,0.8206992);
   thisHist__496->SetBinContent(7,0.9680812);
   thisHist__496->SetBinContent(8,1.089382);
   thisHist__496->SetBinContent(9,1.109663);
   thisHist__496->SetBinContent(10,1.039041);
   thisHist__496->SetBinContent(11,0.9618151);
   thisHist__496->SetBinContent(12,0.8714636);
   thisHist__496->SetBinContent(13,0.7889026);
   thisHist__496->SetBinContent(14,0.7322107);
   thisHist__496->SetBinContent(15,0.6838172);
   thisHist__496->SetBinContent(16,0.6505387);
   thisHist__496->SetBinContent(17,0.6162865);
   thisHist__496->SetBinContent(18,0.5836855);
   thisHist__496->SetBinContent(19,0.567639);
   thisHist__496->SetBinContent(20,0.5418545);
   thisHist__496->SetBinContent(21,0.513318);
   thisHist__496->SetBinContent(22,0.5027333);
   thisHist__496->SetBinContent(23,0.4676343);
   thisHist__496->SetBinContent(24,0.4407913);
   thisHist__496->SetBinContent(25,0.4172932);
   thisHist__496->SetBinContent(26,0.3967588);
   thisHist__496->SetBinContent(27,0.3854543);
   thisHist__496->SetBinContent(28,0.3733453);
   thisHist__496->SetBinContent(29,0.3546738);
   thisHist__496->SetBinContent(30,0.3358753);
   thisHist__496->SetBinContent(31,17.80054);
   thisHist__496->SetBinError(31,0.02745282);
   thisHist__496->SetMinimum(0);
   thisHist__496->SetMaximum(1.220629);
   thisHist__496->SetEntries(883475);
   thisHist__496->SetDirectory(0);
   thisHist__496->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__496->SetLineColor(ci);
   thisHist__496->SetLineWidth(3);
   thisHist__496->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__496->GetXaxis()->SetNdivisions(505);
   thisHist__496->GetXaxis()->SetLabelFont(132);
   thisHist__496->GetXaxis()->SetLabelSize(0.05);
   thisHist__496->GetXaxis()->SetTitleSize(0.06);
   thisHist__496->GetXaxis()->SetTitleOffset(0.95);
   thisHist__496->GetXaxis()->SetTitleFont(132);
   thisHist__496->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__496->GetYaxis()->SetNdivisions(505);
   thisHist__496->GetYaxis()->SetLabelFont(132);
   thisHist__496->GetYaxis()->SetLabelSize(0.05);
   thisHist__496->GetYaxis()->SetTitleSize(0.06);
   thisHist__496->GetYaxis()->SetTitleOffset(1.1);
   thisHist__496->GetYaxis()->SetTitleFont(132);
   thisHist__496->GetZaxis()->SetLabelFont(132);
   thisHist__496->GetZaxis()->SetLabelSize(0.05);
   thisHist__496->GetZaxis()->SetTitleSize(0.06);
   thisHist__496->GetZaxis()->SetTitleFont(132);
   thisHist__496->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_low_recoil_q0_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:43:44 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.3080137,-98655.8,1.745411,606028.5);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis209[13] = {0, 0.08, 0.12, 0.16, 0.2, 0.25, 0.299, 0.35, 0.399, 0.499, 0.599, 0.799, 1.499}; 
   
   TH1D *projReco__481 = new TH1D("projReco__481","",12, xAxis209);
   projReco__481->SetBinContent(1,103121.4);
   projReco__481->SetBinContent(2,276486);
   projReco__481->SetBinContent(3,268286.7);
   projReco__481->SetBinContent(4,235396.7);
   projReco__481->SetBinContent(5,208228.9);
   projReco__481->SetBinContent(6,216864.4);
   projReco__481->SetBinContent(7,259442.2);
   projReco__481->SetBinContent(8,288395.6);
   projReco__481->SetBinContent(9,261527.9);
   projReco__481->SetBinContent(10,197318.8);
   projReco__481->SetBinContent(11,111289.8);
   projReco__481->SetBinContent(12,9423.152);
   projReco__481->SetMinimum(0);
   projReco__481->SetMaximum(528513.2);
   projReco__481->SetEntries(277443.9);
   projReco__481->SetDirectory(0);
   projReco__481->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__481->SetLineColor(ci);
   projReco__481->SetLineWidth(3);
   projReco__481->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__481->GetXaxis()->SetRange(1,18);
   projReco__481->GetXaxis()->SetNdivisions(505);
   projReco__481->GetXaxis()->SetLabelFont(132);
   projReco__481->GetXaxis()->SetLabelSize(0.05);
   projReco__481->GetXaxis()->SetTitleSize(0.06);
   projReco__481->GetXaxis()->SetTitleOffset(0.95);
   projReco__481->GetXaxis()->SetTitleFont(132);
   projReco__481->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__481->GetYaxis()->SetNdivisions(505);
   projReco__481->GetYaxis()->SetLabelFont(132);
   projReco__481->GetYaxis()->SetLabelSize(0.05);
   projReco__481->GetYaxis()->SetTitleSize(0.06);
   projReco__481->GetYaxis()->SetTitleOffset(1.1);
   projReco__481->GetYaxis()->SetTitleFont(132);
   projReco__481->GetZaxis()->SetLabelFont(132);
   projReco__481->GetZaxis()->SetLabelSize(0.05);
   projReco__481->GetZaxis()->SetTitleSize(0.06);
   projReco__481->GetZaxis()->SetTitleFont(132);
   projReco__481->Draw("HIST");
   Double_t xAxis210[13] = {0, 0.08, 0.12, 0.16, 0.2, 0.25, 0.299, 0.35, 0.399, 0.499, 0.599, 0.799, 1.499}; 
   
   TH1D *projReco__482 = new TH1D("projReco__482","",12, xAxis210);
   projReco__482->SetBinContent(1,103121.4);
   projReco__482->SetBinContent(2,276486);
   projReco__482->SetBinContent(3,268286.7);
   projReco__482->SetBinContent(4,235396.7);
   projReco__482->SetBinContent(5,208228.9);
   projReco__482->SetBinContent(6,216864.4);
   projReco__482->SetBinContent(7,259442.2);
   projReco__482->SetBinContent(8,288395.6);
   projReco__482->SetBinContent(9,261527.9);
   projReco__482->SetBinContent(10,197318.8);
   projReco__482->SetBinContent(11,111289.8);
   projReco__482->SetBinContent(12,9423.152);
   projReco__482->SetMinimum(0);
   projReco__482->SetMaximum(528513.2);
   projReco__482->SetEntries(277443.9);
   projReco__482->SetDirectory(0);
   projReco__482->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__482->SetLineColor(ci);
   projReco__482->SetLineWidth(3);
   projReco__482->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__482->GetXaxis()->SetRange(1,18);
   projReco__482->GetXaxis()->SetNdivisions(505);
   projReco__482->GetXaxis()->SetLabelFont(132);
   projReco__482->GetXaxis()->SetLabelSize(0.05);
   projReco__482->GetXaxis()->SetTitleSize(0.06);
   projReco__482->GetXaxis()->SetTitleOffset(0.95);
   projReco__482->GetXaxis()->SetTitleFont(132);
   projReco__482->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__482->GetYaxis()->SetNdivisions(505);
   projReco__482->GetYaxis()->SetLabelFont(132);
   projReco__482->GetYaxis()->SetLabelSize(0.05);
   projReco__482->GetYaxis()->SetTitleSize(0.06);
   projReco__482->GetYaxis()->SetTitleOffset(1.1);
   projReco__482->GetYaxis()->SetTitleFont(132);
   projReco__482->GetZaxis()->SetLabelFont(132);
   projReco__482->GetZaxis()->SetLabelSize(0.05);
   projReco__482->GetZaxis()->SetTitleSize(0.06);
   projReco__482->GetZaxis()->SetTitleFont(132);
   projReco__482->Draw("HIST SAME");
   Double_t xAxis211[15] = {0, 0.06, 0.08, 0.1, 0.12, 0.14, 0.16, 0.2, 0.25, 0.299, 0.35, 0.399, 0.499, 0.599, 1.499}; 
   
   TH1D *projReco__483 = new TH1D("projReco__483","",14, xAxis211);
   projReco__483->SetBinContent(1,130081.4);
   projReco__483->SetBinContent(2,382507.7);
   projReco__483->SetBinContent(3,438124.9);
   projReco__483->SetBinContent(4,429654.2);
   projReco__483->SetBinContent(5,417836.5);
   projReco__483->SetBinContent(6,386481.5);
   projReco__483->SetBinContent(7,337017.1);
   projReco__483->SetBinContent(8,286634);
   projReco__483->SetBinContent(9,291493.4);
   projReco__483->SetBinContent(10,352812.2);
   projReco__483->SetBinContent(11,388181.9);
   projReco__483->SetBinContent(12,346349.4);
   projReco__483->SetBinContent(13,255377.3);
   projReco__483->SetBinContent(14,33493.89);
   projReco__483->SetEntries(370631.8);
   projReco__483->SetDirectory(0);
   projReco__483->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__483->SetLineColor(ci);
   projReco__483->SetLineWidth(3);
   projReco__483->GetXaxis()->SetTitle("True visible energy (GeV)");
   projReco__483->GetXaxis()->SetRange(1,18);
   projReco__483->GetXaxis()->SetNdivisions(505);
   projReco__483->GetXaxis()->SetLabelFont(132);
   projReco__483->GetXaxis()->SetLabelSize(0.05);
   projReco__483->GetXaxis()->SetTitleSize(0.06);
   projReco__483->GetXaxis()->SetTitleFont(132);
   projReco__483->GetYaxis()->SetNdivisions(505);
   projReco__483->GetYaxis()->SetLabelFont(132);
   projReco__483->GetYaxis()->SetLabelSize(0.05);
   projReco__483->GetYaxis()->SetTitleSize(0.06);
   projReco__483->GetYaxis()->SetTitleFont(132);
   projReco__483->GetZaxis()->SetLabelFont(132);
   projReco__483->GetZaxis()->SetLabelSize(0.05);
   projReco__483->GetZaxis()->SetTitleSize(0.06);
   projReco__483->GetZaxis()->SetTitleFont(132);
   projReco__483->Draw("HIST SAME");
   Double_t xAxis212[15] = {0, 0.06, 0.08, 0.1, 0.12, 0.14, 0.2, 0.25, 0.299, 0.35, 0.399, 0.499, 0.599, 0.799, 1.499}; 
   
   TH1D *projReco__484 = new TH1D("projReco__484","",14, xAxis212);
   projReco__484->SetBinContent(1,135973.2);
   projReco__484->SetBinContent(2,480466.5);
   projReco__484->SetBinContent(3,427869);
   projReco__484->SetBinContent(4,376068.2);
   projReco__484->SetBinContent(5,336639.8);
   projReco__484->SetBinContent(6,273088.1);
   projReco__484->SetBinContent(7,249033.3);
   projReco__484->SetBinContent(8,279444.7);
   projReco__484->SetBinContent(9,338187.5);
   projReco__484->SetBinContent(10,368264.9);
   projReco__484->SetBinContent(11,310950.2);
   projReco__484->SetBinContent(12,215170.1);
   projReco__484->SetBinContent(13,114374);
   projReco__484->SetBinContent(14,9359.68);
   projReco__484->SetEntries(338139.3);
   projReco__484->SetDirectory(0);
   projReco__484->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__484->SetLineColor(ci);
   projReco__484->SetLineWidth(3);
   projReco__484->GetXaxis()->SetTitle("True visible energy (GeV)");
   projReco__484->GetXaxis()->SetRange(1,18);
   projReco__484->GetXaxis()->SetNdivisions(505);
   projReco__484->GetXaxis()->SetLabelFont(132);
   projReco__484->GetXaxis()->SetLabelSize(0.05);
   projReco__484->GetXaxis()->SetTitleSize(0.06);
   projReco__484->GetXaxis()->SetTitleFont(132);
   projReco__484->GetYaxis()->SetNdivisions(505);
   projReco__484->GetYaxis()->SetLabelFont(132);
   projReco__484->GetYaxis()->SetLabelSize(0.05);
   projReco__484->GetYaxis()->SetTitleSize(0.06);
   projReco__484->GetYaxis()->SetTitleFont(132);
   projReco__484->GetZaxis()->SetLabelFont(132);
   projReco__484->GetZaxis()->SetLabelSize(0.05);
   projReco__484->GetZaxis()->SetTitleSize(0.06);
   projReco__484->GetZaxis()->SetTitleFont(132);
   projReco__484->Draw("HIST SAME");
   Double_t xAxis213[15] = {0, 0.08, 0.1, 0.12, 0.14, 0.16, 0.2, 0.25, 0.299, 0.35, 0.399, 0.499, 0.599, 0.799, 1.499}; 
   
   TH1D *projReco__485 = new TH1D("projReco__485","",14, xAxis213);
   projReco__485->SetBinContent(1,166107.8);
   projReco__485->SetBinContent(2,358813.8);
   projReco__485->SetBinContent(3,350786.6);
   projReco__485->SetBinContent(4,326570.8);
   projReco__485->SetBinContent(5,311398);
   projReco__485->SetBinContent(6,269963.9);
   projReco__485->SetBinContent(7,230771);
   projReco__485->SetBinContent(8,212007.4);
   projReco__485->SetBinContent(9,247103.6);
   projReco__485->SetBinContent(10,293839.1);
   projReco__485->SetBinContent(11,294993.1);
   projReco__485->SetBinContent(12,241822.4);
   projReco__485->SetBinContent(13,130374.9);
   projReco__485->SetBinContent(14,10345.94);
   projReco__485->SetEntries(319556.8);
   projReco__485->SetDirectory(0);
   projReco__485->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__485->SetLineColor(ci);
   projReco__485->SetLineWidth(3);
   projReco__485->GetXaxis()->SetTitle("True visible energy (GeV)");
   projReco__485->GetXaxis()->SetRange(1,18);
   projReco__485->GetXaxis()->SetNdivisions(505);
   projReco__485->GetXaxis()->SetLabelFont(132);
   projReco__485->GetXaxis()->SetLabelSize(0.05);
   projReco__485->GetXaxis()->SetTitleSize(0.06);
   projReco__485->GetXaxis()->SetTitleFont(132);
   projReco__485->GetYaxis()->SetNdivisions(505);
   projReco__485->GetYaxis()->SetLabelFont(132);
   projReco__485->GetYaxis()->SetLabelSize(0.05);
   projReco__485->GetYaxis()->SetTitleSize(0.06);
   projReco__485->GetYaxis()->SetTitleFont(132);
   projReco__485->GetZaxis()->SetLabelFont(132);
   projReco__485->GetZaxis()->SetLabelSize(0.05);
   projReco__485->GetZaxis()->SetTitleSize(0.06);
   projReco__485->GetZaxis()->SetTitleFont(132);
   projReco__485->Draw("HIST SAME");
   Double_t xAxis214[15] = {0, 0.08, 0.1, 0.12, 0.14, 0.16, 0.2, 0.25, 0.299, 0.35, 0.399, 0.499, 0.599, 0.799, 1.499}; 
   
   TH1D *projReco__486 = new TH1D("projReco__486","",14, xAxis214);
   projReco__486->SetBinContent(1,165635.8);
   projReco__486->SetBinContent(2,355325.2);
   projReco__486->SetBinContent(3,348809.2);
   projReco__486->SetBinContent(4,335263.8);
   projReco__486->SetBinContent(5,313420.5);
   projReco__486->SetBinContent(6,269913.2);
   projReco__486->SetBinContent(7,225798.8);
   projReco__486->SetBinContent(8,209819);
   projReco__486->SetBinContent(9,243456.6);
   projReco__486->SetBinContent(10,294424.6);
   projReco__486->SetBinContent(11,293636.5);
   projReco__486->SetBinContent(12,242115.4);
   projReco__486->SetBinContent(13,131083);
   projReco__486->SetBinContent(14,10416.73);
   projReco__486->SetEntries(318888.2);
   projReco__486->SetDirectory(0);
   projReco__486->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__486->SetLineColor(ci);
   projReco__486->SetLineWidth(3);
   projReco__486->GetXaxis()->SetTitle("True visible energy (GeV)");
   projReco__486->GetXaxis()->SetRange(1,18);
   projReco__486->GetXaxis()->SetNdivisions(505);
   projReco__486->GetXaxis()->SetLabelFont(132);
   projReco__486->GetXaxis()->SetLabelSize(0.05);
   projReco__486->GetXaxis()->SetTitleSize(0.06);
   projReco__486->GetXaxis()->SetTitleFont(132);
   projReco__486->GetYaxis()->SetNdivisions(505);
   projReco__486->GetYaxis()->SetLabelFont(132);
   projReco__486->GetYaxis()->SetLabelSize(0.05);
   projReco__486->GetYaxis()->SetTitleSize(0.06);
   projReco__486->GetYaxis()->SetTitleFont(132);
   projReco__486->GetZaxis()->SetLabelFont(132);
   projReco__486->GetZaxis()->SetLabelSize(0.05);
   projReco__486->GetZaxis()->SetTitleSize(0.06);
   projReco__486->GetZaxis()->SetTitleFont(132);
   projReco__486->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis215[13] = {0, 0.08, 0.12, 0.16, 0.2, 0.25, 0.299, 0.35, 0.399, 0.499, 0.599, 0.799, 1.499}; 
   
   TH1D *projReco__487 = new TH1D("projReco__487","",12, xAxis215);
   projReco__487->SetBinContent(1,103121.4);
   projReco__487->SetBinContent(2,276486);
   projReco__487->SetBinContent(3,268286.7);
   projReco__487->SetBinContent(4,235396.7);
   projReco__487->SetBinContent(5,208228.9);
   projReco__487->SetBinContent(6,216864.4);
   projReco__487->SetBinContent(7,259442.2);
   projReco__487->SetBinContent(8,288395.6);
   projReco__487->SetBinContent(9,261527.9);
   projReco__487->SetBinContent(10,197318.8);
   projReco__487->SetBinContent(11,111289.8);
   projReco__487->SetBinContent(12,9423.152);
   projReco__487->SetMinimum(0);
   projReco__487->SetMaximum(528513.2);
   projReco__487->SetEntries(277443.9);
   projReco__487->SetDirectory(0);
   projReco__487->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__487->SetLineColor(ci);
   projReco__487->SetLineWidth(3);
   projReco__487->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__487->GetXaxis()->SetRange(1,18);
   projReco__487->GetXaxis()->SetNdivisions(505);
   projReco__487->GetXaxis()->SetLabelFont(132);
   projReco__487->GetXaxis()->SetLabelSize(0.05);
   projReco__487->GetXaxis()->SetTitleSize(0.06);
   projReco__487->GetXaxis()->SetTitleOffset(0.95);
   projReco__487->GetXaxis()->SetTitleFont(132);
   projReco__487->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__487->GetYaxis()->SetNdivisions(505);
   projReco__487->GetYaxis()->SetLabelFont(132);
   projReco__487->GetYaxis()->SetLabelSize(0.05);
   projReco__487->GetYaxis()->SetTitleSize(0.06);
   projReco__487->GetYaxis()->SetTitleOffset(1.1);
   projReco__487->GetYaxis()->SetTitleFont(132);
   projReco__487->GetZaxis()->SetLabelFont(132);
   projReco__487->GetZaxis()->SetLabelSize(0.05);
   projReco__487->GetZaxis()->SetTitleSize(0.06);
   projReco__487->GetZaxis()->SetTitleFont(132);
   projReco__487->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_low_recoil_q3_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:43:50 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.2054795,-0.1954758,1.164384,1.20078);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__504 = new TH1D("thisHist__504","thisHist",30,0,1);
   thisHist__504->SetBinContent(1,0.0001269323);
   thisHist__504->SetBinContent(2,0.004886894);
   thisHist__504->SetBinContent(3,0.02449794);
   thisHist__504->SetBinContent(4,0.05318464);
   thisHist__504->SetBinContent(5,0.08751984);
   thisHist__504->SetBinContent(6,0.1292171);
   thisHist__504->SetBinContent(7,0.1740242);
   thisHist__504->SetBinContent(8,0.2240355);
   thisHist__504->SetBinContent(9,0.2987987);
   thisHist__504->SetBinContent(10,0.3816855);
   thisHist__504->SetBinContent(11,0.489451);
   thisHist__504->SetBinContent(12,0.5713859);
   thisHist__504->SetBinContent(13,0.6491954);
   thisHist__504->SetBinContent(14,0.7258625);
   thisHist__504->SetBinContent(15,0.8031643);
   thisHist__504->SetBinContent(16,0.8496215);
   thisHist__504->SetBinContent(17,0.8760869);
   thisHist__504->SetBinContent(18,0.9036312);
   thisHist__504->SetBinContent(19,0.9296523);
   thisHist__504->SetBinContent(20,0.9496442);
   thisHist__504->SetBinContent(21,0.9519924);
   thisHist__504->SetBinContent(22,0.9459631);
   thisHist__504->SetBinContent(23,0.9299062);
   thisHist__504->SetBinContent(24,0.9121991);
   thisHist__504->SetBinContent(25,0.9296523);
   thisHist__504->SetBinContent(26,0.875008);
   thisHist__504->SetBinContent(27,0.8585702);
   thisHist__504->SetBinContent(28,0.8385149);
   thisHist__504->SetBinContent(29,0.8104629);
   thisHist__504->SetBinContent(30,0.8005622);
   thisHist__504->SetBinContent(31,38.09226);
   thisHist__504->SetBinError(31,0.04916879);
   thisHist__504->SetMinimum(0);
   thisHist__504->SetMaximum(1.047192);
   thisHist__504->SetEntries(883475);
   thisHist__504->SetDirectory(0);
   thisHist__504->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__504->SetLineColor(ci);
   thisHist__504->SetLineWidth(3);
   thisHist__504->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__504->GetXaxis()->SetNdivisions(505);
   thisHist__504->GetXaxis()->SetLabelFont(132);
   thisHist__504->GetXaxis()->SetLabelSize(0.05);
   thisHist__504->GetXaxis()->SetTitleSize(0.06);
   thisHist__504->GetXaxis()->SetTitleOffset(0.95);
   thisHist__504->GetXaxis()->SetTitleFont(132);
   thisHist__504->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__504->GetYaxis()->SetNdivisions(505);
   thisHist__504->GetYaxis()->SetLabelFont(132);
   thisHist__504->GetYaxis()->SetLabelSize(0.05);
   thisHist__504->GetYaxis()->SetTitleSize(0.06);
   thisHist__504->GetYaxis()->SetTitleOffset(1.1);
   thisHist__504->GetYaxis()->SetTitleFont(132);
   thisHist__504->GetZaxis()->SetLabelFont(132);
   thisHist__504->GetZaxis()->SetLabelSize(0.05);
   thisHist__504->GetZaxis()->SetTitleSize(0.06);
   thisHist__504->GetZaxis()->SetTitleFont(132);
   thisHist__504->Draw("C");
   
   TH1D *thisHist__505 = new TH1D("thisHist__505","thisHist",30,0,1);
   thisHist__505->SetBinContent(1,0.0001269323);
   thisHist__505->SetBinContent(2,0.004886894);
   thisHist__505->SetBinContent(3,0.02449794);
   thisHist__505->SetBinContent(4,0.05318464);
   thisHist__505->SetBinContent(5,0.08751984);
   thisHist__505->SetBinContent(6,0.1292171);
   thisHist__505->SetBinContent(7,0.1740242);
   thisHist__505->SetBinContent(8,0.2240355);
   thisHist__505->SetBinContent(9,0.2987987);
   thisHist__505->SetBinContent(10,0.3816855);
   thisHist__505->SetBinContent(11,0.489451);
   thisHist__505->SetBinContent(12,0.5713859);
   thisHist__505->SetBinContent(13,0.6491954);
   thisHist__505->SetBinContent(14,0.7258625);
   thisHist__505->SetBinContent(15,0.8031643);
   thisHist__505->SetBinContent(16,0.8496215);
   thisHist__505->SetBinContent(17,0.8760869);
   thisHist__505->SetBinContent(18,0.9036312);
   thisHist__505->SetBinContent(19,0.9296523);
   thisHist__505->SetBinContent(20,0.9496442);
   thisHist__505->SetBinContent(21,0.9519924);
   thisHist__505->SetBinContent(22,0.9459631);
   thisHist__505->SetBinContent(23,0.9299062);
   thisHist__505->SetBinContent(24,0.9121991);
   thisHist__505->SetBinContent(25,0.9296523);
   thisHist__505->SetBinContent(26,0.875008);
   thisHist__505->SetBinContent(27,0.8585702);
   thisHist__505->SetBinContent(28,0.8385149);
   thisHist__505->SetBinContent(29,0.8104629);
   thisHist__505->SetBinContent(30,0.8005622);
   thisHist__505->SetBinContent(31,38.09226);
   thisHist__505->SetBinError(31,0.04916879);
   thisHist__505->SetMinimum(0);
   thisHist__505->SetMaximum(1.047192);
   thisHist__505->SetEntries(883475);
   thisHist__505->SetDirectory(0);
   thisHist__505->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__505->SetLineColor(ci);
   thisHist__505->SetLineWidth(3);
   thisHist__505->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__505->GetXaxis()->SetNdivisions(505);
   thisHist__505->GetXaxis()->SetLabelFont(132);
   thisHist__505->GetXaxis()->SetLabelSize(0.05);
   thisHist__505->GetXaxis()->SetTitleSize(0.06);
   thisHist__505->GetXaxis()->SetTitleOffset(0.95);
   thisHist__505->GetXaxis()->SetTitleFont(132);
   thisHist__505->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__505->GetYaxis()->SetNdivisions(505);
   thisHist__505->GetYaxis()->SetLabelFont(132);
   thisHist__505->GetYaxis()->SetLabelSize(0.05);
   thisHist__505->GetYaxis()->SetTitleSize(0.06);
   thisHist__505->GetYaxis()->SetTitleOffset(1.1);
   thisHist__505->GetYaxis()->SetTitleFont(132);
   thisHist__505->GetZaxis()->SetLabelFont(132);
   thisHist__505->GetZaxis()->SetLabelSize(0.05);
   thisHist__505->GetZaxis()->SetTitleSize(0.06);
   thisHist__505->GetZaxis()->SetTitleFont(132);
   thisHist__505->Draw("CSAME");
   
   TH1D *thisHist__506 = new TH1D("thisHist__506","thisHist",30,0,1);
   thisHist__506->SetBinContent(1,0.0009962589);
   thisHist__506->SetBinContent(2,0.008513486);
   thisHist__506->SetBinContent(3,0.02694428);
   thisHist__506->SetBinContent(4,0.05950383);
   thisHist__506->SetBinContent(5,0.09962589);
   thisHist__506->SetBinContent(6,0.1382083);
   thisHist__506->SetBinContent(7,0.1882024);
   thisHist__506->SetBinContent(8,0.2455325);
   thisHist__506->SetBinContent(9,0.3172632);
   thisHist__506->SetBinContent(10,0.4189722);
   thisHist__506->SetBinContent(11,0.5261606);
   thisHist__506->SetBinContent(12,0.6260129);
   thisHist__506->SetBinContent(13,0.6933509);
   thisHist__506->SetBinContent(14,0.7662137);
   thisHist__506->SetBinContent(15,0.8108189);
   thisHist__506->SetBinContent(16,0.8542015);
   thisHist__506->SetBinContent(17,0.8725417);
   thisHist__506->SetBinContent(18,0.8980369);
   thisHist__506->SetBinContent(19,0.8955462);
   thisHist__506->SetBinContent(20,0.8894781);
   thisHist__506->SetBinContent(21,0.8917876);
   thisHist__506->SetBinContent(22,0.8705039);
   thisHist__506->SetBinContent(23,0.8442842);
   thisHist__506->SetBinContent(24,0.8309705);
   thisHist__506->SetBinContent(25,0.799045);
   thisHist__506->SetBinContent(26,0.770561);
   thisHist__506->SetBinContent(27,0.7480093);
   thisHist__506->SetBinContent(28,0.7098798);
   thisHist__506->SetBinContent(29,0.6886866);
   thisHist__506->SetBinContent(30,0.6626933);
   thisHist__506->SetBinContent(31,35.91627);
   thisHist__506->SetBinError(31,0.04032927);
   thisHist__506->SetEntries(1171898);
   thisHist__506->SetDirectory(0);
   thisHist__506->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__506->SetLineColor(ci);
   thisHist__506->SetLineWidth(3);
   thisHist__506->GetXaxis()->SetNdivisions(505);
   thisHist__506->GetXaxis()->SetLabelFont(132);
   thisHist__506->GetXaxis()->SetLabelSize(0.05);
   thisHist__506->GetXaxis()->SetTitleSize(0.06);
   thisHist__506->GetXaxis()->SetTitleFont(132);
   thisHist__506->GetYaxis()->SetNdivisions(505);
   thisHist__506->GetYaxis()->SetLabelFont(132);
   thisHist__506->GetYaxis()->SetLabelSize(0.05);
   thisHist__506->GetYaxis()->SetTitleSize(0.06);
   thisHist__506->GetYaxis()->SetTitleFont(132);
   thisHist__506->GetZaxis()->SetLabelFont(132);
   thisHist__506->GetZaxis()->SetLabelSize(0.05);
   thisHist__506->GetZaxis()->SetTitleSize(0.06);
   thisHist__506->GetZaxis()->SetTitleFont(132);
   thisHist__506->Draw("CSAME");
   
   TH1D *thisHist__507 = new TH1D("thisHist__507","thisHist",30,0,1);
   thisHist__507->SetBinContent(2,0.006595807);
   thisHist__507->SetBinContent(3,0.0283762);
   thisHist__507->SetBinContent(4,0.05860303);
   thisHist__507->SetBinContent(5,0.09414447);
   thisHist__507->SetBinContent(6,0.1387492);
   thisHist__507->SetBinContent(7,0.188716);
   thisHist__507->SetBinContent(8,0.2393946);
   thisHist__507->SetBinContent(9,0.3026004);
   thisHist__507->SetBinContent(10,0.4008258);
   thisHist__507->SetBinContent(11,0.5010915);
   thisHist__507->SetBinContent(12,0.6171587);
   thisHist__507->SetBinContent(13,0.6824999);
   thisHist__507->SetBinContent(14,0.7595617);
   thisHist__507->SetBinContent(15,0.7929678);
   thisHist__507->SetBinContent(16,0.8354847);
   thisHist__507->SetBinContent(17,0.8761984);
   thisHist__507->SetBinContent(18,0.8836483);
   thisHist__507->SetBinContent(19,0.880042);
   thisHist__507->SetBinContent(20,0.8649048);
   thisHist__507->SetBinContent(21,0.8506218);
   thisHist__507->SetBinContent(22,0.8178326);
   thisHist__507->SetBinContent(23,0.7946761);
   thisHist__507->SetBinContent(24,0.760748);
   thisHist__507->SetBinContent(25,0.7265352);
   thisHist__507->SetBinContent(26,0.6925597);
   thisHist__507->SetBinContent(27,0.6778971);
   thisHist__507->SetBinContent(28,0.6494734);
   thisHist__507->SetBinContent(29,0.6460094);
   thisHist__507->SetBinContent(30,0.6095664);
   thisHist__507->SetBinContent(31,38.84161);
   thisHist__507->SetBinError(31,0.04293141);
   thisHist__507->SetEntries(1163687);
   thisHist__507->SetDirectory(0);
   thisHist__507->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__507->SetLineColor(ci);
   thisHist__507->SetLineWidth(3);
   thisHist__507->GetXaxis()->SetNdivisions(505);
   thisHist__507->GetXaxis()->SetLabelFont(132);
   thisHist__507->GetXaxis()->SetLabelSize(0.05);
   thisHist__507->GetXaxis()->SetTitleSize(0.06);
   thisHist__507->GetXaxis()->SetTitleFont(132);
   thisHist__507->GetYaxis()->SetNdivisions(505);
   thisHist__507->GetYaxis()->SetLabelFont(132);
   thisHist__507->GetYaxis()->SetLabelSize(0.05);
   thisHist__507->GetYaxis()->SetTitleSize(0.06);
   thisHist__507->GetYaxis()->SetTitleFont(132);
   thisHist__507->GetZaxis()->SetLabelFont(132);
   thisHist__507->GetZaxis()->SetLabelSize(0.05);
   thisHist__507->GetZaxis()->SetTitleSize(0.06);
   thisHist__507->GetZaxis()->SetTitleFont(132);
   thisHist__507->Draw("CSAME");
   
   TH1D *thisHist__508 = new TH1D("thisHist__508","thisHist",30,0,1);
   thisHist__508->SetBinContent(1,0.0002418966);
   thisHist__508->SetBinContent(2,0.005950658);
   thisHist__508->SetBinContent(3,0.02496373);
   thisHist__508->SetBinContent(4,0.0522013);
   thisHist__508->SetBinContent(5,0.08785686);
   thisHist__508->SetBinContent(6,0.128689);
   thisHist__508->SetBinContent(7,0.1735367);
   thisHist__508->SetBinContent(8,0.2165943);
   thisHist__508->SetBinContent(9,0.2671023);
   thisHist__508->SetBinContent(10,0.3389456);
   thisHist__508->SetBinContent(11,0.4192069);
   thisHist__508->SetBinContent(12,0.4898891);
   thisHist__508->SetBinContent(13,0.5673444);
   thisHist__508->SetBinContent(14,0.6302859);
   thisHist__508->SetBinContent(15,0.688583);
   thisHist__508->SetBinContent(16,0.7232226);
   thisHist__508->SetBinContent(17,0.7624099);
   thisHist__508->SetBinContent(18,0.7858738);
   thisHist__508->SetBinContent(19,0.8079832);
   thisHist__508->SetBinContent(20,0.80987);
   thisHist__508->SetBinContent(21,0.8135468);
   thisHist__508->SetBinContent(22,0.8186266);
   thisHist__508->SetBinContent(23,0.814466);
   thisHist__508->SetBinContent(24,0.7998555);
   thisHist__508->SetBinContent(25,0.8033871);
   thisHist__508->SetBinContent(26,0.7806005);
   thisHist__508->SetBinContent(27,0.7616358);
   thisHist__508->SetBinContent(28,0.7561205);
   thisHist__508->SetBinContent(29,0.7397683);
   thisHist__508->SetBinContent(30,0.7229323);
   thisHist__508->SetBinContent(31,40.13138);
   thisHist__508->SetBinError(31,0.04406279);
   thisHist__508->SetEntries(1155929);
   thisHist__508->SetDirectory(0);
   thisHist__508->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__508->SetLineColor(ci);
   thisHist__508->SetLineWidth(3);
   thisHist__508->GetXaxis()->SetNdivisions(505);
   thisHist__508->GetXaxis()->SetLabelFont(132);
   thisHist__508->GetXaxis()->SetLabelSize(0.05);
   thisHist__508->GetXaxis()->SetTitleSize(0.06);
   thisHist__508->GetXaxis()->SetTitleFont(132);
   thisHist__508->GetYaxis()->SetNdivisions(505);
   thisHist__508->GetYaxis()->SetLabelFont(132);
   thisHist__508->GetYaxis()->SetLabelSize(0.05);
   thisHist__508->GetYaxis()->SetTitleSize(0.06);
   thisHist__508->GetYaxis()->SetTitleFont(132);
   thisHist__508->GetZaxis()->SetLabelFont(132);
   thisHist__508->GetZaxis()->SetLabelSize(0.05);
   thisHist__508->GetZaxis()->SetTitleSize(0.06);
   thisHist__508->GetZaxis()->SetTitleFont(132);
   thisHist__508->Draw("CSAME");
   
   TH1D *thisHist__509 = new TH1D("thisHist__509","thisHist",30,0,1);
   thisHist__509->SetBinContent(1,0.000193506);
   thisHist__509->SetBinContent(2,0.005611675);
   thisHist__509->SetBinContent(3,0.02588143);
   thisHist__509->SetBinContent(4,0.05364955);
   thisHist__509->SetBinContent(5,0.09138323);
   thisHist__509->SetBinContent(6,0.1267948);
   thisHist__509->SetBinContent(7,0.1682535);
   thisHist__509->SetBinContent(8,0.2090349);
   thisHist__509->SetBinContent(9,0.270715);
   thisHist__509->SetBinContent(10,0.3337012);
   thisHist__509->SetBinContent(11,0.4163283);
   thisHist__509->SetBinContent(12,0.500068);
   thisHist__509->SetBinContent(13,0.558652);
   thisHist__509->SetBinContent(14,0.6218317);
   thisHist__509->SetBinContent(15,0.6764004);
   thisHist__509->SetBinContent(16,0.734936);
   thisHist__509->SetBinContent(17,0.7687995);
   thisHist__509->SetBinContent(18,0.7904238);
   thisHist__509->SetBinContent(19,0.799567);
   thisHist__509->SetBinContent(20,0.8034371);
   thisHist__509->SetBinContent(21,0.8157247);
   thisHist__509->SetBinContent(22,0.8106452);
   thisHist__509->SetBinContent(23,0.8093874);
   thisHist__509->SetBinContent(24,0.804453);
   thisHist__509->SetBinContent(25,0.808565);
   thisHist__509->SetBinContent(26,0.7886339);
   thisHist__509->SetBinContent(27,0.7647359);
   thisHist__509->SetBinContent(28,0.7455788);
   thisHist__509->SetBinContent(29,0.7350811);
   thisHist__509->SetBinContent(30,0.7173753);
   thisHist__509->SetBinContent(31,40.10456);
   thisHist__509->SetBinError(31,0.04404678);
   thisHist__509->SetEntries(1154701);
   thisHist__509->SetDirectory(0);
   thisHist__509->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__509->SetLineColor(ci);
   thisHist__509->SetLineWidth(3);
   thisHist__509->GetXaxis()->SetNdivisions(505);
   thisHist__509->GetXaxis()->SetLabelFont(132);
   thisHist__509->GetXaxis()->SetLabelSize(0.05);
   thisHist__509->GetXaxis()->SetTitleSize(0.06);
   thisHist__509->GetXaxis()->SetTitleFont(132);
   thisHist__509->GetYaxis()->SetNdivisions(505);
   thisHist__509->GetYaxis()->SetLabelFont(132);
   thisHist__509->GetYaxis()->SetLabelSize(0.05);
   thisHist__509->GetYaxis()->SetTitleSize(0.06);
   thisHist__509->GetYaxis()->SetTitleFont(132);
   thisHist__509->GetZaxis()->SetLabelFont(132);
   thisHist__509->GetZaxis()->SetLabelSize(0.05);
   thisHist__509->GetZaxis()->SetTitleSize(0.06);
   thisHist__509->GetZaxis()->SetTitleFont(132);
   thisHist__509->Draw("CSAME");
   
   TH1D *thisHist__510 = new TH1D("thisHist__510","thisHist",30,0,1);
   thisHist__510->SetBinContent(1,0.0001269323);
   thisHist__510->SetBinContent(2,0.004886894);
   thisHist__510->SetBinContent(3,0.02449794);
   thisHist__510->SetBinContent(4,0.05318464);
   thisHist__510->SetBinContent(5,0.08751984);
   thisHist__510->SetBinContent(6,0.1292171);
   thisHist__510->SetBinContent(7,0.1740242);
   thisHist__510->SetBinContent(8,0.2240355);
   thisHist__510->SetBinContent(9,0.2987987);
   thisHist__510->SetBinContent(10,0.3816855);
   thisHist__510->SetBinContent(11,0.489451);
   thisHist__510->SetBinContent(12,0.5713859);
   thisHist__510->SetBinContent(13,0.6491954);
   thisHist__510->SetBinContent(14,0.7258625);
   thisHist__510->SetBinContent(15,0.8031643);
   thisHist__510->SetBinContent(16,0.8496215);
   thisHist__510->SetBinContent(17,0.8760869);
   thisHist__510->SetBinContent(18,0.9036312);
   thisHist__510->SetBinContent(19,0.9296523);
   thisHist__510->SetBinContent(20,0.9496442);
   thisHist__510->SetBinContent(21,0.9519924);
   thisHist__510->SetBinContent(22,0.9459631);
   thisHist__510->SetBinContent(23,0.9299062);
   thisHist__510->SetBinContent(24,0.9121991);
   thisHist__510->SetBinContent(25,0.9296523);
   thisHist__510->SetBinContent(26,0.875008);
   thisHist__510->SetBinContent(27,0.8585702);
   thisHist__510->SetBinContent(28,0.8385149);
   thisHist__510->SetBinContent(29,0.8104629);
   thisHist__510->SetBinContent(30,0.8005622);
   thisHist__510->SetBinContent(31,38.09226);
   thisHist__510->SetBinError(31,0.04916879);
   thisHist__510->SetMinimum(0);
   thisHist__510->SetMaximum(1.047192);
   thisHist__510->SetEntries(883475);
   thisHist__510->SetDirectory(0);
   thisHist__510->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__510->SetLineColor(ci);
   thisHist__510->SetLineWidth(3);
   thisHist__510->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__510->GetXaxis()->SetNdivisions(505);
   thisHist__510->GetXaxis()->SetLabelFont(132);
   thisHist__510->GetXaxis()->SetLabelSize(0.05);
   thisHist__510->GetXaxis()->SetTitleSize(0.06);
   thisHist__510->GetXaxis()->SetTitleOffset(0.95);
   thisHist__510->GetXaxis()->SetTitleFont(132);
   thisHist__510->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__510->GetYaxis()->SetNdivisions(505);
   thisHist__510->GetYaxis()->SetLabelFont(132);
   thisHist__510->GetYaxis()->SetLabelSize(0.05);
   thisHist__510->GetYaxis()->SetTitleSize(0.06);
   thisHist__510->GetYaxis()->SetTitleOffset(1.1);
   thisHist__510->GetYaxis()->SetTitleFont(132);
   thisHist__510->GetZaxis()->SetLabelFont(132);
   thisHist__510->GetZaxis()->SetLabelSize(0.05);
   thisHist__510->GetZaxis()->SetTitleSize(0.06);
   thisHist__510->GetZaxis()->SetTitleFont(132);
   thisHist__510->Draw("sameaxis");
   Double_t xAxis224[7] = {0, 0.3, 0.4, 0.5, 0.6, 0.8, 1}; 
   
   TH1D *modRate_px__511 = new TH1D("modRate_px__511","",6, xAxis224);
   modRate_px__511->SetBinContent(1,0.9519924);
   modRate_px__511->SetBinContent(2,0.9049134);
   modRate_px__511->SetBinContent(3,0.8611521);
   modRate_px__511->SetBinContent(4,0.8055307);
   modRate_px__511->SetBinContent(5,0.7191083);
   modRate_px__511->SetBinContent(6,0.645423);
   modRate_px__511->SetBinContent(7,236718.5);
   modRate_px__511->SetBinError(1,119.3622);
   modRate_px__511->SetBinError(2,136.4497);
   modRate_px__511->SetBinError(3,159.61);
   modRate_px__511->SetBinError(4,164.148);
   modRate_px__511->SetBinError(5,214.5552);
   modRate_px__511->SetBinError(6,184.1379);
   modRate_px__511->SetBinError(7,558.3091);
   modRate_px__511->SetEntries(277449.9);
   modRate_px__511->SetDirectory(0);
   modRate_px__511->SetStats(0);
   modRate_px__511->SetLineStyle(7);
   modRate_px__511->SetLineWidth(3);
   modRate_px__511->GetXaxis()->SetTitle("Reconstructed q_{3} (GeV)");
   modRate_px__511->GetXaxis()->SetRange(1,7);
   modRate_px__511->GetXaxis()->SetNdivisions(505);
   modRate_px__511->GetXaxis()->SetLabelFont(132);
   modRate_px__511->GetXaxis()->SetLabelSize(0.05);
   modRate_px__511->GetXaxis()->SetTitleSize(0.06);
   modRate_px__511->GetXaxis()->SetTitleFont(132);
   modRate_px__511->GetYaxis()->SetNdivisions(505);
   modRate_px__511->GetYaxis()->SetLabelFont(132);
   modRate_px__511->GetYaxis()->SetLabelSize(0.05);
   modRate_px__511->GetYaxis()->SetTitleSize(0.06);
   modRate_px__511->GetYaxis()->SetTitleFont(132);
   modRate_px__511->GetZaxis()->SetLabelFont(132);
   modRate_px__511->GetZaxis()->SetLabelSize(0.05);
   modRate_px__511->GetZaxis()->SetTitleSize(0.06);
   modRate_px__511->GetZaxis()->SetTitleFont(132);
   modRate_px__511->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1,0,1,1.047192,0,0.7952595,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__512 = new TH1D("thisHist__512","thisHist",30,0,1);
   thisHist__512->SetBinContent(1,0.0001269323);
   thisHist__512->SetBinContent(2,0.004886894);
   thisHist__512->SetBinContent(3,0.02449794);
   thisHist__512->SetBinContent(4,0.05318464);
   thisHist__512->SetBinContent(5,0.08751984);
   thisHist__512->SetBinContent(6,0.1292171);
   thisHist__512->SetBinContent(7,0.1740242);
   thisHist__512->SetBinContent(8,0.2240355);
   thisHist__512->SetBinContent(9,0.2987987);
   thisHist__512->SetBinContent(10,0.3816855);
   thisHist__512->SetBinContent(11,0.489451);
   thisHist__512->SetBinContent(12,0.5713859);
   thisHist__512->SetBinContent(13,0.6491954);
   thisHist__512->SetBinContent(14,0.7258625);
   thisHist__512->SetBinContent(15,0.8031643);
   thisHist__512->SetBinContent(16,0.8496215);
   thisHist__512->SetBinContent(17,0.8760869);
   thisHist__512->SetBinContent(18,0.9036312);
   thisHist__512->SetBinContent(19,0.9296523);
   thisHist__512->SetBinContent(20,0.9496442);
   thisHist__512->SetBinContent(21,0.9519924);
   thisHist__512->SetBinContent(22,0.9459631);
   thisHist__512->SetBinContent(23,0.9299062);
   thisHist__512->SetBinContent(24,0.9121991);
   thisHist__512->SetBinContent(25,0.9296523);
   thisHist__512->SetBinContent(26,0.875008);
   thisHist__512->SetBinContent(27,0.8585702);
   thisHist__512->SetBinContent(28,0.8385149);
   thisHist__512->SetBinContent(29,0.8104629);
   thisHist__512->SetBinContent(30,0.8005622);
   thisHist__512->SetBinContent(31,38.09226);
   thisHist__512->SetBinError(31,0.04916879);
   thisHist__512->SetMinimum(0);
   thisHist__512->SetMaximum(1.047192);
   thisHist__512->SetEntries(883475);
   thisHist__512->SetDirectory(0);
   thisHist__512->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__512->SetLineColor(ci);
   thisHist__512->SetLineWidth(3);
   thisHist__512->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__512->GetXaxis()->SetNdivisions(505);
   thisHist__512->GetXaxis()->SetLabelFont(132);
   thisHist__512->GetXaxis()->SetLabelSize(0.05);
   thisHist__512->GetXaxis()->SetTitleSize(0.06);
   thisHist__512->GetXaxis()->SetTitleOffset(0.95);
   thisHist__512->GetXaxis()->SetTitleFont(132);
   thisHist__512->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__512->GetYaxis()->SetNdivisions(505);
   thisHist__512->GetYaxis()->SetLabelFont(132);
   thisHist__512->GetYaxis()->SetLabelSize(0.05);
   thisHist__512->GetYaxis()->SetTitleSize(0.06);
   thisHist__512->GetYaxis()->SetTitleOffset(1.1);
   thisHist__512->GetYaxis()->SetTitleFont(132);
   thisHist__512->GetZaxis()->SetLabelFont(132);
   thisHist__512->GetZaxis()->SetLabelSize(0.05);
   thisHist__512->GetZaxis()->SetTitleSize(0.06);
   thisHist__512->GetZaxis()->SetTitleFont(132);
   thisHist__512->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_low_recoil_q3_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:43:50 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.2054795,-72471.55,1.164384,445182.4);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis217[7] = {0, 0.3, 0.4, 0.5, 0.6, 0.8, 1}; 
   
   TH1D *projReco__497 = new TH1D("projReco__497","",6, xAxis217);
   projReco__497->SetBinContent(1,37830.25);
   projReco__497->SetBinContent(2,156196);
   projReco__497->SetBinContent(3,224451.5);
   projReco__497->SetBinContent(4,253436.5);
   projReco__497->SetBinContent(5,241763.9);
   projReco__497->SetBinContent(6,197429.1);
   projReco__497->SetBinContent(7,898845);
   projReco__497->SetBinError(7,2119.959);
   projReco__497->SetMinimum(0);
   projReco__497->SetMaximum(388240.4);
   projReco__497->SetEntries(277443.9);
   projReco__497->SetDirectory(0);
   projReco__497->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__497->SetLineColor(ci);
   projReco__497->SetLineWidth(3);
   projReco__497->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__497->GetXaxis()->SetRange(1,7);
   projReco__497->GetXaxis()->SetNdivisions(505);
   projReco__497->GetXaxis()->SetLabelFont(132);
   projReco__497->GetXaxis()->SetLabelSize(0.05);
   projReco__497->GetXaxis()->SetTitleSize(0.06);
   projReco__497->GetXaxis()->SetTitleOffset(0.95);
   projReco__497->GetXaxis()->SetTitleFont(132);
   projReco__497->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__497->GetYaxis()->SetNdivisions(505);
   projReco__497->GetYaxis()->SetLabelFont(132);
   projReco__497->GetYaxis()->SetLabelSize(0.05);
   projReco__497->GetYaxis()->SetTitleSize(0.06);
   projReco__497->GetYaxis()->SetTitleOffset(1.1);
   projReco__497->GetYaxis()->SetTitleFont(132);
   projReco__497->GetZaxis()->SetLabelFont(132);
   projReco__497->GetZaxis()->SetLabelSize(0.05);
   projReco__497->GetZaxis()->SetTitleSize(0.06);
   projReco__497->GetZaxis()->SetTitleFont(132);
   projReco__497->Draw("HIST");
   Double_t xAxis218[7] = {0, 0.3, 0.4, 0.5, 0.6, 0.8, 1}; 
   
   TH1D *projReco__498 = new TH1D("projReco__498","",6, xAxis218);
   projReco__498->SetBinContent(1,37830.25);
   projReco__498->SetBinContent(2,156196);
   projReco__498->SetBinContent(3,224451.5);
   projReco__498->SetBinContent(4,253436.5);
   projReco__498->SetBinContent(5,241763.9);
   projReco__498->SetBinContent(6,197429.1);
   projReco__498->SetBinContent(7,898845);
   projReco__498->SetBinError(7,2119.959);
   projReco__498->SetMinimum(0);
   projReco__498->SetMaximum(388240.4);
   projReco__498->SetEntries(277443.9);
   projReco__498->SetDirectory(0);
   projReco__498->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__498->SetLineColor(ci);
   projReco__498->SetLineWidth(3);
   projReco__498->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__498->GetXaxis()->SetRange(1,7);
   projReco__498->GetXaxis()->SetNdivisions(505);
   projReco__498->GetXaxis()->SetLabelFont(132);
   projReco__498->GetXaxis()->SetLabelSize(0.05);
   projReco__498->GetXaxis()->SetTitleSize(0.06);
   projReco__498->GetXaxis()->SetTitleOffset(0.95);
   projReco__498->GetXaxis()->SetTitleFont(132);
   projReco__498->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__498->GetYaxis()->SetNdivisions(505);
   projReco__498->GetYaxis()->SetLabelFont(132);
   projReco__498->GetYaxis()->SetLabelSize(0.05);
   projReco__498->GetYaxis()->SetTitleSize(0.06);
   projReco__498->GetYaxis()->SetTitleOffset(1.1);
   projReco__498->GetYaxis()->SetTitleFont(132);
   projReco__498->GetZaxis()->SetLabelFont(132);
   projReco__498->GetZaxis()->SetLabelSize(0.05);
   projReco__498->GetZaxis()->SetTitleSize(0.06);
   projReco__498->GetZaxis()->SetTitleFont(132);
   projReco__498->Draw("HIST SAME");
   Double_t xAxis219[7] = {0, 0.3, 0.4, 0.5, 0.6, 0.8, 1}; 
   
   TH1D *projReco__499 = new TH1D("projReco__499","",6, xAxis219);
   projReco__499->SetBinContent(1,57763.61);
   projReco__499->SetBinContent(2,237994.2);
   projReco__499->SetBinContent(3,326690.1);
   projReco__499->SetBinContent(4,352945.8);
   projReco__499->SetBinContent(5,312802.5);
   projReco__499->SetBinContent(6,233357.2);
   projReco__499->SetBinContent(7,1020700);
   projReco__499->SetBinError(7,2259.093);
   projReco__499->SetEntries(370631.8);
   projReco__499->SetDirectory(0);
   projReco__499->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__499->SetLineColor(ci);
   projReco__499->SetLineWidth(3);
   projReco__499->GetXaxis()->SetTitle("Reconstructed q_{3} (GeV)");
   projReco__499->GetXaxis()->SetRange(1,7);
   projReco__499->GetXaxis()->SetNdivisions(505);
   projReco__499->GetXaxis()->SetLabelFont(132);
   projReco__499->GetXaxis()->SetLabelSize(0.05);
   projReco__499->GetXaxis()->SetTitleSize(0.06);
   projReco__499->GetXaxis()->SetTitleFont(132);
   projReco__499->GetYaxis()->SetNdivisions(505);
   projReco__499->GetYaxis()->SetLabelFont(132);
   projReco__499->GetYaxis()->SetLabelSize(0.05);
   projReco__499->GetYaxis()->SetTitleSize(0.06);
   projReco__499->GetYaxis()->SetTitleFont(132);
   projReco__499->GetZaxis()->SetLabelFont(132);
   projReco__499->GetZaxis()->SetLabelSize(0.05);
   projReco__499->GetZaxis()->SetTitleSize(0.06);
   projReco__499->GetZaxis()->SetTitleFont(132);
   projReco__499->Draw("HIST SAME");
   Double_t xAxis220[7] = {0, 0.3, 0.4, 0.5, 0.6, 0.8, 1}; 
   
   TH1D *projReco__500 = new TH1D("projReco__500","",6, xAxis220);
   projReco__500->SetBinContent(1,53734.47);
   projReco__500->SetBinContent(2,219433.2);
   projReco__500->SetBinContent(3,307265.8);
   projReco__500->SetBinContent(4,334607.6);
   projReco__500->SetBinContent(5,284849.2);
   projReco__500->SetBinContent(6,206096.7);
   projReco__500->SetBinContent(7,1087740);
   projReco__500->SetBinError(7,2332.102);
   projReco__500->SetEntries(338139.3);
   projReco__500->SetDirectory(0);
   projReco__500->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__500->SetLineColor(ci);
   projReco__500->SetLineWidth(3);
   projReco__500->GetXaxis()->SetTitle("Reconstructed q_{3} (GeV)");
   projReco__500->GetXaxis()->SetRange(1,7);
   projReco__500->GetXaxis()->SetNdivisions(505);
   projReco__500->GetXaxis()->SetLabelFont(132);
   projReco__500->GetXaxis()->SetLabelSize(0.05);
   projReco__500->GetXaxis()->SetTitleSize(0.06);
   projReco__500->GetXaxis()->SetTitleFont(132);
   projReco__500->GetYaxis()->SetNdivisions(505);
   projReco__500->GetYaxis()->SetLabelFont(132);
   projReco__500->GetYaxis()->SetLabelSize(0.05);
   projReco__500->GetYaxis()->SetTitleSize(0.06);
   projReco__500->GetYaxis()->SetTitleFont(132);
   projReco__500->GetZaxis()->SetLabelFont(132);
   projReco__500->GetZaxis()->SetLabelSize(0.05);
   projReco__500->GetZaxis()->SetTitleSize(0.06);
   projReco__500->GetZaxis()->SetTitleFont(132);
   projReco__500->Draw("HIST SAME");
   Double_t xAxis221[7] = {0, 0.3, 0.4, 0.5, 0.6, 0.8, 1}; 
   
   TH1D *projReco__501 = new TH1D("projReco__501","",6, xAxis221);
   projReco__501->SetBinContent(1,47731.6);
   projReco__501->SetBinContent(2,176808.5);
   projReco__501->SetBinContent(3,253695.7);
   projReco__501->SetBinContent(4,285944.4);
   projReco__501->SetBinContent(5,274273.9);
   projReco__501->SetBinContent(6,230727.3);
   projReco__501->SetBinContent(7,1152315);
   projReco__501->SetBinError(7,2400.328);
   projReco__501->SetEntries(319556.8);
   projReco__501->SetDirectory(0);
   projReco__501->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__501->SetLineColor(ci);
   projReco__501->SetLineWidth(3);
   projReco__501->GetXaxis()->SetTitle("Reconstructed q_{3} (GeV)");
   projReco__501->GetXaxis()->SetRange(1,7);
   projReco__501->GetXaxis()->SetNdivisions(505);
   projReco__501->GetXaxis()->SetLabelFont(132);
   projReco__501->GetXaxis()->SetLabelSize(0.05);
   projReco__501->GetXaxis()->SetTitleSize(0.06);
   projReco__501->GetXaxis()->SetTitleFont(132);
   projReco__501->GetYaxis()->SetNdivisions(505);
   projReco__501->GetYaxis()->SetLabelFont(132);
   projReco__501->GetYaxis()->SetLabelSize(0.05);
   projReco__501->GetYaxis()->SetTitleSize(0.06);
   projReco__501->GetYaxis()->SetTitleFont(132);
   projReco__501->GetZaxis()->SetLabelFont(132);
   projReco__501->GetZaxis()->SetLabelSize(0.05);
   projReco__501->GetZaxis()->SetTitleSize(0.06);
   projReco__501->GetZaxis()->SetTitleFont(132);
   projReco__501->Draw("HIST SAME");
   Double_t xAxis222[7] = {0, 0.3, 0.4, 0.5, 0.6, 0.8, 1}; 
   
   TH1D *projReco__502 = new TH1D("projReco__502","",6, xAxis222);
   projReco__502->SetBinContent(1,47464.22);
   projReco__502->SetBinContent(2,177126.9);
   projReco__502->SetBinContent(3,249697.5);
   projReco__502->SetBinContent(4,288817.5);
   projReco__502->SetBinContent(5,273265.8);
   projReco__502->SetBinContent(6,230724);
   projReco__502->SetBinContent(7,1150795);
   projReco__502->SetBinError(7,2398.744);
   projReco__502->SetEntries(318888.2);
   projReco__502->SetDirectory(0);
   projReco__502->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__502->SetLineColor(ci);
   projReco__502->SetLineWidth(3);
   projReco__502->GetXaxis()->SetTitle("Reconstructed q_{3} (GeV)");
   projReco__502->GetXaxis()->SetRange(1,7);
   projReco__502->GetXaxis()->SetNdivisions(505);
   projReco__502->GetXaxis()->SetLabelFont(132);
   projReco__502->GetXaxis()->SetLabelSize(0.05);
   projReco__502->GetXaxis()->SetTitleSize(0.06);
   projReco__502->GetXaxis()->SetTitleFont(132);
   projReco__502->GetYaxis()->SetNdivisions(505);
   projReco__502->GetYaxis()->SetLabelFont(132);
   projReco__502->GetYaxis()->SetLabelSize(0.05);
   projReco__502->GetYaxis()->SetTitleSize(0.06);
   projReco__502->GetYaxis()->SetTitleFont(132);
   projReco__502->GetZaxis()->SetLabelFont(132);
   projReco__502->GetZaxis()->SetLabelSize(0.05);
   projReco__502->GetZaxis()->SetTitleSize(0.06);
   projReco__502->GetZaxis()->SetTitleFont(132);
   projReco__502->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis223[7] = {0, 0.3, 0.4, 0.5, 0.6, 0.8, 1}; 
   
   TH1D *projReco__503 = new TH1D("projReco__503","",6, xAxis223);
   projReco__503->SetBinContent(1,37830.25);
   projReco__503->SetBinContent(2,156196);
   projReco__503->SetBinContent(3,224451.5);
   projReco__503->SetBinContent(4,253436.5);
   projReco__503->SetBinContent(5,241763.9);
   projReco__503->SetBinContent(6,197429.1);
   projReco__503->SetBinContent(7,898845);
   projReco__503->SetBinError(7,2119.959);
   projReco__503->SetMinimum(0);
   projReco__503->SetMaximum(388240.4);
   projReco__503->SetEntries(277443.9);
   projReco__503->SetDirectory(0);
   projReco__503->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__503->SetLineColor(ci);
   projReco__503->SetLineWidth(3);
   projReco__503->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__503->GetXaxis()->SetRange(1,7);
   projReco__503->GetXaxis()->SetNdivisions(505);
   projReco__503->GetXaxis()->SetLabelFont(132);
   projReco__503->GetXaxis()->SetLabelSize(0.05);
   projReco__503->GetXaxis()->SetTitleSize(0.06);
   projReco__503->GetXaxis()->SetTitleOffset(0.95);
   projReco__503->GetXaxis()->SetTitleFont(132);
   projReco__503->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__503->GetYaxis()->SetNdivisions(505);
   projReco__503->GetYaxis()->SetLabelFont(132);
   projReco__503->GetYaxis()->SetLabelSize(0.05);
   projReco__503->GetYaxis()->SetTitleSize(0.06);
   projReco__503->GetYaxis()->SetTitleOffset(1.1);
   projReco__503->GetYaxis()->SetTitleFont(132);
   projReco__503->GetZaxis()->SetLabelFont(132);
   projReco__503->GetZaxis()->SetLabelSize(0.05);
   projReco__503->GetZaxis()->SetTitleSize(0.06);
   projReco__503->GetZaxis()->SetTitleFont(132);
   projReco__503->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_transverse_costh_13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:25:25 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.2054795,-0.9968483,1.164384,6.123497);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__296 = new TH1D("thisHist__296","thisHist",30,0,1);
   thisHist__296->SetBinContent(29,1.350306);
   thisHist__296->SetBinContent(30,4.854781);
   thisHist__296->SetMinimum(0);
   thisHist__296->SetMaximum(5.340259);
   thisHist__296->SetEntries(97770);
   thisHist__296->SetDirectory(0);
   thisHist__296->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__296->SetLineColor(ci);
   thisHist__296->SetLineWidth(3);
   thisHist__296->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__296->GetXaxis()->SetNdivisions(505);
   thisHist__296->GetXaxis()->SetLabelFont(132);
   thisHist__296->GetXaxis()->SetLabelSize(0.05);
   thisHist__296->GetXaxis()->SetTitleSize(0.06);
   thisHist__296->GetXaxis()->SetTitleOffset(0.95);
   thisHist__296->GetXaxis()->SetTitleFont(132);
   thisHist__296->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__296->GetYaxis()->SetNdivisions(505);
   thisHist__296->GetYaxis()->SetLabelFont(132);
   thisHist__296->GetYaxis()->SetLabelSize(0.05);
   thisHist__296->GetYaxis()->SetTitleSize(0.06);
   thisHist__296->GetYaxis()->SetTitleOffset(1.1);
   thisHist__296->GetYaxis()->SetTitleFont(132);
   thisHist__296->GetZaxis()->SetLabelFont(132);
   thisHist__296->GetZaxis()->SetLabelSize(0.05);
   thisHist__296->GetZaxis()->SetTitleSize(0.06);
   thisHist__296->GetZaxis()->SetTitleFont(132);
   thisHist__296->Draw("C");
   
   TH1D *thisHist__297 = new TH1D("thisHist__297","thisHist",30,0,1);
   thisHist__297->SetBinContent(29,1.350306);
   thisHist__297->SetBinContent(30,4.854781);
   thisHist__297->SetMinimum(0);
   thisHist__297->SetMaximum(5.340259);
   thisHist__297->SetEntries(97770);
   thisHist__297->SetDirectory(0);
   thisHist__297->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__297->SetLineColor(ci);
   thisHist__297->SetLineWidth(3);
   thisHist__297->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__297->GetXaxis()->SetNdivisions(505);
   thisHist__297->GetXaxis()->SetLabelFont(132);
   thisHist__297->GetXaxis()->SetLabelSize(0.05);
   thisHist__297->GetXaxis()->SetTitleSize(0.06);
   thisHist__297->GetXaxis()->SetTitleOffset(0.95);
   thisHist__297->GetXaxis()->SetTitleFont(132);
   thisHist__297->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__297->GetYaxis()->SetNdivisions(505);
   thisHist__297->GetYaxis()->SetLabelFont(132);
   thisHist__297->GetYaxis()->SetLabelSize(0.05);
   thisHist__297->GetYaxis()->SetTitleSize(0.06);
   thisHist__297->GetYaxis()->SetTitleOffset(1.1);
   thisHist__297->GetYaxis()->SetTitleFont(132);
   thisHist__297->GetZaxis()->SetLabelFont(132);
   thisHist__297->GetZaxis()->SetLabelSize(0.05);
   thisHist__297->GetZaxis()->SetTitleSize(0.06);
   thisHist__297->GetZaxis()->SetTitleFont(132);
   thisHist__297->Draw("CSAME");
   
   TH1D *thisHist__298 = new TH1D("thisHist__298","thisHist",30,0,1);
   thisHist__298->SetBinContent(29,1.333493);
   thisHist__298->SetBinContent(30,4.669647);
   thisHist__298->SetEntries(132565);
   thisHist__298->SetDirectory(0);
   thisHist__298->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__298->SetLineColor(ci);
   thisHist__298->SetLineWidth(3);
   thisHist__298->GetXaxis()->SetNdivisions(505);
   thisHist__298->GetXaxis()->SetLabelFont(132);
   thisHist__298->GetXaxis()->SetLabelSize(0.05);
   thisHist__298->GetXaxis()->SetTitleSize(0.06);
   thisHist__298->GetXaxis()->SetTitleFont(132);
   thisHist__298->GetYaxis()->SetNdivisions(505);
   thisHist__298->GetYaxis()->SetLabelFont(132);
   thisHist__298->GetYaxis()->SetLabelSize(0.05);
   thisHist__298->GetYaxis()->SetTitleSize(0.06);
   thisHist__298->GetYaxis()->SetTitleFont(132);
   thisHist__298->GetZaxis()->SetLabelFont(132);
   thisHist__298->GetZaxis()->SetLabelSize(0.05);
   thisHist__298->GetZaxis()->SetTitleSize(0.06);
   thisHist__298->GetZaxis()->SetTitleFont(132);
   thisHist__298->Draw("CSAME");
   
   TH1D *thisHist__299 = new TH1D("thisHist__299","thisHist",30,0,1);
   thisHist__299->SetBinContent(29,1.136567);
   thisHist__299->SetBinContent(30,4.310004);
   thisHist__299->SetEntries(114781);
   thisHist__299->SetDirectory(0);
   thisHist__299->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__299->SetLineColor(ci);
   thisHist__299->SetLineWidth(3);
   thisHist__299->GetXaxis()->SetNdivisions(505);
   thisHist__299->GetXaxis()->SetLabelFont(132);
   thisHist__299->GetXaxis()->SetLabelSize(0.05);
   thisHist__299->GetXaxis()->SetTitleSize(0.06);
   thisHist__299->GetXaxis()->SetTitleFont(132);
   thisHist__299->GetYaxis()->SetNdivisions(505);
   thisHist__299->GetYaxis()->SetLabelFont(132);
   thisHist__299->GetYaxis()->SetLabelSize(0.05);
   thisHist__299->GetYaxis()->SetTitleSize(0.06);
   thisHist__299->GetYaxis()->SetTitleFont(132);
   thisHist__299->GetZaxis()->SetLabelFont(132);
   thisHist__299->GetZaxis()->SetLabelSize(0.05);
   thisHist__299->GetZaxis()->SetTitleSize(0.06);
   thisHist__299->GetZaxis()->SetTitleFont(132);
   thisHist__299->Draw("CSAME");
   
   TH1D *thisHist__300 = new TH1D("thisHist__300","thisHist",30,0,1);
   thisHist__300->SetBinContent(29,1.337592);
   thisHist__300->SetBinContent(30,4.404164);
   thisHist__300->SetEntries(118682);
   thisHist__300->SetDirectory(0);
   thisHist__300->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__300->SetLineColor(ci);
   thisHist__300->SetLineWidth(3);
   thisHist__300->GetXaxis()->SetNdivisions(505);
   thisHist__300->GetXaxis()->SetLabelFont(132);
   thisHist__300->GetXaxis()->SetLabelSize(0.05);
   thisHist__300->GetXaxis()->SetTitleSize(0.06);
   thisHist__300->GetXaxis()->SetTitleFont(132);
   thisHist__300->GetYaxis()->SetNdivisions(505);
   thisHist__300->GetYaxis()->SetLabelFont(132);
   thisHist__300->GetYaxis()->SetLabelSize(0.05);
   thisHist__300->GetYaxis()->SetTitleSize(0.06);
   thisHist__300->GetYaxis()->SetTitleFont(132);
   thisHist__300->GetZaxis()->SetLabelFont(132);
   thisHist__300->GetZaxis()->SetLabelSize(0.05);
   thisHist__300->GetZaxis()->SetTitleSize(0.06);
   thisHist__300->GetZaxis()->SetTitleFont(132);
   thisHist__300->Draw("CSAME");
   
   TH1D *thisHist__301 = new TH1D("thisHist__301","thisHist",30,0,1);
   thisHist__301->SetBinContent(29,1.371764);
   thisHist__301->SetBinContent(30,4.583674);
   thisHist__301->SetEntries(123106);
   thisHist__301->SetDirectory(0);
   thisHist__301->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__301->SetLineColor(ci);
   thisHist__301->SetLineWidth(3);
   thisHist__301->GetXaxis()->SetNdivisions(505);
   thisHist__301->GetXaxis()->SetLabelFont(132);
   thisHist__301->GetXaxis()->SetLabelSize(0.05);
   thisHist__301->GetXaxis()->SetTitleSize(0.06);
   thisHist__301->GetXaxis()->SetTitleFont(132);
   thisHist__301->GetYaxis()->SetNdivisions(505);
   thisHist__301->GetYaxis()->SetLabelFont(132);
   thisHist__301->GetYaxis()->SetLabelSize(0.05);
   thisHist__301->GetYaxis()->SetTitleSize(0.06);
   thisHist__301->GetYaxis()->SetTitleFont(132);
   thisHist__301->GetZaxis()->SetLabelFont(132);
   thisHist__301->GetZaxis()->SetLabelSize(0.05);
   thisHist__301->GetZaxis()->SetTitleSize(0.06);
   thisHist__301->GetZaxis()->SetTitleFont(132);
   thisHist__301->Draw("CSAME");
   
   TH1D *thisHist__302 = new TH1D("thisHist__302","thisHist",30,0,1);
   thisHist__302->SetBinContent(29,1.350306);
   thisHist__302->SetBinContent(30,4.854781);
   thisHist__302->SetMinimum(0);
   thisHist__302->SetMaximum(5.340259);
   thisHist__302->SetEntries(97770);
   thisHist__302->SetDirectory(0);
   thisHist__302->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__302->SetLineColor(ci);
   thisHist__302->SetLineWidth(3);
   thisHist__302->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__302->GetXaxis()->SetNdivisions(505);
   thisHist__302->GetXaxis()->SetLabelFont(132);
   thisHist__302->GetXaxis()->SetLabelSize(0.05);
   thisHist__302->GetXaxis()->SetTitleSize(0.06);
   thisHist__302->GetXaxis()->SetTitleOffset(0.95);
   thisHist__302->GetXaxis()->SetTitleFont(132);
   thisHist__302->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__302->GetYaxis()->SetNdivisions(505);
   thisHist__302->GetYaxis()->SetLabelFont(132);
   thisHist__302->GetYaxis()->SetLabelSize(0.05);
   thisHist__302->GetYaxis()->SetTitleSize(0.06);
   thisHist__302->GetYaxis()->SetTitleOffset(1.1);
   thisHist__302->GetYaxis()->SetTitleFont(132);
   thisHist__302->GetZaxis()->SetLabelFont(132);
   thisHist__302->GetZaxis()->SetLabelSize(0.05);
   thisHist__302->GetZaxis()->SetTitleSize(0.06);
   thisHist__302->GetZaxis()->SetTitleFont(132);
   thisHist__302->Draw("sameaxis");
   Double_t xAxis152[8] = {0, 0.962, 0.972, 0.979, 0.985, 0.99, 0.994, 1}; 
   
   TH1D *modRate_px__303 = new TH1D("modRate_px__303","",7, xAxis152);
   modRate_px__303->SetBinContent(1,0.6169471);
   modRate_px__303->SetBinContent(2,1.440323);
   modRate_px__303->SetBinContent(3,2.224831);
   modRate_px__303->SetBinContent(4,3.130181);
   modRate_px__303->SetBinContent(5,3.673277);
   modRate_px__303->SetBinContent(6,4.106938);
   modRate_px__303->SetBinContent(7,4.854781);
   modRate_px__303->SetBinError(1,95.70776);
   modRate_px__303->SetBinError(2,180.7417);
   modRate_px__303->SetBinError(3,260.2498);
   modRate_px__303->SetBinError(4,383.8165);
   modRate_px__303->SetBinError(5,444.26);
   modRate_px__303->SetBinError(6,472.2045);
   modRate_px__303->SetBinError(7,689.4142);
   modRate_px__303->SetEntries(70599.81);
   modRate_px__303->SetDirectory(0);
   modRate_px__303->SetStats(0);
   modRate_px__303->SetLineStyle(7);
   modRate_px__303->SetLineWidth(3);
   modRate_px__303->GetXaxis()->SetRange(1,1000);
   modRate_px__303->GetXaxis()->SetNdivisions(505);
   modRate_px__303->GetXaxis()->SetLabelFont(132);
   modRate_px__303->GetXaxis()->SetLabelSize(0.05);
   modRate_px__303->GetXaxis()->SetTitleSize(0.06);
   modRate_px__303->GetXaxis()->SetTitleFont(132);
   modRate_px__303->GetYaxis()->SetNdivisions(505);
   modRate_px__303->GetYaxis()->SetLabelFont(132);
   modRate_px__303->GetYaxis()->SetLabelSize(0.05);
   modRate_px__303->GetYaxis()->SetTitleSize(0.06);
   modRate_px__303->GetYaxis()->SetTitleFont(132);
   modRate_px__303->GetZaxis()->SetLabelFont(132);
   modRate_px__303->GetZaxis()->SetLabelSize(0.05);
   modRate_px__303->GetZaxis()->SetTitleSize(0.06);
   modRate_px__303->GetZaxis()->SetTitleFont(132);
   modRate_px__303->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1,0,1,5.340259,0,0.1636725,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__304 = new TH1D("thisHist__304","thisHist",30,0,1);
   thisHist__304->SetBinContent(29,1.350306);
   thisHist__304->SetBinContent(30,4.854781);
   thisHist__304->SetMinimum(0);
   thisHist__304->SetMaximum(5.340259);
   thisHist__304->SetEntries(97770);
   thisHist__304->SetDirectory(0);
   thisHist__304->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__304->SetLineColor(ci);
   thisHist__304->SetLineWidth(3);
   thisHist__304->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__304->GetXaxis()->SetNdivisions(505);
   thisHist__304->GetXaxis()->SetLabelFont(132);
   thisHist__304->GetXaxis()->SetLabelSize(0.05);
   thisHist__304->GetXaxis()->SetTitleSize(0.06);
   thisHist__304->GetXaxis()->SetTitleOffset(0.95);
   thisHist__304->GetXaxis()->SetTitleFont(132);
   thisHist__304->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__304->GetYaxis()->SetNdivisions(505);
   thisHist__304->GetYaxis()->SetLabelFont(132);
   thisHist__304->GetYaxis()->SetLabelSize(0.05);
   thisHist__304->GetYaxis()->SetTitleSize(0.06);
   thisHist__304->GetYaxis()->SetTitleOffset(1.1);
   thisHist__304->GetYaxis()->SetTitleFont(132);
   thisHist__304->GetZaxis()->SetLabelFont(132);
   thisHist__304->GetZaxis()->SetLabelSize(0.05);
   thisHist__304->GetZaxis()->SetTitleSize(0.06);
   thisHist__304->GetZaxis()->SetTitleFont(132);
   thisHist__304->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_transverse_costh_13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:25:25 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.2054795,-128500.6,1.164384,789360.9);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis145[8] = {0, 0.962, 0.972, 0.979, 0.985, 0.99, 0.994, 1}; 
   
   TH1D *projReco__289 = new TH1D("projReco__289","",7, xAxis145);
   projReco__289->SetBinContent(1,313.1334);
   projReco__289->SetBinContent(2,55656.97);
   projReco__289->SetBinContent(3,116680.1);
   projReco__289->SetBinContent(4,210995.9);
   projReco__289->SetBinContent(5,297102.7);
   projReco__289->SetBinContent(6,378939.9);
   projReco__289->SetBinContent(7,466714.7);
   projReco__289->SetMinimum(0);
   projReco__289->SetMaximum(688396.1);
   projReco__289->SetEntries(70592.81);
   projReco__289->SetDirectory(0);
   projReco__289->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__289->SetLineColor(ci);
   projReco__289->SetLineWidth(3);
   projReco__289->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__289->GetXaxis()->SetRange(1,1000);
   projReco__289->GetXaxis()->SetNdivisions(505);
   projReco__289->GetXaxis()->SetLabelFont(132);
   projReco__289->GetXaxis()->SetLabelSize(0.05);
   projReco__289->GetXaxis()->SetTitleSize(0.06);
   projReco__289->GetXaxis()->SetTitleOffset(0.95);
   projReco__289->GetXaxis()->SetTitleFont(132);
   projReco__289->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__289->GetYaxis()->SetNdivisions(505);
   projReco__289->GetYaxis()->SetLabelFont(132);
   projReco__289->GetYaxis()->SetLabelSize(0.05);
   projReco__289->GetYaxis()->SetTitleSize(0.06);
   projReco__289->GetYaxis()->SetTitleOffset(1.1);
   projReco__289->GetYaxis()->SetTitleFont(132);
   projReco__289->GetZaxis()->SetLabelFont(132);
   projReco__289->GetZaxis()->SetLabelSize(0.05);
   projReco__289->GetZaxis()->SetTitleSize(0.06);
   projReco__289->GetZaxis()->SetTitleFont(132);
   projReco__289->Draw("HIST");
   Double_t xAxis146[8] = {0, 0.962, 0.972, 0.979, 0.985, 0.99, 0.994, 1}; 
   
   TH1D *projReco__290 = new TH1D("projReco__290","",7, xAxis146);
   projReco__290->SetBinContent(1,313.1334);
   projReco__290->SetBinContent(2,55656.97);
   projReco__290->SetBinContent(3,116680.1);
   projReco__290->SetBinContent(4,210995.9);
   projReco__290->SetBinContent(5,297102.7);
   projReco__290->SetBinContent(6,378939.9);
   projReco__290->SetBinContent(7,466714.7);
   projReco__290->SetMinimum(0);
   projReco__290->SetMaximum(688396.1);
   projReco__290->SetEntries(70592.81);
   projReco__290->SetDirectory(0);
   projReco__290->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__290->SetLineColor(ci);
   projReco__290->SetLineWidth(3);
   projReco__290->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__290->GetXaxis()->SetRange(1,1000);
   projReco__290->GetXaxis()->SetNdivisions(505);
   projReco__290->GetXaxis()->SetLabelFont(132);
   projReco__290->GetXaxis()->SetLabelSize(0.05);
   projReco__290->GetXaxis()->SetTitleSize(0.06);
   projReco__290->GetXaxis()->SetTitleOffset(0.95);
   projReco__290->GetXaxis()->SetTitleFont(132);
   projReco__290->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__290->GetYaxis()->SetNdivisions(505);
   projReco__290->GetYaxis()->SetLabelFont(132);
   projReco__290->GetYaxis()->SetLabelSize(0.05);
   projReco__290->GetYaxis()->SetTitleSize(0.06);
   projReco__290->GetYaxis()->SetTitleOffset(1.1);
   projReco__290->GetYaxis()->SetTitleFont(132);
   projReco__290->GetZaxis()->SetLabelFont(132);
   projReco__290->GetZaxis()->SetLabelSize(0.05);
   projReco__290->GetZaxis()->SetTitleSize(0.06);
   projReco__290->GetZaxis()->SetTitleFont(132);
   projReco__290->Draw("HIST SAME");
   Double_t xAxis147[11] = {0, 0.957, 0.966, 0.973, 0.978, 0.983, 0.987, 0.991, 0.994, 0.997, 1}; 
   
   TH1D *projReco__291 = new TH1D("projReco__291","",10, xAxis147);
   projReco__291->SetBinContent(1,250.7252);
   projReco__291->SetBinContent(2,44845.26);
   projReco__291->SetBinContent(3,96063.14);
   projReco__291->SetBinContent(4,158262.4);
   projReco__291->SetBinContent(5,252352.7);
   projReco__291->SetBinContent(6,336895.5);
   projReco__291->SetBinContent(7,437399.2);
   projReco__291->SetBinContent(8,530261);
   projReco__291->SetBinContent(9,625814.7);
   projReco__291->SetBinContent(10,619041.8);
   projReco__291->SetEntries(95712.02);
   projReco__291->SetDirectory(0);
   projReco__291->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__291->SetLineColor(ci);
   projReco__291->SetLineWidth(3);
   projReco__291->GetXaxis()->SetRange(1,1000);
   projReco__291->GetXaxis()->SetNdivisions(505);
   projReco__291->GetXaxis()->SetLabelFont(132);
   projReco__291->GetXaxis()->SetLabelSize(0.05);
   projReco__291->GetXaxis()->SetTitleSize(0.06);
   projReco__291->GetXaxis()->SetTitleFont(132);
   projReco__291->GetYaxis()->SetNdivisions(505);
   projReco__291->GetYaxis()->SetLabelFont(132);
   projReco__291->GetYaxis()->SetLabelSize(0.05);
   projReco__291->GetYaxis()->SetTitleSize(0.06);
   projReco__291->GetYaxis()->SetTitleFont(132);
   projReco__291->GetZaxis()->SetLabelFont(132);
   projReco__291->GetZaxis()->SetLabelSize(0.05);
   projReco__291->GetZaxis()->SetTitleSize(0.06);
   projReco__291->GetZaxis()->SetTitleFont(132);
   projReco__291->Draw("HIST SAME");
   Double_t xAxis148[9] = {0, 0.961, 0.971, 0.978, 0.983, 0.988, 0.992, 0.995, 1}; 
   
   TH1D *projReco__292 = new TH1D("projReco__292","",8, xAxis148);
   projReco__292->SetBinContent(1,304.8117);
   projReco__292->SetBinContent(2,55401.72);
   projReco__292->SetBinContent(3,116861.7);
   projReco__292->SetBinContent(4,206974.3);
   projReco__292->SetBinContent(5,302708.3);
   projReco__292->SetBinContent(6,422327.4);
   projReco__292->SetBinContent(7,514420.6);
   projReco__292->SetBinContent(8,563031.3);
   projReco__292->SetEntries(82707.09);
   projReco__292->SetDirectory(0);
   projReco__292->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__292->SetLineColor(ci);
   projReco__292->SetLineWidth(3);
   projReco__292->GetXaxis()->SetRange(1,1000);
   projReco__292->GetXaxis()->SetNdivisions(505);
   projReco__292->GetXaxis()->SetLabelFont(132);
   projReco__292->GetXaxis()->SetLabelSize(0.05);
   projReco__292->GetXaxis()->SetTitleSize(0.06);
   projReco__292->GetXaxis()->SetTitleFont(132);
   projReco__292->GetYaxis()->SetNdivisions(505);
   projReco__292->GetYaxis()->SetLabelFont(132);
   projReco__292->GetYaxis()->SetLabelSize(0.05);
   projReco__292->GetYaxis()->SetTitleSize(0.06);
   projReco__292->GetYaxis()->SetTitleFont(132);
   projReco__292->GetZaxis()->SetLabelFont(132);
   projReco__292->GetZaxis()->SetLabelSize(0.05);
   projReco__292->GetZaxis()->SetTitleSize(0.06);
   projReco__292->GetZaxis()->SetTitleFont(132);
   projReco__292->Draw("HIST SAME");
   Double_t xAxis149[9] = {0, 0.958, 0.968, 0.975, 0.981, 0.986, 0.99, 0.994, 1}; 
   
   TH1D *projReco__293 = new TH1D("projReco__293","",8, xAxis149);
   projReco__293->SetBinContent(1,263.1756);
   projReco__293->SetBinContent(2,49314.06);
   projReco__293->SetBinContent(3,102517.4);
   projReco__293->SetBinContent(4,179777.5);
   projReco__293->SetBinContent(5,276638.9);
   projReco__293->SetBinContent(6,356636);
   projReco__293->SetBinContent(7,443493.2);
   projReco__293->SetBinContent(8,525653.4);
   projReco__293->SetEntries(84247.34);
   projReco__293->SetDirectory(0);
   projReco__293->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__293->SetLineColor(ci);
   projReco__293->SetLineWidth(3);
   projReco__293->GetXaxis()->SetRange(1,1000);
   projReco__293->GetXaxis()->SetNdivisions(505);
   projReco__293->GetXaxis()->SetLabelFont(132);
   projReco__293->GetXaxis()->SetLabelSize(0.05);
   projReco__293->GetXaxis()->SetTitleSize(0.06);
   projReco__293->GetXaxis()->SetTitleFont(132);
   projReco__293->GetYaxis()->SetNdivisions(505);
   projReco__293->GetYaxis()->SetLabelFont(132);
   projReco__293->GetYaxis()->SetLabelSize(0.05);
   projReco__293->GetYaxis()->SetTitleSize(0.06);
   projReco__293->GetYaxis()->SetTitleFont(132);
   projReco__293->GetZaxis()->SetLabelFont(132);
   projReco__293->GetZaxis()->SetLabelSize(0.05);
   projReco__293->GetZaxis()->SetTitleSize(0.06);
   projReco__293->GetZaxis()->SetTitleFont(132);
   projReco__293->Draw("HIST SAME");
   Double_t xAxis150[10] = {0, 0.957, 0.967, 0.974, 0.979, 0.984, 0.988, 0.992, 0.995, 1}; 
   
   TH1D *projReco__294 = new TH1D("projReco__294","",9, xAxis150);
   projReco__294->SetBinContent(1,243.7606);
   projReco__294->SetBinContent(2,45781.77);
   projReco__294->SetBinContent(3,98394.2);
   projReco__294->SetBinContent(4,162770.9);
   projReco__294->SetBinContent(5,252412.6);
   projReco__294->SetBinContent(6,337044.4);
   projReco__294->SetBinContent(7,417185.7);
   projReco__294->SetBinContent(8,487508.4);
   projReco__294->SetBinContent(9,569861);
   projReco__294->SetEntries(88042.95);
   projReco__294->SetDirectory(0);
   projReco__294->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__294->SetLineColor(ci);
   projReco__294->SetLineWidth(3);
   projReco__294->GetXaxis()->SetRange(1,1000);
   projReco__294->GetXaxis()->SetNdivisions(505);
   projReco__294->GetXaxis()->SetLabelFont(132);
   projReco__294->GetXaxis()->SetLabelSize(0.05);
   projReco__294->GetXaxis()->SetTitleSize(0.06);
   projReco__294->GetXaxis()->SetTitleFont(132);
   projReco__294->GetYaxis()->SetNdivisions(505);
   projReco__294->GetYaxis()->SetLabelFont(132);
   projReco__294->GetYaxis()->SetLabelSize(0.05);
   projReco__294->GetYaxis()->SetTitleSize(0.06);
   projReco__294->GetYaxis()->SetTitleFont(132);
   projReco__294->GetZaxis()->SetLabelFont(132);
   projReco__294->GetZaxis()->SetLabelSize(0.05);
   projReco__294->GetZaxis()->SetTitleSize(0.06);
   projReco__294->GetZaxis()->SetTitleFont(132);
   projReco__294->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis151[8] = {0, 0.962, 0.972, 0.979, 0.985, 0.99, 0.994, 1}; 
   
   TH1D *projReco__295 = new TH1D("projReco__295","",7, xAxis151);
   projReco__295->SetBinContent(1,313.1334);
   projReco__295->SetBinContent(2,55656.97);
   projReco__295->SetBinContent(3,116680.1);
   projReco__295->SetBinContent(4,210995.9);
   projReco__295->SetBinContent(5,297102.7);
   projReco__295->SetBinContent(6,378939.9);
   projReco__295->SetBinContent(7,466714.7);
   projReco__295->SetMinimum(0);
   projReco__295->SetMaximum(688396.1);
   projReco__295->SetEntries(70592.81);
   projReco__295->SetDirectory(0);
   projReco__295->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__295->SetLineColor(ci);
   projReco__295->SetLineWidth(3);
   projReco__295->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__295->GetXaxis()->SetRange(1,1000);
   projReco__295->GetXaxis()->SetNdivisions(505);
   projReco__295->GetXaxis()->SetLabelFont(132);
   projReco__295->GetXaxis()->SetLabelSize(0.05);
   projReco__295->GetXaxis()->SetTitleSize(0.06);
   projReco__295->GetXaxis()->SetTitleOffset(0.95);
   projReco__295->GetXaxis()->SetTitleFont(132);
   projReco__295->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__295->GetYaxis()->SetNdivisions(505);
   projReco__295->GetYaxis()->SetLabelFont(132);
   projReco__295->GetYaxis()->SetLabelSize(0.05);
   projReco__295->GetYaxis()->SetTitleSize(0.06);
   projReco__295->GetYaxis()->SetTitleOffset(1.1);
   projReco__295->GetYaxis()->SetTitleFont(132);
   projReco__295->GetZaxis()->SetLabelFont(132);
   projReco__295->GetZaxis()->SetLabelSize(0.05);
   projReco__295->GetZaxis()->SetTitleSize(0.06);
   projReco__295->GetZaxis()->SetTitleFont(132);
   projReco__295->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_transverse_costh_2212_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:29:28 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.2054795,-0.09346769,1.164384,0.5741586);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__312 = new TH1D("thisHist__312","thisHist",30,0,1);
   thisHist__312->SetBinContent(0,0.2429485);
   thisHist__312->SetBinContent(1,0.01859559);
   thisHist__312->SetBinContent(2,0.01821479);
   thisHist__312->SetBinContent(3,0.01808786);
   thisHist__312->SetBinContent(4,0.01897638);
   thisHist__312->SetBinContent(5,0.01942065);
   thisHist__312->SetBinContent(6,0.02088037);
   thisHist__312->SetBinContent(7,0.02265742);
   thisHist__312->SetBinContent(8,0.02424407);
   thisHist__312->SetBinContent(9,0.02195929);
   thisHist__312->SetBinContent(10,0.02468834);
   thisHist__312->SetBinContent(11,0.20544);
   thisHist__312->SetBinContent(12,0.2979102);
   thisHist__312->SetBinContent(13,0.3271681);
   thisHist__312->SetBinContent(14,0.3664536);
   thisHist__312->SetBinContent(15,0.384478);
   thisHist__312->SetBinContent(16,0.4053584);
   thisHist__312->SetBinContent(17,0.3984406);
   thisHist__312->SetBinContent(18,0.3883494);
   thisHist__312->SetBinContent(19,0.365819);
   thisHist__312->SetBinContent(20,0.3368784);
   thisHist__312->SetBinContent(21,0.2889614);
   thisHist__312->SetBinContent(22,0.2547532);
   thisHist__312->SetBinContent(23,0.2314611);
   thisHist__312->SetBinContent(24,0.2114058);
   thisHist__312->SetBinContent(25,0.2086767);
   thisHist__312->SetBinContent(26,0.2096922);
   thisHist__312->SetBinContent(27,0.2205449);
   thisHist__312->SetBinContent(28,0.2206718);
   thisHist__312->SetBinContent(29,0.2129924);
   thisHist__312->SetBinContent(30,0.2189583);
   thisHist__312->SetBinError(0,0.003926704);
   thisHist__312->SetMinimum(0);
   thisHist__312->SetMaximum(0.5007197);
   thisHist__312->SetEntries(97770);
   thisHist__312->SetDirectory(0);
   thisHist__312->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__312->SetLineColor(ci);
   thisHist__312->SetLineWidth(3);
   thisHist__312->GetXaxis()->SetTitle("cos #theta_{p}");
   thisHist__312->GetXaxis()->SetNdivisions(505);
   thisHist__312->GetXaxis()->SetLabelFont(132);
   thisHist__312->GetXaxis()->SetLabelSize(0.05);
   thisHist__312->GetXaxis()->SetTitleSize(0.06);
   thisHist__312->GetXaxis()->SetTitleOffset(0.95);
   thisHist__312->GetXaxis()->SetTitleFont(132);
   thisHist__312->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__312->GetYaxis()->SetNdivisions(505);
   thisHist__312->GetYaxis()->SetLabelFont(132);
   thisHist__312->GetYaxis()->SetLabelSize(0.05);
   thisHist__312->GetYaxis()->SetTitleSize(0.06);
   thisHist__312->GetYaxis()->SetTitleOffset(1.1);
   thisHist__312->GetYaxis()->SetTitleFont(132);
   thisHist__312->GetZaxis()->SetLabelFont(132);
   thisHist__312->GetZaxis()->SetLabelSize(0.05);
   thisHist__312->GetZaxis()->SetTitleSize(0.06);
   thisHist__312->GetZaxis()->SetTitleFont(132);
   thisHist__312->Draw("C");
   
   TH1D *thisHist__313 = new TH1D("thisHist__313","thisHist",30,0,1);
   thisHist__313->SetBinContent(0,0.2429485);
   thisHist__313->SetBinContent(1,0.01859559);
   thisHist__313->SetBinContent(2,0.01821479);
   thisHist__313->SetBinContent(3,0.01808786);
   thisHist__313->SetBinContent(4,0.01897638);
   thisHist__313->SetBinContent(5,0.01942065);
   thisHist__313->SetBinContent(6,0.02088037);
   thisHist__313->SetBinContent(7,0.02265742);
   thisHist__313->SetBinContent(8,0.02424407);
   thisHist__313->SetBinContent(9,0.02195929);
   thisHist__313->SetBinContent(10,0.02468834);
   thisHist__313->SetBinContent(11,0.20544);
   thisHist__313->SetBinContent(12,0.2979102);
   thisHist__313->SetBinContent(13,0.3271681);
   thisHist__313->SetBinContent(14,0.3664536);
   thisHist__313->SetBinContent(15,0.384478);
   thisHist__313->SetBinContent(16,0.4053584);
   thisHist__313->SetBinContent(17,0.3984406);
   thisHist__313->SetBinContent(18,0.3883494);
   thisHist__313->SetBinContent(19,0.365819);
   thisHist__313->SetBinContent(20,0.3368784);
   thisHist__313->SetBinContent(21,0.2889614);
   thisHist__313->SetBinContent(22,0.2547532);
   thisHist__313->SetBinContent(23,0.2314611);
   thisHist__313->SetBinContent(24,0.2114058);
   thisHist__313->SetBinContent(25,0.2086767);
   thisHist__313->SetBinContent(26,0.2096922);
   thisHist__313->SetBinContent(27,0.2205449);
   thisHist__313->SetBinContent(28,0.2206718);
   thisHist__313->SetBinContent(29,0.2129924);
   thisHist__313->SetBinContent(30,0.2189583);
   thisHist__313->SetBinError(0,0.003926704);
   thisHist__313->SetMinimum(0);
   thisHist__313->SetMaximum(0.5007197);
   thisHist__313->SetEntries(97770);
   thisHist__313->SetDirectory(0);
   thisHist__313->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__313->SetLineColor(ci);
   thisHist__313->SetLineWidth(3);
   thisHist__313->GetXaxis()->SetTitle("cos #theta_{p}");
   thisHist__313->GetXaxis()->SetNdivisions(505);
   thisHist__313->GetXaxis()->SetLabelFont(132);
   thisHist__313->GetXaxis()->SetLabelSize(0.05);
   thisHist__313->GetXaxis()->SetTitleSize(0.06);
   thisHist__313->GetXaxis()->SetTitleOffset(0.95);
   thisHist__313->GetXaxis()->SetTitleFont(132);
   thisHist__313->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__313->GetYaxis()->SetNdivisions(505);
   thisHist__313->GetYaxis()->SetLabelFont(132);
   thisHist__313->GetYaxis()->SetLabelSize(0.05);
   thisHist__313->GetYaxis()->SetTitleSize(0.06);
   thisHist__313->GetYaxis()->SetTitleOffset(1.1);
   thisHist__313->GetYaxis()->SetTitleFont(132);
   thisHist__313->GetZaxis()->SetLabelFont(132);
   thisHist__313->GetZaxis()->SetLabelSize(0.05);
   thisHist__313->GetZaxis()->SetTitleSize(0.06);
   thisHist__313->GetZaxis()->SetTitleFont(132);
   thisHist__313->Draw("CSAME");
   
   TH1D *thisHist__314 = new TH1D("thisHist__314","thisHist",30,0,1);
   thisHist__314->SetBinContent(0,0.1853947);
   thisHist__314->SetBinContent(1,0.01743453);
   thisHist__314->SetBinContent(2,0.01779681);
   thisHist__314->SetBinContent(3,0.01983461);
   thisHist__314->SetBinContent(4,0.01960819);
   thisHist__314->SetBinContent(5,0.02037802);
   thisHist__314->SetBinContent(6,0.02327623);
   thisHist__314->SetBinContent(7,0.0207403);
   thisHist__314->SetBinContent(8,0.0207403);
   thisHist__314->SetBinContent(9,0.02332152);
   thisHist__314->SetBinContent(10,0.0239555);
   thisHist__314->SetBinContent(11,0.2442193);
   thisHist__314->SetBinContent(12,0.356389);
   thisHist__314->SetBinContent(13,0.3972809);
   thisHist__314->SetBinContent(14,0.4321952);
   thisHist__314->SetBinContent(15,0.4524374);
   thisHist__314->SetBinContent(16,0.4551998);
   thisHist__314->SetBinContent(17,0.4395766);
   thisHist__314->SetBinContent(18,0.4109568);
   thisHist__314->SetBinContent(19,0.3575211);
   thisHist__314->SetBinContent(20,0.3154971);
   thisHist__314->SetBinContent(21,0.2589368);
   thisHist__314->SetBinContent(22,0.2117503);
   thisHist__314->SetBinContent(23,0.1780586);
   thisHist__314->SetBinContent(24,0.1632506);
   thisHist__314->SetBinContent(25,0.1591297);
   thisHist__314->SetBinContent(26,0.1587222);
   thisHist__314->SetBinContent(27,0.1627978);
   thisHist__314->SetBinContent(28,0.1529257);
   thisHist__314->SetBinContent(29,0.1522918);
   thisHist__314->SetBinContent(30,0.1515219);
   thisHist__314->SetBinError(0,0.0028975);
   thisHist__314->SetEntries(132565);
   thisHist__314->SetDirectory(0);
   thisHist__314->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__314->SetLineColor(ci);
   thisHist__314->SetLineWidth(3);
   thisHist__314->GetXaxis()->SetNdivisions(505);
   thisHist__314->GetXaxis()->SetLabelFont(132);
   thisHist__314->GetXaxis()->SetLabelSize(0.05);
   thisHist__314->GetXaxis()->SetTitleSize(0.06);
   thisHist__314->GetXaxis()->SetTitleFont(132);
   thisHist__314->GetYaxis()->SetNdivisions(505);
   thisHist__314->GetYaxis()->SetLabelFont(132);
   thisHist__314->GetYaxis()->SetLabelSize(0.05);
   thisHist__314->GetYaxis()->SetTitleSize(0.06);
   thisHist__314->GetYaxis()->SetTitleFont(132);
   thisHist__314->GetZaxis()->SetLabelFont(132);
   thisHist__314->GetZaxis()->SetLabelSize(0.05);
   thisHist__314->GetZaxis()->SetTitleSize(0.06);
   thisHist__314->GetZaxis()->SetTitleFont(132);
   thisHist__314->Draw("CSAME");
   
   TH1D *thisHist__315 = new TH1D("thisHist__315","thisHist",30,0,1);
   thisHist__315->SetBinContent(0,0.2053241);
   thisHist__315->SetBinContent(1,0.01527949);
   thisHist__315->SetBinContent(2,0.01717757);
   thisHist__315->SetBinContent(3,0.01646579);
   thisHist__315->SetBinContent(4,0.01798425);
   thisHist__315->SetBinContent(5,0.01883838);
   thisHist__315->SetBinContent(6,0.01826896);
   thisHist__315->SetBinContent(7,0.0179368);
   thisHist__315->SetBinContent(8,0.01883838);
   thisHist__315->SetBinContent(9,0.01798425);
   thisHist__315->SetBinContent(10,0.01917055);
   thisHist__315->SetBinContent(11,0.1957389);
   thisHist__315->SetBinContent(12,0.2772611);
   thisHist__315->SetBinContent(13,0.3028377);
   thisHist__315->SetBinContent(14,0.3207745);
   thisHist__315->SetBinContent(15,0.3353422);
   thisHist__315->SetBinContent(16,0.3407043);
   thisHist__315->SetBinContent(17,0.3441208);
   thisHist__315->SetBinContent(18,0.3385215);
   thisHist__315->SetBinContent(19,0.3230522);
   thisHist__315->SetBinContent(20,0.2973807);
   thisHist__315->SetBinContent(21,0.2589922);
   thisHist__315->SetBinContent(22,0.2305211);
   thisHist__315->SetBinContent(23,0.1962134);
   thisHist__315->SetBinContent(24,0.180317);
   thisHist__315->SetBinContent(25,0.186296);
   thisHist__315->SetBinContent(26,0.1901396);
   thisHist__315->SetBinContent(27,0.1919902);
   thisHist__315->SetBinContent(28,0.1849198);
   thisHist__315->SetBinContent(29,0.187245);
   thisHist__315->SetBinContent(30,0.1809339);
   thisHist__315->SetBinError(0,0.003121379);
   thisHist__315->SetEntries(114781);
   thisHist__315->SetDirectory(0);
   thisHist__315->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__315->SetLineColor(ci);
   thisHist__315->SetLineWidth(3);
   thisHist__315->GetXaxis()->SetNdivisions(505);
   thisHist__315->GetXaxis()->SetLabelFont(132);
   thisHist__315->GetXaxis()->SetLabelSize(0.05);
   thisHist__315->GetXaxis()->SetTitleSize(0.06);
   thisHist__315->GetXaxis()->SetTitleFont(132);
   thisHist__315->GetYaxis()->SetNdivisions(505);
   thisHist__315->GetYaxis()->SetLabelFont(132);
   thisHist__315->GetYaxis()->SetLabelSize(0.05);
   thisHist__315->GetYaxis()->SetTitleSize(0.06);
   thisHist__315->GetYaxis()->SetTitleFont(132);
   thisHist__315->GetZaxis()->SetLabelFont(132);
   thisHist__315->GetZaxis()->SetLabelSize(0.05);
   thisHist__315->GetZaxis()->SetTitleSize(0.06);
   thisHist__315->GetZaxis()->SetTitleFont(132);
   thisHist__315->Draw("CSAME");
   
   TH1D *thisHist__316 = new TH1D("thisHist__316","thisHist",30,0,1);
   thisHist__316->SetBinContent(0,0.1634254);
   thisHist__316->SetBinContent(1,0.01441704);
   thisHist__316->SetBinContent(2,0.01461056);
   thisHist__316->SetBinContent(3,0.01678763);
   thisHist__316->SetBinContent(4,0.01688439);
   thisHist__316->SetBinContent(5,0.01949687);
   thisHist__316->SetBinContent(6,0.01843252);
   thisHist__316->SetBinContent(7,0.01906146);
   thisHist__316->SetBinContent(8,0.01998066);
   thisHist__316->SetBinContent(9,0.0201258);
   thisHist__316->SetBinContent(10,0.0198839);
   thisHist__316->SetBinContent(11,0.20687);
   thisHist__316->SetBinContent(12,0.3018386);
   thisHist__316->SetBinContent(13,0.3397197);
   thisHist__316->SetBinContent(14,0.3652156);
   thisHist__316->SetBinContent(15,0.395114);
   thisHist__316->SetBinContent(16,0.4002906);
   thisHist__316->SetBinContent(17,0.4115146);
   thisHist__316->SetBinContent(18,0.3803099);
   thisHist__316->SetBinContent(19,0.350218);
   thisHist__316->SetBinContent(20,0.3074023);
   thisHist__316->SetBinContent(21,0.2613451);
   thisHist__316->SetBinContent(22,0.2292213);
   thisHist__316->SetBinContent(23,0.1925014);
   thisHist__316->SetBinContent(24,0.1813257);
   thisHist__316->SetBinContent(25,0.1794873);
   thisHist__316->SetBinContent(26,0.1841801);
   thisHist__316->SetBinContent(27,0.1815676);
   thisHist__316->SetBinContent(28,0.1797292);
   thisHist__316->SetBinContent(29,0.176004);
   thisHist__316->SetBinContent(30,0.1747945);
   thisHist__316->SetBinError(0,0.002811834);
   thisHist__316->SetEntries(118682);
   thisHist__316->SetDirectory(0);
   thisHist__316->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__316->SetLineColor(ci);
   thisHist__316->SetLineWidth(3);
   thisHist__316->GetXaxis()->SetNdivisions(505);
   thisHist__316->GetXaxis()->SetLabelFont(132);
   thisHist__316->GetXaxis()->SetLabelSize(0.05);
   thisHist__316->GetXaxis()->SetTitleSize(0.06);
   thisHist__316->GetXaxis()->SetTitleFont(132);
   thisHist__316->GetYaxis()->SetNdivisions(505);
   thisHist__316->GetYaxis()->SetLabelFont(132);
   thisHist__316->GetYaxis()->SetLabelSize(0.05);
   thisHist__316->GetYaxis()->SetTitleSize(0.06);
   thisHist__316->GetYaxis()->SetTitleFont(132);
   thisHist__316->GetZaxis()->SetLabelFont(132);
   thisHist__316->GetZaxis()->SetLabelSize(0.05);
   thisHist__316->GetZaxis()->SetTitleSize(0.06);
   thisHist__316->GetZaxis()->SetTitleFont(132);
   thisHist__316->Draw("CSAME");
   
   TH1D *thisHist__317 = new TH1D("thisHist__317","thisHist",30,0,1);
   thisHist__317->SetBinContent(0,0.2570244);
   thisHist__317->SetBinContent(1,0.01644801);
   thisHist__317->SetBinContent(2,0.01828632);
   thisHist__317->SetBinContent(3,0.0191571);
   thisHist__317->SetBinContent(4,0.01954411);
   thisHist__317->SetBinContent(5,0.02070515);
   thisHist__317->SetBinContent(6,0.02051164);
   thisHist__317->SetBinContent(7,0.0216243);
   thisHist__317->SetBinContent(8,0.02201131);
   thisHist__317->SetBinContent(9,0.02234995);
   thisHist__317->SetBinContent(10,0.02612332);
   thisHist__317->SetBinContent(11,0.2120342);
   thisHist__317->SetBinContent(12,0.3102386);
   thisHist__317->SetBinContent(13,0.3528583);
   thisHist__317->SetBinContent(14,0.3810134);
   thisHist__317->SetBinContent(15,0.4027828);
   thisHist__317->SetBinContent(16,0.4173925);
   thisHist__317->SetBinContent(17,0.4128935);
   thisHist__317->SetBinContent(18,0.3941718);
   thisHist__317->SetBinContent(19,0.3613242);
   thisHist__317->SetBinContent(20,0.3131895);
   thisHist__317->SetBinContent(21,0.2689734);
   thisHist__317->SetBinContent(22,0.2219031);
   thisHist__317->SetBinContent(23,0.1979083);
   thisHist__317->SetBinContent(24,0.1830083);
   thisHist__317->SetBinContent(25,0.1794285);
   thisHist__317->SetBinContent(26,0.1753649);
   thisHist__317->SetBinContent(27,0.180783);
   thisHist__317->SetBinContent(28,0.1791382);
   thisHist__317->SetBinContent(29,0.1782674);
   thisHist__317->SetBinContent(30,0.1689792);
   thisHist__317->SetBinError(0,0.00352618);
   thisHist__317->SetEntries(123106);
   thisHist__317->SetDirectory(0);
   thisHist__317->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__317->SetLineColor(ci);
   thisHist__317->SetLineWidth(3);
   thisHist__317->GetXaxis()->SetNdivisions(505);
   thisHist__317->GetXaxis()->SetLabelFont(132);
   thisHist__317->GetXaxis()->SetLabelSize(0.05);
   thisHist__317->GetXaxis()->SetTitleSize(0.06);
   thisHist__317->GetXaxis()->SetTitleFont(132);
   thisHist__317->GetYaxis()->SetNdivisions(505);
   thisHist__317->GetYaxis()->SetLabelFont(132);
   thisHist__317->GetYaxis()->SetLabelSize(0.05);
   thisHist__317->GetYaxis()->SetTitleSize(0.06);
   thisHist__317->GetYaxis()->SetTitleFont(132);
   thisHist__317->GetZaxis()->SetLabelFont(132);
   thisHist__317->GetZaxis()->SetLabelSize(0.05);
   thisHist__317->GetZaxis()->SetTitleSize(0.06);
   thisHist__317->GetZaxis()->SetTitleFont(132);
   thisHist__317->Draw("CSAME");
   
   TH1D *thisHist__318 = new TH1D("thisHist__318","thisHist",30,0,1);
   thisHist__318->SetBinContent(0,0.2429485);
   thisHist__318->SetBinContent(1,0.01859559);
   thisHist__318->SetBinContent(2,0.01821479);
   thisHist__318->SetBinContent(3,0.01808786);
   thisHist__318->SetBinContent(4,0.01897638);
   thisHist__318->SetBinContent(5,0.01942065);
   thisHist__318->SetBinContent(6,0.02088037);
   thisHist__318->SetBinContent(7,0.02265742);
   thisHist__318->SetBinContent(8,0.02424407);
   thisHist__318->SetBinContent(9,0.02195929);
   thisHist__318->SetBinContent(10,0.02468834);
   thisHist__318->SetBinContent(11,0.20544);
   thisHist__318->SetBinContent(12,0.2979102);
   thisHist__318->SetBinContent(13,0.3271681);
   thisHist__318->SetBinContent(14,0.3664536);
   thisHist__318->SetBinContent(15,0.384478);
   thisHist__318->SetBinContent(16,0.4053584);
   thisHist__318->SetBinContent(17,0.3984406);
   thisHist__318->SetBinContent(18,0.3883494);
   thisHist__318->SetBinContent(19,0.365819);
   thisHist__318->SetBinContent(20,0.3368784);
   thisHist__318->SetBinContent(21,0.2889614);
   thisHist__318->SetBinContent(22,0.2547532);
   thisHist__318->SetBinContent(23,0.2314611);
   thisHist__318->SetBinContent(24,0.2114058);
   thisHist__318->SetBinContent(25,0.2086767);
   thisHist__318->SetBinContent(26,0.2096922);
   thisHist__318->SetBinContent(27,0.2205449);
   thisHist__318->SetBinContent(28,0.2206718);
   thisHist__318->SetBinContent(29,0.2129924);
   thisHist__318->SetBinContent(30,0.2189583);
   thisHist__318->SetBinError(0,0.003926704);
   thisHist__318->SetMinimum(0);
   thisHist__318->SetMaximum(0.5007197);
   thisHist__318->SetEntries(97770);
   thisHist__318->SetDirectory(0);
   thisHist__318->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__318->SetLineColor(ci);
   thisHist__318->SetLineWidth(3);
   thisHist__318->GetXaxis()->SetTitle("cos #theta_{p}");
   thisHist__318->GetXaxis()->SetNdivisions(505);
   thisHist__318->GetXaxis()->SetLabelFont(132);
   thisHist__318->GetXaxis()->SetLabelSize(0.05);
   thisHist__318->GetXaxis()->SetTitleSize(0.06);
   thisHist__318->GetXaxis()->SetTitleOffset(0.95);
   thisHist__318->GetXaxis()->SetTitleFont(132);
   thisHist__318->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__318->GetYaxis()->SetNdivisions(505);
   thisHist__318->GetYaxis()->SetLabelFont(132);
   thisHist__318->GetYaxis()->SetLabelSize(0.05);
   thisHist__318->GetYaxis()->SetTitleSize(0.06);
   thisHist__318->GetYaxis()->SetTitleOffset(1.1);
   thisHist__318->GetYaxis()->SetTitleFont(132);
   thisHist__318->GetZaxis()->SetLabelFont(132);
   thisHist__318->GetZaxis()->SetLabelSize(0.05);
   thisHist__318->GetZaxis()->SetTitleSize(0.06);
   thisHist__318->GetZaxis()->SetTitleFont(132);
   thisHist__318->Draw("sameaxis");
   Double_t xAxis160[6] = {0, 0.475, 0.575, 0.675, 0.8, 1}; 
   
   TH1D *modRate_px__319 = new TH1D("modRate_px__319","",5, xAxis160);
   modRate_px__319->SetBinContent(0,12633.88);
   modRate_px__319->SetBinContent(1,0.1254409);
   modRate_px__319->SetBinContent(2,0.2586438);
   modRate_px__319->SetBinContent(3,0.3104291);
   modRate_px__319->SetBinContent(4,0.3622157);
   modRate_px__319->SetBinContent(5,0.4551998);
   modRate_px__319->SetBinError(0,204.1977);
   modRate_px__319->SetBinError(1,28.60521);
   modRate_px__319->SetBinError(2,43.34593);
   modRate_px__319->SetBinError(3,48.6147);
   modRate_px__319->SetBinError(4,50.96495);
   modRate_px__319->SetBinError(5,71.03283);
   modRate_px__319->SetEntries(58655.05);
   modRate_px__319->SetDirectory(0);
   modRate_px__319->SetStats(0);
   modRate_px__319->SetLineStyle(7);
   modRate_px__319->SetLineWidth(3);
   modRate_px__319->GetXaxis()->SetTitle("cos(#theta)");
   modRate_px__319->GetXaxis()->SetRange(1,40);
   modRate_px__319->GetXaxis()->SetNdivisions(505);
   modRate_px__319->GetXaxis()->SetLabelFont(132);
   modRate_px__319->GetXaxis()->SetLabelSize(0.05);
   modRate_px__319->GetXaxis()->SetTitleSize(0.06);
   modRate_px__319->GetXaxis()->SetTitleFont(132);
   modRate_px__319->GetYaxis()->SetNdivisions(505);
   modRate_px__319->GetYaxis()->SetLabelFont(132);
   modRate_px__319->GetYaxis()->SetLabelSize(0.05);
   modRate_px__319->GetYaxis()->SetTitleSize(0.06);
   modRate_px__319->GetYaxis()->SetTitleFont(132);
   modRate_px__319->GetZaxis()->SetLabelFont(132);
   modRate_px__319->GetZaxis()->SetLabelSize(0.05);
   modRate_px__319->GetZaxis()->SetTitleSize(0.06);
   modRate_px__319->GetZaxis()->SetTitleFont(132);
   modRate_px__319->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1,0,1,0.5007197,0,0.1517155,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__320 = new TH1D("thisHist__320","thisHist",30,0,1);
   thisHist__320->SetBinContent(0,0.2429485);
   thisHist__320->SetBinContent(1,0.01859559);
   thisHist__320->SetBinContent(2,0.01821479);
   thisHist__320->SetBinContent(3,0.01808786);
   thisHist__320->SetBinContent(4,0.01897638);
   thisHist__320->SetBinContent(5,0.01942065);
   thisHist__320->SetBinContent(6,0.02088037);
   thisHist__320->SetBinContent(7,0.02265742);
   thisHist__320->SetBinContent(8,0.02424407);
   thisHist__320->SetBinContent(9,0.02195929);
   thisHist__320->SetBinContent(10,0.02468834);
   thisHist__320->SetBinContent(11,0.20544);
   thisHist__320->SetBinContent(12,0.2979102);
   thisHist__320->SetBinContent(13,0.3271681);
   thisHist__320->SetBinContent(14,0.3664536);
   thisHist__320->SetBinContent(15,0.384478);
   thisHist__320->SetBinContent(16,0.4053584);
   thisHist__320->SetBinContent(17,0.3984406);
   thisHist__320->SetBinContent(18,0.3883494);
   thisHist__320->SetBinContent(19,0.365819);
   thisHist__320->SetBinContent(20,0.3368784);
   thisHist__320->SetBinContent(21,0.2889614);
   thisHist__320->SetBinContent(22,0.2547532);
   thisHist__320->SetBinContent(23,0.2314611);
   thisHist__320->SetBinContent(24,0.2114058);
   thisHist__320->SetBinContent(25,0.2086767);
   thisHist__320->SetBinContent(26,0.2096922);
   thisHist__320->SetBinContent(27,0.2205449);
   thisHist__320->SetBinContent(28,0.2206718);
   thisHist__320->SetBinContent(29,0.2129924);
   thisHist__320->SetBinContent(30,0.2189583);
   thisHist__320->SetBinError(0,0.003926704);
   thisHist__320->SetMinimum(0);
   thisHist__320->SetMaximum(0.5007197);
   thisHist__320->SetEntries(97770);
   thisHist__320->SetDirectory(0);
   thisHist__320->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__320->SetLineColor(ci);
   thisHist__320->SetLineWidth(3);
   thisHist__320->GetXaxis()->SetTitle("cos #theta_{p}");
   thisHist__320->GetXaxis()->SetNdivisions(505);
   thisHist__320->GetXaxis()->SetLabelFont(132);
   thisHist__320->GetXaxis()->SetLabelSize(0.05);
   thisHist__320->GetXaxis()->SetTitleSize(0.06);
   thisHist__320->GetXaxis()->SetTitleOffset(0.95);
   thisHist__320->GetXaxis()->SetTitleFont(132);
   thisHist__320->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__320->GetYaxis()->SetNdivisions(505);
   thisHist__320->GetYaxis()->SetLabelFont(132);
   thisHist__320->GetYaxis()->SetLabelSize(0.05);
   thisHist__320->GetYaxis()->SetTitleSize(0.06);
   thisHist__320->GetYaxis()->SetTitleOffset(1.1);
   thisHist__320->GetYaxis()->SetTitleFont(132);
   thisHist__320->GetZaxis()->SetLabelFont(132);
   thisHist__320->GetZaxis()->SetLabelSize(0.05);
   thisHist__320->GetZaxis()->SetTitleSize(0.06);
   thisHist__320->GetZaxis()->SetTitleFont(132);
   thisHist__320->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_transverse_costh_2212_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:29:28 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.2054795,-4932.75,1.164384,30301.18);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis153[6] = {0, 0.475, 0.575, 0.675, 0.8, 1}; 
   
   TH1D *projReco__305 = new TH1D("projReco__305","",5, xAxis153);
   projReco__305->SetBinContent(0,8058.947);
   projReco__305->SetBinContent(1,1889.195);
   projReco__305->SetBinContent(2,14744.1);
   projReco__305->SetBinContent(3,15839.43);
   projReco__305->SetBinContent(4,12563.24);
   projReco__305->SetBinContent(5,13721.98);
   projReco__305->SetBinError(0,130.2544);
   projReco__305->SetMinimum(0);
   projReco__305->SetMaximum(26425.45);
   projReco__305->SetEntries(58650.05);
   projReco__305->SetDirectory(0);
   projReco__305->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__305->SetLineColor(ci);
   projReco__305->SetLineWidth(3);
   projReco__305->GetXaxis()->SetTitle("cos #theta_{p}");
   projReco__305->GetXaxis()->SetRange(1,40);
   projReco__305->GetXaxis()->SetNdivisions(505);
   projReco__305->GetXaxis()->SetLabelFont(132);
   projReco__305->GetXaxis()->SetLabelSize(0.05);
   projReco__305->GetXaxis()->SetTitleSize(0.06);
   projReco__305->GetXaxis()->SetTitleOffset(0.95);
   projReco__305->GetXaxis()->SetTitleFont(132);
   projReco__305->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__305->GetYaxis()->SetNdivisions(505);
   projReco__305->GetYaxis()->SetLabelFont(132);
   projReco__305->GetYaxis()->SetLabelSize(0.05);
   projReco__305->GetYaxis()->SetTitleSize(0.06);
   projReco__305->GetYaxis()->SetTitleOffset(1.1);
   projReco__305->GetYaxis()->SetTitleFont(132);
   projReco__305->GetZaxis()->SetLabelFont(132);
   projReco__305->GetZaxis()->SetLabelSize(0.05);
   projReco__305->GetZaxis()->SetTitleSize(0.06);
   projReco__305->GetZaxis()->SetTitleFont(132);
   projReco__305->Draw("HIST");
   Double_t xAxis154[6] = {0, 0.475, 0.575, 0.675, 0.8, 1}; 
   
   TH1D *projReco__306 = new TH1D("projReco__306","",5, xAxis154);
   projReco__306->SetBinContent(0,8058.947);
   projReco__306->SetBinContent(1,1889.195);
   projReco__306->SetBinContent(2,14744.1);
   projReco__306->SetBinContent(3,15839.43);
   projReco__306->SetBinContent(4,12563.24);
   projReco__306->SetBinContent(5,13721.98);
   projReco__306->SetBinError(0,130.2544);
   projReco__306->SetMinimum(0);
   projReco__306->SetMaximum(26425.45);
   projReco__306->SetEntries(58650.05);
   projReco__306->SetDirectory(0);
   projReco__306->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__306->SetLineColor(ci);
   projReco__306->SetLineWidth(3);
   projReco__306->GetXaxis()->SetTitle("cos #theta_{p}");
   projReco__306->GetXaxis()->SetRange(1,40);
   projReco__306->GetXaxis()->SetNdivisions(505);
   projReco__306->GetXaxis()->SetLabelFont(132);
   projReco__306->GetXaxis()->SetLabelSize(0.05);
   projReco__306->GetXaxis()->SetTitleSize(0.06);
   projReco__306->GetXaxis()->SetTitleOffset(0.95);
   projReco__306->GetXaxis()->SetTitleFont(132);
   projReco__306->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__306->GetYaxis()->SetNdivisions(505);
   projReco__306->GetYaxis()->SetLabelFont(132);
   projReco__306->GetYaxis()->SetLabelSize(0.05);
   projReco__306->GetYaxis()->SetTitleSize(0.06);
   projReco__306->GetYaxis()->SetTitleOffset(1.1);
   projReco__306->GetYaxis()->SetTitleFont(132);
   projReco__306->GetZaxis()->SetLabelFont(132);
   projReco__306->GetZaxis()->SetLabelSize(0.05);
   projReco__306->GetZaxis()->SetTitleSize(0.06);
   projReco__306->GetZaxis()->SetTitleFont(132);
   projReco__306->Draw("HIST SAME");
   Double_t xAxis155[7] = {0, 0.45, 0.525, 0.6, 0.675, 0.8, 1}; 
   
   TH1D *projReco__307 = new TH1D("projReco__307","",6, xAxis155);
   projReco__307->SetBinContent(0,9097.778);
   projReco__307->SetBinContent(1,2397.959);
   projReco__307->SetBinContent(2,21010.29);
   projReco__307->SetBinContent(3,24023.13);
   projReco__307->SetBinContent(4,20647.88);
   projReco__307->SetBinContent(5,14221.77);
   projReco__307->SetBinContent(6,14153.76);
   projReco__307->SetBinError(0,142.1875);
   projReco__307->SetEntries(79011.57);
   projReco__307->SetDirectory(0);
   projReco__307->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__307->SetLineColor(ci);
   projReco__307->SetLineWidth(3);
   projReco__307->GetXaxis()->SetTitle("cos(#theta)");
   projReco__307->GetXaxis()->SetRange(1,40);
   projReco__307->GetXaxis()->SetNdivisions(505);
   projReco__307->GetXaxis()->SetLabelFont(132);
   projReco__307->GetXaxis()->SetLabelSize(0.05);
   projReco__307->GetXaxis()->SetTitleSize(0.06);
   projReco__307->GetXaxis()->SetTitleFont(132);
   projReco__307->GetYaxis()->SetNdivisions(505);
   projReco__307->GetYaxis()->SetLabelFont(132);
   projReco__307->GetYaxis()->SetLabelSize(0.05);
   projReco__307->GetYaxis()->SetTitleSize(0.06);
   projReco__307->GetYaxis()->SetTitleFont(132);
   projReco__307->GetZaxis()->SetLabelFont(132);
   projReco__307->GetZaxis()->SetLabelSize(0.05);
   projReco__307->GetZaxis()->SetTitleSize(0.06);
   projReco__307->GetZaxis()->SetTitleFont(132);
   projReco__307->Draw("HIST SAME");
   Double_t xAxis156[7] = {0, 0.45, 0.525, 0.6, 0.675, 0.775, 1}; 
   
   TH1D *projReco__308 = new TH1D("projReco__308","",6, xAxis156);
   projReco__308->SetBinContent(0,9615.556);
   projReco__308->SetBinContent(1,1829.329);
   projReco__308->SetBinContent(2,14642.82);
   projReco__308->SetBinContent(3,18700.18);
   projReco__308->SetBinContent(4,19622.83);
   projReco__308->SetBinContent(5,15725.7);
   projReco__308->SetBinContent(6,17031.12);
   projReco__308->SetBinError(0,146.1776);
   projReco__308->SetEntries(70523.91);
   projReco__308->SetDirectory(0);
   projReco__308->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__308->SetLineColor(ci);
   projReco__308->SetLineWidth(3);
   projReco__308->GetXaxis()->SetTitle("cos(#theta)");
   projReco__308->GetXaxis()->SetRange(1,40);
   projReco__308->GetXaxis()->SetNdivisions(505);
   projReco__308->GetXaxis()->SetLabelFont(132);
   projReco__308->GetXaxis()->SetLabelSize(0.05);
   projReco__308->GetXaxis()->SetTitleSize(0.06);
   projReco__308->GetXaxis()->SetTitleFont(132);
   projReco__308->GetYaxis()->SetNdivisions(505);
   projReco__308->GetYaxis()->SetLabelFont(132);
   projReco__308->GetYaxis()->SetLabelSize(0.05);
   projReco__308->GetYaxis()->SetTitleSize(0.06);
   projReco__308->GetYaxis()->SetTitleFont(132);
   projReco__308->GetZaxis()->SetLabelFont(132);
   projReco__308->GetZaxis()->SetLabelSize(0.05);
   projReco__308->GetZaxis()->SetTitleSize(0.06);
   projReco__308->GetZaxis()->SetTitleFont(132);
   projReco__308->Draw("HIST SAME");
   Double_t xAxis157[7] = {0, 0.45, 0.525, 0.6, 0.675, 0.8, 1}; 
   
   TH1D *projReco__309 = new TH1D("projReco__309","",6, xAxis157);
   projReco__309->SetBinContent(0,7506.667);
   projReco__309->SetBinContent(1,1890.521);
   projReco__309->SetBinContent(2,16770.41);
   projReco__309->SetBinContent(3,20872.39);
   projReco__309->SetBinContent(4,18742.49);
   projReco__309->SetBinContent(5,14250.21);
   projReco__309->SetBinContent(6,15141.24);
   projReco__309->SetBinError(0,129.1568);
   projReco__309->SetEntries(71747.66);
   projReco__309->SetDirectory(0);
   projReco__309->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__309->SetLineColor(ci);
   projReco__309->SetLineWidth(3);
   projReco__309->GetXaxis()->SetTitle("cos(#theta)");
   projReco__309->GetXaxis()->SetRange(1,40);
   projReco__309->GetXaxis()->SetNdivisions(505);
   projReco__309->GetXaxis()->SetLabelFont(132);
   projReco__309->GetXaxis()->SetLabelSize(0.05);
   projReco__309->GetXaxis()->SetTitleSize(0.06);
   projReco__309->GetXaxis()->SetTitleFont(132);
   projReco__309->GetYaxis()->SetNdivisions(505);
   projReco__309->GetYaxis()->SetLabelFont(132);
   projReco__309->GetYaxis()->SetLabelSize(0.05);
   projReco__309->GetYaxis()->SetTitleSize(0.06);
   projReco__309->GetYaxis()->SetTitleFont(132);
   projReco__309->GetZaxis()->SetLabelFont(132);
   projReco__309->GetZaxis()->SetLabelSize(0.05);
   projReco__309->GetZaxis()->SetTitleSize(0.06);
   projReco__309->GetZaxis()->SetTitleFont(132);
   projReco__309->Draw("HIST SAME");
   Double_t xAxis158[7] = {0, 0.45, 0.525, 0.6, 0.675, 0.8, 1}; 
   
   TH1D *projReco__310 = new TH1D("projReco__310","",6, xAxis158);
   projReco__310->SetBinContent(0,11806.67);
   projReco__310->SetBinContent(1,2027.664);
   projReco__310->SetBinContent(2,17697.69);
   projReco__310->SetBinContent(3,21740.89);
   projReco__310->SetBinContent(4,19629.36);
   projReco__310->SetBinContent(5,14713.41);
   projReco__310->SetBinContent(6,15317.31);
   projReco__310->SetBinError(0,161.9785);
   projReco__310->SetEntries(74202.89);
   projReco__310->SetDirectory(0);
   projReco__310->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__310->SetLineColor(ci);
   projReco__310->SetLineWidth(3);
   projReco__310->GetXaxis()->SetTitle("cos(#theta)");
   projReco__310->GetXaxis()->SetRange(1,40);
   projReco__310->GetXaxis()->SetNdivisions(505);
   projReco__310->GetXaxis()->SetLabelFont(132);
   projReco__310->GetXaxis()->SetLabelSize(0.05);
   projReco__310->GetXaxis()->SetTitleSize(0.06);
   projReco__310->GetXaxis()->SetTitleFont(132);
   projReco__310->GetYaxis()->SetNdivisions(505);
   projReco__310->GetYaxis()->SetLabelFont(132);
   projReco__310->GetYaxis()->SetLabelSize(0.05);
   projReco__310->GetYaxis()->SetTitleSize(0.06);
   projReco__310->GetYaxis()->SetTitleFont(132);
   projReco__310->GetZaxis()->SetLabelFont(132);
   projReco__310->GetZaxis()->SetLabelSize(0.05);
   projReco__310->GetZaxis()->SetTitleSize(0.06);
   projReco__310->GetZaxis()->SetTitleFont(132);
   projReco__310->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis159[6] = {0, 0.475, 0.575, 0.675, 0.8, 1}; 
   
   TH1D *projReco__311 = new TH1D("projReco__311","",5, xAxis159);
   projReco__311->SetBinContent(0,8058.947);
   projReco__311->SetBinContent(1,1889.195);
   projReco__311->SetBinContent(2,14744.1);
   projReco__311->SetBinContent(3,15839.43);
   projReco__311->SetBinContent(4,12563.24);
   projReco__311->SetBinContent(5,13721.98);
   projReco__311->SetBinError(0,130.2544);
   projReco__311->SetMinimum(0);
   projReco__311->SetMaximum(26425.45);
   projReco__311->SetEntries(58650.05);
   projReco__311->SetDirectory(0);
   projReco__311->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__311->SetLineColor(ci);
   projReco__311->SetLineWidth(3);
   projReco__311->GetXaxis()->SetTitle("cos #theta_{p}");
   projReco__311->GetXaxis()->SetRange(1,40);
   projReco__311->GetXaxis()->SetNdivisions(505);
   projReco__311->GetXaxis()->SetLabelFont(132);
   projReco__311->GetXaxis()->SetLabelSize(0.05);
   projReco__311->GetXaxis()->SetTitleSize(0.06);
   projReco__311->GetXaxis()->SetTitleOffset(0.95);
   projReco__311->GetXaxis()->SetTitleFont(132);
   projReco__311->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__311->GetYaxis()->SetNdivisions(505);
   projReco__311->GetYaxis()->SetLabelFont(132);
   projReco__311->GetYaxis()->SetLabelSize(0.05);
   projReco__311->GetYaxis()->SetTitleSize(0.06);
   projReco__311->GetYaxis()->SetTitleOffset(1.1);
   projReco__311->GetYaxis()->SetTitleFont(132);
   projReco__311->GetZaxis()->SetLabelFont(132);
   projReco__311->GetZaxis()->SetLabelSize(0.05);
   projReco__311->GetZaxis()->SetTitleSize(0.06);
   projReco__311->GetZaxis()->SetTitleFont(132);
   projReco__311->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_transverse_dalphat_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:40:32 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-36.9863,-0.0004213589,209.589,0.002588348);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__408 = new TH1D("thisHist__408","thisHist",30,0,180);
   thisHist__408->SetBinContent(1,0.0006455919);
   thisHist__408->SetBinContent(2,0.0006745043);
   thisHist__408->SetBinContent(3,0.0006737991);
   thisHist__408->SetBinContent(4,0.0006723887);
   thisHist__408->SetBinContent(5,0.0006522911);
   thisHist__408->SetBinContent(6,0.0006871975);
   thisHist__408->SetBinContent(7,0.0007316238);
   thisHist__408->SetBinContent(8,0.0007097632);
   thisHist__408->SetBinContent(9,0.0007231617);
   thisHist__408->SetBinContent(10,0.0007418489);
   thisHist__408->SetBinContent(11,0.000765825);
   thisHist__408->SetBinContent(12,0.0008007314);
   thisHist__408->SetBinContent(13,0.0008359904);
   thisHist__408->SetBinContent(14,0.0008857055);
   thisHist__408->SetBinContent(15,0.000912855);
   thisHist__408->SetBinContent(16,0.000966096);
   thisHist__408->SetBinContent(17,0.001007702);
   thisHist__408->SetBinContent(18,0.001076457);
   thisHist__408->SetBinContent(19,0.001182586);
   thisHist__408->SetBinContent(20,0.001232301);
   thisHist__408->SetBinContent(21,0.001320801);
   thisHist__408->SetBinContent(22,0.001428341);
   thisHist__408->SetBinContent(23,0.001586654);
   thisHist__408->SetBinContent(24,0.00175625);
   thisHist__408->SetBinContent(25,0.001831351);
   thisHist__408->SetBinContent(26,0.001911742);
   thisHist__408->SetBinContent(27,0.00196181);
   thisHist__408->SetBinContent(28,0.001999889);
   thisHist__408->SetBinContent(29,0.002045373);
   thisHist__408->SetBinContent(30,0.002052073);
   thisHist__408->SetMinimum(0);
   thisHist__408->SetMaximum(0.00225728);
   thisHist__408->SetEntries(97770);
   thisHist__408->SetDirectory(0);
   thisHist__408->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__408->SetLineColor(ci);
   thisHist__408->SetLineWidth(3);
   thisHist__408->GetXaxis()->SetTitle("#delta #alpha_{t} (degrees)");
   thisHist__408->GetXaxis()->SetNdivisions(505);
   thisHist__408->GetXaxis()->SetLabelFont(132);
   thisHist__408->GetXaxis()->SetLabelSize(0.05);
   thisHist__408->GetXaxis()->SetTitleSize(0.06);
   thisHist__408->GetXaxis()->SetTitleOffset(0.95);
   thisHist__408->GetXaxis()->SetTitleFont(132);
   thisHist__408->GetYaxis()->SetTitle("d#sigma/d#delta #alpha_{t} (#times 10^{-38} cm^{2}/degrees/nucleon)");
   thisHist__408->GetYaxis()->SetNdivisions(505);
   thisHist__408->GetYaxis()->SetLabelFont(132);
   thisHist__408->GetYaxis()->SetLabelSize(0.05);
   thisHist__408->GetYaxis()->SetTitleSize(0.06);
   thisHist__408->GetYaxis()->SetTitleOffset(1.1);
   thisHist__408->GetYaxis()->SetTitleFont(132);
   thisHist__408->GetZaxis()->SetLabelFont(132);
   thisHist__408->GetZaxis()->SetLabelSize(0.05);
   thisHist__408->GetZaxis()->SetTitleSize(0.06);
   thisHist__408->GetZaxis()->SetTitleFont(132);
   thisHist__408->Draw("C");
   
   TH1D *thisHist__409 = new TH1D("thisHist__409","thisHist",30,0,180);
   thisHist__409->SetBinContent(1,0.0006455919);
   thisHist__409->SetBinContent(2,0.0006745043);
   thisHist__409->SetBinContent(3,0.0006737991);
   thisHist__409->SetBinContent(4,0.0006723887);
   thisHist__409->SetBinContent(5,0.0006522911);
   thisHist__409->SetBinContent(6,0.0006871975);
   thisHist__409->SetBinContent(7,0.0007316238);
   thisHist__409->SetBinContent(8,0.0007097632);
   thisHist__409->SetBinContent(9,0.0007231617);
   thisHist__409->SetBinContent(10,0.0007418489);
   thisHist__409->SetBinContent(11,0.000765825);
   thisHist__409->SetBinContent(12,0.0008007314);
   thisHist__409->SetBinContent(13,0.0008359904);
   thisHist__409->SetBinContent(14,0.0008857055);
   thisHist__409->SetBinContent(15,0.000912855);
   thisHist__409->SetBinContent(16,0.000966096);
   thisHist__409->SetBinContent(17,0.001007702);
   thisHist__409->SetBinContent(18,0.001076457);
   thisHist__409->SetBinContent(19,0.001182586);
   thisHist__409->SetBinContent(20,0.001232301);
   thisHist__409->SetBinContent(21,0.001320801);
   thisHist__409->SetBinContent(22,0.001428341);
   thisHist__409->SetBinContent(23,0.001586654);
   thisHist__409->SetBinContent(24,0.00175625);
   thisHist__409->SetBinContent(25,0.001831351);
   thisHist__409->SetBinContent(26,0.001911742);
   thisHist__409->SetBinContent(27,0.00196181);
   thisHist__409->SetBinContent(28,0.001999889);
   thisHist__409->SetBinContent(29,0.002045373);
   thisHist__409->SetBinContent(30,0.002052073);
   thisHist__409->SetMinimum(0);
   thisHist__409->SetMaximum(0.00225728);
   thisHist__409->SetEntries(97770);
   thisHist__409->SetDirectory(0);
   thisHist__409->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__409->SetLineColor(ci);
   thisHist__409->SetLineWidth(3);
   thisHist__409->GetXaxis()->SetTitle("#delta #alpha_{t} (degrees)");
   thisHist__409->GetXaxis()->SetNdivisions(505);
   thisHist__409->GetXaxis()->SetLabelFont(132);
   thisHist__409->GetXaxis()->SetLabelSize(0.05);
   thisHist__409->GetXaxis()->SetTitleSize(0.06);
   thisHist__409->GetXaxis()->SetTitleOffset(0.95);
   thisHist__409->GetXaxis()->SetTitleFont(132);
   thisHist__409->GetYaxis()->SetTitle("d#sigma/d#delta #alpha_{t} (#times 10^{-38} cm^{2}/degrees/nucleon)");
   thisHist__409->GetYaxis()->SetNdivisions(505);
   thisHist__409->GetYaxis()->SetLabelFont(132);
   thisHist__409->GetYaxis()->SetLabelSize(0.05);
   thisHist__409->GetYaxis()->SetTitleSize(0.06);
   thisHist__409->GetYaxis()->SetTitleOffset(1.1);
   thisHist__409->GetYaxis()->SetTitleFont(132);
   thisHist__409->GetZaxis()->SetLabelFont(132);
   thisHist__409->GetZaxis()->SetLabelSize(0.05);
   thisHist__409->GetZaxis()->SetTitleSize(0.06);
   thisHist__409->GetZaxis()->SetTitleFont(132);
   thisHist__409->Draw("CSAME");
   
   TH1D *thisHist__410 = new TH1D("thisHist__410","thisHist",30,0,180);
   thisHist__410->SetBinContent(1,0.0008616634);
   thisHist__410->SetBinContent(2,0.00082292);
   thisHist__410->SetBinContent(3,0.0008417885);
   thisHist__410->SetBinContent(4,0.0008644307);
   thisHist__410->SetBinContent(5,0.000858896);
   thisHist__410->SetBinContent(6,0.0008543675);
   thisHist__410->SetBinContent(7,0.0008498391);
   thisHist__410->SetBinContent(8,0.0008332348);
   thisHist__410->SetBinContent(9,0.0008327316);
   thisHist__410->SetBinContent(10,0.0008193978);
   thisHist__410->SetBinContent(11,0.0008689592);
   thisHist__410->SetBinContent(12,0.0008843056);
   thisHist__410->SetBinContent(13,0.0008812866);
   thisHist__410->SetBinContent(14,0.0009217911);
   thisHist__410->SetBinContent(15,0.0009555029);
   thisHist__410->SetBinContent(16,0.0009633019);
   thisHist__410->SetBinContent(17,0.000979403);
   thisHist__410->SetBinContent(18,0.001056638);
   thisHist__410->SetBinContent(19,0.001099659);
   thisHist__410->SetBinContent(20,0.001178906);
   thisHist__410->SetBinContent(21,0.001254884);
   thisHist__410->SetBinContent(22,0.001348472);
   thisHist__410->SetBinContent(23,0.001389982);
   thisHist__410->SetBinContent(24,0.001467469);
   thisHist__410->SetBinContent(25,0.001542189);
   thisHist__410->SetBinContent(26,0.001581687);
   thisHist__410->SetBinContent(27,0.001616405);
   thisHist__410->SetBinContent(28,0.001642318);
   thisHist__410->SetBinContent(29,0.001639802);
   thisHist__410->SetBinContent(30,0.001638544);
   thisHist__410->SetEntries(132565);
   thisHist__410->SetDirectory(0);
   thisHist__410->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__410->SetLineColor(ci);
   thisHist__410->SetLineWidth(3);
   thisHist__410->GetXaxis()->SetNdivisions(505);
   thisHist__410->GetXaxis()->SetLabelFont(132);
   thisHist__410->GetXaxis()->SetLabelSize(0.05);
   thisHist__410->GetXaxis()->SetTitleSize(0.06);
   thisHist__410->GetXaxis()->SetTitleFont(132);
   thisHist__410->GetYaxis()->SetNdivisions(505);
   thisHist__410->GetYaxis()->SetLabelFont(132);
   thisHist__410->GetYaxis()->SetLabelSize(0.05);
   thisHist__410->GetYaxis()->SetTitleSize(0.06);
   thisHist__410->GetYaxis()->SetTitleFont(132);
   thisHist__410->GetZaxis()->SetLabelFont(132);
   thisHist__410->GetZaxis()->SetLabelSize(0.05);
   thisHist__410->GetZaxis()->SetTitleSize(0.06);
   thisHist__410->GetZaxis()->SetTitleFont(132);
   thisHist__410->Draw("CSAME");
   
   TH1D *thisHist__411 = new TH1D("thisHist__411","thisHist",30,0,180);
   thisHist__411->SetBinContent(1,0.000634273);
   thisHist__411->SetBinContent(2,0.0006511448);
   thisHist__411->SetBinContent(3,0.0006585262);
   thisHist__411->SetBinContent(4,0.0006450815);
   thisHist__411->SetBinContent(5,0.0006350639);
   thisHist__411->SetBinContent(6,0.000673289);
   thisHist__411->SetBinContent(7,0.0006740799);
   thisHist__411->SetBinContent(8,0.0006959604);
   thisHist__411->SetBinContent(9,0.0007009692);
   thisHist__411->SetBinContent(10,0.0006930606);
   thisHist__411->SetBinContent(11,0.0007183682);
   thisHist__411->SetBinContent(12,0.0007513209);
   thisHist__411->SetBinContent(13,0.0007692472);
   thisHist__411->SetBinContent(14,0.0008222351);
   thisHist__411->SetBinContent(15,0.0008338344);
   thisHist__411->SetBinContent(16,0.0008978944);
   thisHist__411->SetBinContent(17,0.0008833952);
   thisHist__411->SetBinContent(18,0.0009830441);
   thisHist__411->SetBinContent(19,0.001052904);
   thisHist__411->SetBinContent(20,0.001053695);
   thisHist__411->SetBinContent(21,0.00120844);
   thisHist__411->SetBinContent(22,0.001272237);
   thisHist__411->SetBinContent(23,0.001346842);
   thisHist__411->SetBinContent(24,0.001468635);
   thisHist__411->SetBinContent(25,0.001514768);
   thisHist__411->SetBinContent(26,0.001564066);
   thisHist__411->SetBinContent(27,0.0016015);
   thisHist__411->SetBinContent(28,0.001611254);
   thisHist__411->SetBinContent(29,0.001632607);
   thisHist__411->SetBinContent(30,0.00161099);
   thisHist__411->SetEntries(114781);
   thisHist__411->SetDirectory(0);
   thisHist__411->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__411->SetLineColor(ci);
   thisHist__411->SetLineWidth(3);
   thisHist__411->GetXaxis()->SetNdivisions(505);
   thisHist__411->GetXaxis()->SetLabelFont(132);
   thisHist__411->GetXaxis()->SetLabelSize(0.05);
   thisHist__411->GetXaxis()->SetTitleSize(0.06);
   thisHist__411->GetXaxis()->SetTitleFont(132);
   thisHist__411->GetYaxis()->SetNdivisions(505);
   thisHist__411->GetYaxis()->SetLabelFont(132);
   thisHist__411->GetYaxis()->SetLabelSize(0.05);
   thisHist__411->GetYaxis()->SetTitleSize(0.06);
   thisHist__411->GetYaxis()->SetTitleFont(132);
   thisHist__411->GetZaxis()->SetLabelFont(132);
   thisHist__411->GetZaxis()->SetLabelSize(0.05);
   thisHist__411->GetZaxis()->SetTitleSize(0.06);
   thisHist__411->GetZaxis()->SetTitleFont(132);
   thisHist__411->Draw("CSAME");
   
   TH1D *thisHist__412 = new TH1D("thisHist__412","thisHist",30,0,180);
   thisHist__412->SetBinContent(1,0.0006302752);
   thisHist__412->SetBinContent(2,0.000639951);
   thisHist__412->SetBinContent(3,0.0006278562);
   thisHist__412->SetBinContent(4,0.0006439826);
   thisHist__412->SetBinContent(5,0.0006716664);
   thisHist__412->SetBinContent(6,0.0006781169);
   thisHist__412->SetBinContent(7,0.0006668284);
   thisHist__412->SetBinContent(8,0.0007001564);
   thisHist__412->SetBinContent(9,0.0007181643);
   thisHist__412->SetBinContent(10,0.0007299903);
   thisHist__412->SetBinContent(11,0.0007617057);
   thisHist__412->SetBinContent(12,0.0007372472);
   thisHist__412->SetBinContent(13,0.0008116976);
   thisHist__412->SetBinContent(14,0.0008490572);
   thisHist__412->SetBinContent(15,0.0008624959);
   thisHist__412->SetBinContent(16,0.0009098002);
   thisHist__412->SetBinContent(17,0.0009396341);
   thisHist__412->SetBinContent(18,0.001029942);
   thisHist__412->SetBinContent(19,0.001057357);
   thisHist__412->SetBinContent(20,0.001123207);
   thisHist__412->SetBinContent(21,0.001225072);
   thisHist__412->SetBinContent(22,0.001361609);
   thisHist__412->SetBinContent(23,0.001421277);
   thisHist__412->SetBinContent(24,0.001523143);
   thisHist__412->SetBinContent(25,0.001658067);
   thisHist__412->SetBinContent(26,0.001691664);
   thisHist__412->SetBinContent(27,0.001769877);
   thisHist__412->SetBinContent(28,0.001817719);
   thisHist__412->SetBinContent(29,0.001833577);
   thisHist__412->SetBinContent(30,0.001807505);
   thisHist__412->SetEntries(118682);
   thisHist__412->SetDirectory(0);
   thisHist__412->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__412->SetLineColor(ci);
   thisHist__412->SetLineWidth(3);
   thisHist__412->GetXaxis()->SetNdivisions(505);
   thisHist__412->GetXaxis()->SetLabelFont(132);
   thisHist__412->GetXaxis()->SetLabelSize(0.05);
   thisHist__412->GetXaxis()->SetTitleSize(0.06);
   thisHist__412->GetXaxis()->SetTitleFont(132);
   thisHist__412->GetYaxis()->SetNdivisions(505);
   thisHist__412->GetYaxis()->SetLabelFont(132);
   thisHist__412->GetYaxis()->SetLabelSize(0.05);
   thisHist__412->GetYaxis()->SetTitleSize(0.06);
   thisHist__412->GetYaxis()->SetTitleFont(132);
   thisHist__412->GetZaxis()->SetLabelFont(132);
   thisHist__412->GetZaxis()->SetLabelSize(0.05);
   thisHist__412->GetZaxis()->SetTitleSize(0.06);
   thisHist__412->GetZaxis()->SetTitleFont(132);
   thisHist__412->Draw("CSAME");
   
   TH1D *thisHist__413 = new TH1D("thisHist__413","thisHist",30,0,180);
   thisHist__413->SetBinContent(1,0.0006517391);
   thisHist__413->SetBinContent(2,0.0006909778);
   thisHist__413->SetBinContent(3,0.0006560392);
   thisHist__413->SetBinContent(4,0.0006716272);
   thisHist__413->SetBinContent(5,0.0006877527);
   thisHist__413->SetBinContent(6,0.0006942029);
   thisHist__413->SetBinContent(7,0.0006917841);
   thisHist__413->SetBinContent(8,0.0007154349);
   thisHist__413->SetBinContent(9,0.0007476859);
   thisHist__413->SetBinContent(10,0.0007388168);
   thisHist__413->SetBinContent(11,0.0007815494);
   thisHist__413->SetBinContent(12,0.0008285821);
   thisHist__413->SetBinContent(13,0.0008508891);
   thisHist__413->SetBinContent(14,0.0008624457);
   thisHist__413->SetBinContent(15,0.0009118972);
   thisHist__413->SetBinContent(16,0.0009261414);
   thisHist__413->SetBinContent(17,0.001022626);
   thisHist__413->SetBinContent(18,0.001094653);
   thisHist__413->SetBinContent(19,0.001136042);
   thisHist__413->SetBinContent(20,0.001235214);
   thisHist__413->SetBinContent(21,0.001337342);
   thisHist__413->SetBinContent(22,0.001418238);
   thisHist__413->SetBinContent(23,0.001532998);
   thisHist__413->SetBinContent(24,0.00157573);
   thisHist__413->SetBinContent(25,0.001730267);
   thisHist__413->SetBinContent(26,0.0018117);
   thisHist__413->SetBinContent(27,0.001756874);
   thisHist__413->SetBinContent(28,0.001771118);
   thisHist__413->SetBinContent(29,0.001778106);
   thisHist__413->SetBinContent(30,0.001777299);
   thisHist__413->SetEntries(123106);
   thisHist__413->SetDirectory(0);
   thisHist__413->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__413->SetLineColor(ci);
   thisHist__413->SetLineWidth(3);
   thisHist__413->GetXaxis()->SetNdivisions(505);
   thisHist__413->GetXaxis()->SetLabelFont(132);
   thisHist__413->GetXaxis()->SetLabelSize(0.05);
   thisHist__413->GetXaxis()->SetTitleSize(0.06);
   thisHist__413->GetXaxis()->SetTitleFont(132);
   thisHist__413->GetYaxis()->SetNdivisions(505);
   thisHist__413->GetYaxis()->SetLabelFont(132);
   thisHist__413->GetYaxis()->SetLabelSize(0.05);
   thisHist__413->GetYaxis()->SetTitleSize(0.06);
   thisHist__413->GetYaxis()->SetTitleFont(132);
   thisHist__413->GetZaxis()->SetLabelFont(132);
   thisHist__413->GetZaxis()->SetLabelSize(0.05);
   thisHist__413->GetZaxis()->SetTitleSize(0.06);
   thisHist__413->GetZaxis()->SetTitleFont(132);
   thisHist__413->Draw("CSAME");
   
   TH1D *thisHist__414 = new TH1D("thisHist__414","thisHist",30,0,180);
   thisHist__414->SetBinContent(1,0.0006455919);
   thisHist__414->SetBinContent(2,0.0006745043);
   thisHist__414->SetBinContent(3,0.0006737991);
   thisHist__414->SetBinContent(4,0.0006723887);
   thisHist__414->SetBinContent(5,0.0006522911);
   thisHist__414->SetBinContent(6,0.0006871975);
   thisHist__414->SetBinContent(7,0.0007316238);
   thisHist__414->SetBinContent(8,0.0007097632);
   thisHist__414->SetBinContent(9,0.0007231617);
   thisHist__414->SetBinContent(10,0.0007418489);
   thisHist__414->SetBinContent(11,0.000765825);
   thisHist__414->SetBinContent(12,0.0008007314);
   thisHist__414->SetBinContent(13,0.0008359904);
   thisHist__414->SetBinContent(14,0.0008857055);
   thisHist__414->SetBinContent(15,0.000912855);
   thisHist__414->SetBinContent(16,0.000966096);
   thisHist__414->SetBinContent(17,0.001007702);
   thisHist__414->SetBinContent(18,0.001076457);
   thisHist__414->SetBinContent(19,0.001182586);
   thisHist__414->SetBinContent(20,0.001232301);
   thisHist__414->SetBinContent(21,0.001320801);
   thisHist__414->SetBinContent(22,0.001428341);
   thisHist__414->SetBinContent(23,0.001586654);
   thisHist__414->SetBinContent(24,0.00175625);
   thisHist__414->SetBinContent(25,0.001831351);
   thisHist__414->SetBinContent(26,0.001911742);
   thisHist__414->SetBinContent(27,0.00196181);
   thisHist__414->SetBinContent(28,0.001999889);
   thisHist__414->SetBinContent(29,0.002045373);
   thisHist__414->SetBinContent(30,0.002052073);
   thisHist__414->SetMinimum(0);
   thisHist__414->SetMaximum(0.00225728);
   thisHist__414->SetEntries(97770);
   thisHist__414->SetDirectory(0);
   thisHist__414->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__414->SetLineColor(ci);
   thisHist__414->SetLineWidth(3);
   thisHist__414->GetXaxis()->SetTitle("#delta #alpha_{t} (degrees)");
   thisHist__414->GetXaxis()->SetNdivisions(505);
   thisHist__414->GetXaxis()->SetLabelFont(132);
   thisHist__414->GetXaxis()->SetLabelSize(0.05);
   thisHist__414->GetXaxis()->SetTitleSize(0.06);
   thisHist__414->GetXaxis()->SetTitleOffset(0.95);
   thisHist__414->GetXaxis()->SetTitleFont(132);
   thisHist__414->GetYaxis()->SetTitle("d#sigma/d#delta #alpha_{t} (#times 10^{-38} cm^{2}/degrees/nucleon)");
   thisHist__414->GetYaxis()->SetNdivisions(505);
   thisHist__414->GetYaxis()->SetLabelFont(132);
   thisHist__414->GetYaxis()->SetLabelSize(0.05);
   thisHist__414->GetYaxis()->SetTitleSize(0.06);
   thisHist__414->GetYaxis()->SetTitleOffset(1.1);
   thisHist__414->GetYaxis()->SetTitleFont(132);
   thisHist__414->GetZaxis()->SetLabelFont(132);
   thisHist__414->GetZaxis()->SetLabelSize(0.05);
   thisHist__414->GetZaxis()->SetTitleSize(0.06);
   thisHist__414->GetZaxis()->SetTitleFont(132);
   thisHist__414->Draw("sameaxis");
   
   TH1D *Minerva_transverse_delta_alphaT__415 = new TH1D("Minerva_transverse_delta_alphaT__415","Minerva_transverse_delta_alphaT",18,0,180);
   Minerva_transverse_delta_alphaT__415->SetBinContent(1,0.001844804);
   Minerva_transverse_delta_alphaT__415->SetBinContent(2,0.001831691);
   Minerva_transverse_delta_alphaT__415->SetBinContent(3,0.001928536);
   Minerva_transverse_delta_alphaT__415->SetBinContent(4,0.001941542);
   Minerva_transverse_delta_alphaT__415->SetBinContent(5,0.002052073);
   Minerva_transverse_delta_alphaT__415->SetBinContent(6,0.001892408);
   Minerva_transverse_delta_alphaT__415->SetBinContent(7,0.001948555);
   Minerva_transverse_delta_alphaT__415->SetBinContent(8,0.001938083);
   Minerva_transverse_delta_alphaT__415->SetBinContent(9,0.00194361);
   Minerva_transverse_delta_alphaT__415->SetBinContent(10,0.002003022);
   Minerva_transverse_delta_alphaT__415->SetBinContent(11,0.002035405);
   Minerva_transverse_delta_alphaT__415->SetBinContent(12,0.001896512);
   Minerva_transverse_delta_alphaT__415->SetBinContent(13,0.001939991);
   Minerva_transverse_delta_alphaT__415->SetBinContent(14,0.001838804);
   Minerva_transverse_delta_alphaT__415->SetBinContent(15,0.001772798);
   Minerva_transverse_delta_alphaT__415->SetBinContent(16,0.001698757);
   Minerva_transverse_delta_alphaT__415->SetBinContent(17,0.001638185);
   Minerva_transverse_delta_alphaT__415->SetBinContent(18,0.001445441);
   Minerva_transverse_delta_alphaT__415->SetBinError(1,3.712677e-05);
   Minerva_transverse_delta_alphaT__415->SetBinError(2,4.308285e-05);
   Minerva_transverse_delta_alphaT__415->SetBinError(3,4.766516e-05);
   Minerva_transverse_delta_alphaT__415->SetBinError(4,4.975283e-05);
   Minerva_transverse_delta_alphaT__415->SetBinError(5,5.140604e-05);
   Minerva_transverse_delta_alphaT__415->SetBinError(6,4.898616e-05);
   Minerva_transverse_delta_alphaT__415->SetBinError(7,4.853457e-05);
   Minerva_transverse_delta_alphaT__415->SetBinError(8,4.63948e-05);
   Minerva_transverse_delta_alphaT__415->SetBinError(9,4.423731e-05);
   Minerva_transverse_delta_alphaT__415->SetBinError(10,4.212088e-05);
   Minerva_transverse_delta_alphaT__415->SetBinError(11,3.967252e-05);
   Minerva_transverse_delta_alphaT__415->SetBinError(12,3.587444e-05);
   Minerva_transverse_delta_alphaT__415->SetBinError(13,3.38672e-05);
   Minerva_transverse_delta_alphaT__415->SetBinError(14,3.064482e-05);
   Minerva_transverse_delta_alphaT__415->SetBinError(15,2.803466e-05);
   Minerva_transverse_delta_alphaT__415->SetBinError(16,2.616487e-05);
   Minerva_transverse_delta_alphaT__415->SetBinError(17,2.460408e-05);
   Minerva_transverse_delta_alphaT__415->SetBinError(18,2.181275e-05);
   Minerva_transverse_delta_alphaT__415->SetEntries(530880);
   Minerva_transverse_delta_alphaT__415->SetDirectory(0);
   Minerva_transverse_delta_alphaT__415->SetStats(0);
   Minerva_transverse_delta_alphaT__415->SetLineStyle(7);
   Minerva_transverse_delta_alphaT__415->SetLineWidth(3);
   Minerva_transverse_delta_alphaT__415->GetXaxis()->SetTitle("#delta#alpha_{t} (degrees)");
   Minerva_transverse_delta_alphaT__415->GetXaxis()->SetNdivisions(505);
   Minerva_transverse_delta_alphaT__415->GetXaxis()->SetLabelFont(132);
   Minerva_transverse_delta_alphaT__415->GetXaxis()->SetLabelSize(0.05);
   Minerva_transverse_delta_alphaT__415->GetXaxis()->SetTitleSize(0.06);
   Minerva_transverse_delta_alphaT__415->GetXaxis()->SetTitleFont(132);
   Minerva_transverse_delta_alphaT__415->GetYaxis()->SetTitle("Selection Efficiency");
   Minerva_transverse_delta_alphaT__415->GetYaxis()->SetNdivisions(505);
   Minerva_transverse_delta_alphaT__415->GetYaxis()->SetLabelFont(132);
   Minerva_transverse_delta_alphaT__415->GetYaxis()->SetLabelSize(0.05);
   Minerva_transverse_delta_alphaT__415->GetYaxis()->SetTitleSize(0.06);
   Minerva_transverse_delta_alphaT__415->GetYaxis()->SetTitleFont(132);
   Minerva_transverse_delta_alphaT__415->GetZaxis()->SetLabelFont(132);
   Minerva_transverse_delta_alphaT__415->GetZaxis()->SetLabelSize(0.05);
   Minerva_transverse_delta_alphaT__415->GetZaxis()->SetTitleSize(0.06);
   Minerva_transverse_delta_alphaT__415->GetZaxis()->SetTitleFont(132);
   Minerva_transverse_delta_alphaT__415->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(180,0,180,0.00225728,0,0.1145281,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("Minerva_transverse_delta_alphaT","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__416 = new TH1D("thisHist__416","thisHist",30,0,180);
   thisHist__416->SetBinContent(1,0.0006455919);
   thisHist__416->SetBinContent(2,0.0006745043);
   thisHist__416->SetBinContent(3,0.0006737991);
   thisHist__416->SetBinContent(4,0.0006723887);
   thisHist__416->SetBinContent(5,0.0006522911);
   thisHist__416->SetBinContent(6,0.0006871975);
   thisHist__416->SetBinContent(7,0.0007316238);
   thisHist__416->SetBinContent(8,0.0007097632);
   thisHist__416->SetBinContent(9,0.0007231617);
   thisHist__416->SetBinContent(10,0.0007418489);
   thisHist__416->SetBinContent(11,0.000765825);
   thisHist__416->SetBinContent(12,0.0008007314);
   thisHist__416->SetBinContent(13,0.0008359904);
   thisHist__416->SetBinContent(14,0.0008857055);
   thisHist__416->SetBinContent(15,0.000912855);
   thisHist__416->SetBinContent(16,0.000966096);
   thisHist__416->SetBinContent(17,0.001007702);
   thisHist__416->SetBinContent(18,0.001076457);
   thisHist__416->SetBinContent(19,0.001182586);
   thisHist__416->SetBinContent(20,0.001232301);
   thisHist__416->SetBinContent(21,0.001320801);
   thisHist__416->SetBinContent(22,0.001428341);
   thisHist__416->SetBinContent(23,0.001586654);
   thisHist__416->SetBinContent(24,0.00175625);
   thisHist__416->SetBinContent(25,0.001831351);
   thisHist__416->SetBinContent(26,0.001911742);
   thisHist__416->SetBinContent(27,0.00196181);
   thisHist__416->SetBinContent(28,0.001999889);
   thisHist__416->SetBinContent(29,0.002045373);
   thisHist__416->SetBinContent(30,0.002052073);
   thisHist__416->SetMinimum(0);
   thisHist__416->SetMaximum(0.00225728);
   thisHist__416->SetEntries(97770);
   thisHist__416->SetDirectory(0);
   thisHist__416->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__416->SetLineColor(ci);
   thisHist__416->SetLineWidth(3);
   thisHist__416->GetXaxis()->SetTitle("#delta #alpha_{t} (degrees)");
   thisHist__416->GetXaxis()->SetNdivisions(505);
   thisHist__416->GetXaxis()->SetLabelFont(132);
   thisHist__416->GetXaxis()->SetLabelSize(0.05);
   thisHist__416->GetXaxis()->SetTitleSize(0.06);
   thisHist__416->GetXaxis()->SetTitleOffset(0.95);
   thisHist__416->GetXaxis()->SetTitleFont(132);
   thisHist__416->GetYaxis()->SetTitle("d#sigma/d#delta #alpha_{t} (#times 10^{-38} cm^{2}/degrees/nucleon)");
   thisHist__416->GetYaxis()->SetNdivisions(505);
   thisHist__416->GetYaxis()->SetLabelFont(132);
   thisHist__416->GetYaxis()->SetLabelSize(0.05);
   thisHist__416->GetYaxis()->SetTitleSize(0.06);
   thisHist__416->GetYaxis()->SetTitleOffset(1.1);
   thisHist__416->GetYaxis()->SetTitleFont(132);
   thisHist__416->GetZaxis()->SetLabelFont(132);
   thisHist__416->GetZaxis()->SetLabelSize(0.05);
   thisHist__416->GetZaxis()->SetTitleSize(0.06);
   thisHist__416->GetZaxis()->SetTitleFont(132);
   thisHist__416->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_transverse_dalphat_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:40:32 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-36.9863,-231.4517,209.589,1421.775);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   
   TH1D *projReco__401 = new TH1D("projReco__401","",18,0,180);
   projReco__401->SetBinContent(1,306.5);
   projReco__401->SetBinContent(2,318.6);
   projReco__401->SetBinContent(3,316.1);
   projReco__401->SetBinContent(4,335.8);
   projReco__401->SetBinContent(5,336.8);
   projReco__401->SetBinContent(6,346.6);
   projReco__401->SetBinContent(7,369.6);
   projReco__401->SetBinContent(8,390.5);
   projReco__401->SetBinContent(9,431.4);
   projReco__401->SetBinContent(10,462.7);
   projReco__401->SetBinContent(11,514.9);
   projReco__401->SetBinContent(12,572.4);
   projReco__401->SetBinContent(13,638.1);
   projReco__401->SetBinContent(14,755.7);
   projReco__401->SetBinContent(15,853.4);
   projReco__401->SetBinContent(16,912.2);
   projReco__401->SetBinContent(17,950.6);
   projReco__401->SetBinContent(18,965.1);
   projReco__401->SetMinimum(0);
   projReco__401->SetMaximum(1239.92);
   projReco__401->SetEntries(97770);
   projReco__401->SetDirectory(0);
   projReco__401->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__401->SetLineColor(ci);
   projReco__401->SetLineWidth(3);
   projReco__401->GetXaxis()->SetTitle("#delta #alpha_{t} (degrees)");
   projReco__401->GetXaxis()->SetNdivisions(505);
   projReco__401->GetXaxis()->SetLabelFont(132);
   projReco__401->GetXaxis()->SetLabelSize(0.05);
   projReco__401->GetXaxis()->SetTitleSize(0.06);
   projReco__401->GetXaxis()->SetTitleOffset(0.95);
   projReco__401->GetXaxis()->SetTitleFont(132);
   projReco__401->GetYaxis()->SetTitle("d#sigma/d#delta #alpha_{t} (#times 10^{-38} cm^{2}/degrees/nucleon)");
   projReco__401->GetYaxis()->SetNdivisions(505);
   projReco__401->GetYaxis()->SetLabelFont(132);
   projReco__401->GetYaxis()->SetLabelSize(0.05);
   projReco__401->GetYaxis()->SetTitleSize(0.06);
   projReco__401->GetYaxis()->SetTitleOffset(1.1);
   projReco__401->GetYaxis()->SetTitleFont(132);
   projReco__401->GetZaxis()->SetLabelFont(132);
   projReco__401->GetZaxis()->SetLabelSize(0.05);
   projReco__401->GetZaxis()->SetTitleSize(0.06);
   projReco__401->GetZaxis()->SetTitleFont(132);
   projReco__401->Draw("HIST");
   
   TH1D *projReco__402 = new TH1D("projReco__402","",18,0,180);
   projReco__402->SetBinContent(1,306.5);
   projReco__402->SetBinContent(2,318.6);
   projReco__402->SetBinContent(3,316.1);
   projReco__402->SetBinContent(4,335.8);
   projReco__402->SetBinContent(5,336.8);
   projReco__402->SetBinContent(6,346.6);
   projReco__402->SetBinContent(7,369.6);
   projReco__402->SetBinContent(8,390.5);
   projReco__402->SetBinContent(9,431.4);
   projReco__402->SetBinContent(10,462.7);
   projReco__402->SetBinContent(11,514.9);
   projReco__402->SetBinContent(12,572.4);
   projReco__402->SetBinContent(13,638.1);
   projReco__402->SetBinContent(14,755.7);
   projReco__402->SetBinContent(15,853.4);
   projReco__402->SetBinContent(16,912.2);
   projReco__402->SetBinContent(17,950.6);
   projReco__402->SetBinContent(18,965.1);
   projReco__402->SetMinimum(0);
   projReco__402->SetMaximum(1239.92);
   projReco__402->SetEntries(97770);
   projReco__402->SetDirectory(0);
   projReco__402->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__402->SetLineColor(ci);
   projReco__402->SetLineWidth(3);
   projReco__402->GetXaxis()->SetTitle("#delta #alpha_{t} (degrees)");
   projReco__402->GetXaxis()->SetNdivisions(505);
   projReco__402->GetXaxis()->SetLabelFont(132);
   projReco__402->GetXaxis()->SetLabelSize(0.05);
   projReco__402->GetXaxis()->SetTitleSize(0.06);
   projReco__402->GetXaxis()->SetTitleOffset(0.95);
   projReco__402->GetXaxis()->SetTitleFont(132);
   projReco__402->GetYaxis()->SetTitle("d#sigma/d#delta #alpha_{t} (#times 10^{-38} cm^{2}/degrees/nucleon)");
   projReco__402->GetYaxis()->SetNdivisions(505);
   projReco__402->GetYaxis()->SetLabelFont(132);
   projReco__402->GetYaxis()->SetLabelSize(0.05);
   projReco__402->GetYaxis()->SetTitleSize(0.06);
   projReco__402->GetYaxis()->SetTitleOffset(1.1);
   projReco__402->GetYaxis()->SetTitleFont(132);
   projReco__402->GetZaxis()->SetLabelFont(132);
   projReco__402->GetZaxis()->SetLabelSize(0.05);
   projReco__402->GetZaxis()->SetTitleSize(0.06);
   projReco__402->GetZaxis()->SetTitleFont(132);
   projReco__402->Draw("HIST SAME");
   
   TH1D *projReco__403 = new TH1D("projReco__403","",18,0,180);
   projReco__403->SetBinContent(1,556);
   projReco__403->SetBinContent(2,562.6);
   projReco__403->SetBinContent(3,570.6);
   projReco__403->SetBinContent(4,564.4);
   projReco__403->SetBinContent(5,551.2);
   projReco__403->SetBinContent(6,549.7);
   projReco__403->SetBinContent(7,578.6);
   projReco__403->SetBinContent(8,589.2);
   projReco__403->SetBinContent(9,625.6);
   projReco__403->SetBinContent(10,641.4);
   projReco__403->SetBinContent(11,696.7);
   projReco__403->SetBinContent(12,759.8);
   projReco__403->SetBinContent(13,854.9);
   projReco__403->SetBinContent(14,920.5);
   projReco__403->SetBinContent(15,1008.2);
   projReco__403->SetBinContent(16,1059.3);
   projReco__403->SetBinContent(17,1083.1);
   projReco__403->SetBinContent(18,1084.7);
   projReco__403->SetEntries(132565);
   projReco__403->SetDirectory(0);
   projReco__403->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__403->SetLineColor(ci);
   projReco__403->SetLineWidth(3);
   projReco__403->GetXaxis()->SetTitle("#delta#alpha_{t} (degrees)");
   projReco__403->GetXaxis()->SetNdivisions(505);
   projReco__403->GetXaxis()->SetLabelFont(132);
   projReco__403->GetXaxis()->SetLabelSize(0.05);
   projReco__403->GetXaxis()->SetTitleSize(0.06);
   projReco__403->GetXaxis()->SetTitleFont(132);
   projReco__403->GetYaxis()->SetTitle("Selection Efficiency");
   projReco__403->GetYaxis()->SetNdivisions(505);
   projReco__403->GetYaxis()->SetLabelFont(132);
   projReco__403->GetYaxis()->SetLabelSize(0.05);
   projReco__403->GetYaxis()->SetTitleSize(0.06);
   projReco__403->GetYaxis()->SetTitleFont(132);
   projReco__403->GetZaxis()->SetLabelFont(132);
   projReco__403->GetZaxis()->SetLabelSize(0.05);
   projReco__403->GetZaxis()->SetTitleSize(0.06);
   projReco__403->GetZaxis()->SetTitleFont(132);
   projReco__403->Draw("HIST SAME");
   
   TH1D *projReco__404 = new TH1D("projReco__404","",18,0,180);
   projReco__404->SetBinContent(1,405);
   projReco__404->SetBinContent(2,412.3);
   projReco__404->SetBinContent(3,405.7);
   projReco__404->SetBinContent(4,426.3);
   projReco__404->SetBinContent(5,436.7);
   projReco__404->SetBinContent(6,440.9);
   projReco__404->SetBinContent(7,463.4);
   projReco__404->SetBinContent(8,487.2);
   projReco__404->SetBinContent(9,526.9);
   projReco__404->SetBinContent(10,566.1);
   projReco__404->SetBinContent(11,614.8);
   projReco__404->SetBinContent(12,666.8);
   projReco__404->SetBinContent(13,779.3);
   projReco__404->SetBinContent(14,855.6);
   projReco__404->SetBinContent(15,948.7);
   projReco__404->SetBinContent(16,1005.1);
   projReco__404->SetBinContent(17,1009.6);
   projReco__404->SetBinContent(18,1027.7);
   projReco__404->SetEntries(114781);
   projReco__404->SetDirectory(0);
   projReco__404->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__404->SetLineColor(ci);
   projReco__404->SetLineWidth(3);
   projReco__404->GetXaxis()->SetTitle("#delta#alpha_{t} (degrees)");
   projReco__404->GetXaxis()->SetNdivisions(505);
   projReco__404->GetXaxis()->SetLabelFont(132);
   projReco__404->GetXaxis()->SetLabelSize(0.05);
   projReco__404->GetXaxis()->SetTitleSize(0.06);
   projReco__404->GetXaxis()->SetTitleFont(132);
   projReco__404->GetYaxis()->SetTitle("Selection Efficiency");
   projReco__404->GetYaxis()->SetNdivisions(505);
   projReco__404->GetYaxis()->SetLabelFont(132);
   projReco__404->GetYaxis()->SetLabelSize(0.05);
   projReco__404->GetYaxis()->SetTitleSize(0.06);
   projReco__404->GetYaxis()->SetTitleFont(132);
   projReco__404->GetZaxis()->SetLabelFont(132);
   projReco__404->GetZaxis()->SetLabelSize(0.05);
   projReco__404->GetZaxis()->SetTitleSize(0.06);
   projReco__404->GetZaxis()->SetTitleFont(132);
   projReco__404->Draw("HIST SAME");
   
   TH1D *projReco__405 = new TH1D("projReco__405","",18,0,180);
   projReco__405->SetBinContent(1,392.6);
   projReco__405->SetBinContent(2,389);
   projReco__405->SetBinContent(3,414.1);
   projReco__405->SetBinContent(4,416.9);
   projReco__405->SetBinContent(5,431.5);
   projReco__405->SetBinContent(6,451.3);
   projReco__405->SetBinContent(7,465.9);
   projReco__405->SetBinContent(8,495.9);
   projReco__405->SetBinContent(9,534.7);
   projReco__405->SetBinContent(10,569.5);
   projReco__405->SetBinContent(11,631.5);
   projReco__405->SetBinContent(12,681.6);
   projReco__405->SetBinContent(13,789.4);
   projReco__405->SetBinContent(14,885.3);
   projReco__405->SetBinContent(15,1000.1);
   projReco__405->SetBinContent(16,1067.4);
   projReco__405->SetBinContent(17,1124.3);
   projReco__405->SetBinContent(18,1127.2);
   projReco__405->SetEntries(118682);
   projReco__405->SetDirectory(0);
   projReco__405->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__405->SetLineColor(ci);
   projReco__405->SetLineWidth(3);
   projReco__405->GetXaxis()->SetTitle("#delta#alpha_{t} (degrees)");
   projReco__405->GetXaxis()->SetNdivisions(505);
   projReco__405->GetXaxis()->SetLabelFont(132);
   projReco__405->GetXaxis()->SetLabelSize(0.05);
   projReco__405->GetXaxis()->SetTitleSize(0.06);
   projReco__405->GetXaxis()->SetTitleFont(132);
   projReco__405->GetYaxis()->SetTitle("Selection Efficiency");
   projReco__405->GetYaxis()->SetNdivisions(505);
   projReco__405->GetYaxis()->SetLabelFont(132);
   projReco__405->GetYaxis()->SetLabelSize(0.05);
   projReco__405->GetYaxis()->SetTitleSize(0.06);
   projReco__405->GetYaxis()->SetTitleFont(132);
   projReco__405->GetZaxis()->SetLabelFont(132);
   projReco__405->GetZaxis()->SetLabelSize(0.05);
   projReco__405->GetZaxis()->SetTitleSize(0.06);
   projReco__405->GetZaxis()->SetTitleFont(132);
   projReco__405->Draw("HIST SAME");
   
   TH1D *projReco__406 = new TH1D("projReco__406","",18,0,180);
   projReco__406->SetBinContent(1,415.1);
   projReco__406->SetBinContent(2,413.2);
   projReco__406->SetBinContent(3,421.2);
   projReco__406->SetBinContent(4,430.9);
   projReco__406->SetBinContent(5,441.5);
   projReco__406->SetBinContent(6,462.6);
   projReco__406->SetBinContent(7,497.2);
   projReco__406->SetBinContent(8,523.7);
   projReco__406->SetBinContent(9,555);
   projReco__406->SetBinContent(10,599);
   projReco__406->SetBinContent(11,674.2);
   projReco__406->SetBinContent(12,741.5);
   projReco__406->SetBinContent(13,847.9);
   projReco__406->SetBinContent(14,944.4);
   projReco__406->SetBinContent(15,1033.5);
   projReco__406->SetBinContent(16,1121.5);
   projReco__406->SetBinContent(17,1081.3);
   projReco__406->SetBinContent(18,1106.9);
   projReco__406->SetEntries(123106);
   projReco__406->SetDirectory(0);
   projReco__406->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__406->SetLineColor(ci);
   projReco__406->SetLineWidth(3);
   projReco__406->GetXaxis()->SetTitle("#delta#alpha_{t} (degrees)");
   projReco__406->GetXaxis()->SetNdivisions(505);
   projReco__406->GetXaxis()->SetLabelFont(132);
   projReco__406->GetXaxis()->SetLabelSize(0.05);
   projReco__406->GetXaxis()->SetTitleSize(0.06);
   projReco__406->GetXaxis()->SetTitleFont(132);
   projReco__406->GetYaxis()->SetTitle("Selection Efficiency");
   projReco__406->GetYaxis()->SetNdivisions(505);
   projReco__406->GetYaxis()->SetLabelFont(132);
   projReco__406->GetYaxis()->SetLabelSize(0.05);
   projReco__406->GetYaxis()->SetTitleSize(0.06);
   projReco__406->GetYaxis()->SetTitleFont(132);
   projReco__406->GetZaxis()->SetLabelFont(132);
   projReco__406->GetZaxis()->SetLabelSize(0.05);
   projReco__406->GetZaxis()->SetTitleSize(0.06);
   projReco__406->GetZaxis()->SetTitleFont(132);
   projReco__406->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *projReco__407 = new TH1D("projReco__407","",18,0,180);
   projReco__407->SetBinContent(1,306.5);
   projReco__407->SetBinContent(2,318.6);
   projReco__407->SetBinContent(3,316.1);
   projReco__407->SetBinContent(4,335.8);
   projReco__407->SetBinContent(5,336.8);
   projReco__407->SetBinContent(6,346.6);
   projReco__407->SetBinContent(7,369.6);
   projReco__407->SetBinContent(8,390.5);
   projReco__407->SetBinContent(9,431.4);
   projReco__407->SetBinContent(10,462.7);
   projReco__407->SetBinContent(11,514.9);
   projReco__407->SetBinContent(12,572.4);
   projReco__407->SetBinContent(13,638.1);
   projReco__407->SetBinContent(14,755.7);
   projReco__407->SetBinContent(15,853.4);
   projReco__407->SetBinContent(16,912.2);
   projReco__407->SetBinContent(17,950.6);
   projReco__407->SetBinContent(18,965.1);
   projReco__407->SetMinimum(0);
   projReco__407->SetMaximum(1239.92);
   projReco__407->SetEntries(97770);
   projReco__407->SetDirectory(0);
   projReco__407->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__407->SetLineColor(ci);
   projReco__407->SetLineWidth(3);
   projReco__407->GetXaxis()->SetTitle("#delta #alpha_{t} (degrees)");
   projReco__407->GetXaxis()->SetNdivisions(505);
   projReco__407->GetXaxis()->SetLabelFont(132);
   projReco__407->GetXaxis()->SetLabelSize(0.05);
   projReco__407->GetXaxis()->SetTitleSize(0.06);
   projReco__407->GetXaxis()->SetTitleOffset(0.95);
   projReco__407->GetXaxis()->SetTitleFont(132);
   projReco__407->GetYaxis()->SetTitle("d#sigma/d#delta #alpha_{t} (#times 10^{-38} cm^{2}/degrees/nucleon)");
   projReco__407->GetYaxis()->SetNdivisions(505);
   projReco__407->GetYaxis()->SetLabelFont(132);
   projReco__407->GetYaxis()->SetLabelSize(0.05);
   projReco__407->GetYaxis()->SetTitleSize(0.06);
   projReco__407->GetYaxis()->SetTitleOffset(1.1);
   projReco__407->GetYaxis()->SetTitleFont(132);
   projReco__407->GetZaxis()->SetLabelFont(132);
   projReco__407->GetZaxis()->SetLabelSize(0.05);
   projReco__407->GetZaxis()->SetTitleSize(0.06);
   projReco__407->GetZaxis()->SetTitleFont(132);
   projReco__407->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_transverse_dphit_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:39:40 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-36.9863,-0.00211384,209.589,0.01298502);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__392 = new TH1D("thisHist__392","thisHist",30,0,180);
   thisHist__392->SetBinContent(1,0.008845773);
   thisHist__392->SetBinContent(2,0.005981686);
   thisHist__392->SetBinContent(3,0.003642605);
   thisHist__392->SetBinContent(4,0.002249523);
   thisHist__392->SetBinContent(5,0.001642363);
   thisHist__392->SetBinContent(6,0.001341957);
   thisHist__392->SetBinContent(7,0.001172714);
   thisHist__392->SetBinContent(8,0.0009639805);
   thisHist__392->SetBinContent(9,0.0008821796);
   thisHist__392->SetBinContent(10,0.0007422015);
   thisHist__392->SetBinContent(11,0.000671331);
   thisHist__392->SetBinContent(12,0.0005955241);
   thisHist__392->SetBinContent(13,0.0005130181);
   thisHist__392->SetBinContent(14,0.0004809325);
   thisHist__392->SetBinContent(15,0.00042205);
   thisHist__392->SetBinContent(16,0.0003934902);
   thisHist__392->SetBinContent(17,0.0003571735);
   thisHist__392->SetBinContent(18,0.0003603468);
   thisHist__392->SetBinContent(19,0.0003208567);
   thisHist__392->SetBinContent(20,0.0003314344);
   thisHist__392->SetBinContent(21,0.0002781933);
   thisHist__392->SetBinContent(22,0.0002813666);
   thisHist__392->SetBinContent(23,0.0002609164);
   thisHist__392->SetBinContent(24,0.0002718467);
   thisHist__392->SetBinContent(25,0.0002559802);
   thisHist__392->SetBinContent(26,0.0002573905);
   thisHist__392->SetBinContent(27,0.0002524543);
   thisHist__392->SetBinContent(28,0.0002394085);
   thisHist__392->SetBinContent(29,0.0002397611);
   thisHist__392->SetBinContent(30,0.0002242471);
   thisHist__392->SetMinimum(0);
   thisHist__392->SetMaximum(0.01132414);
   thisHist__392->SetEntries(97770);
   thisHist__392->SetDirectory(0);
   thisHist__392->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__392->SetLineColor(ci);
   thisHist__392->SetLineWidth(3);
   thisHist__392->GetXaxis()->SetTitle("#delta #phi_{t} (degrees)");
   thisHist__392->GetXaxis()->SetNdivisions(505);
   thisHist__392->GetXaxis()->SetLabelFont(132);
   thisHist__392->GetXaxis()->SetLabelSize(0.05);
   thisHist__392->GetXaxis()->SetTitleSize(0.06);
   thisHist__392->GetXaxis()->SetTitleOffset(0.95);
   thisHist__392->GetXaxis()->SetTitleFont(132);
   thisHist__392->GetYaxis()->SetTitle("d#sigma/d#delta #phi_{t} (#times 10^{-38} cm^{2}/degrees/nucleon)");
   thisHist__392->GetYaxis()->SetNdivisions(505);
   thisHist__392->GetYaxis()->SetLabelFont(132);
   thisHist__392->GetYaxis()->SetLabelSize(0.05);
   thisHist__392->GetYaxis()->SetTitleSize(0.06);
   thisHist__392->GetYaxis()->SetTitleOffset(1.1);
   thisHist__392->GetYaxis()->SetTitleFont(132);
   thisHist__392->GetZaxis()->SetLabelFont(132);
   thisHist__392->GetZaxis()->SetLabelSize(0.05);
   thisHist__392->GetZaxis()->SetTitleSize(0.06);
   thisHist__392->GetZaxis()->SetTitleFont(132);
   thisHist__392->Draw("C");
   
   TH1D *thisHist__393 = new TH1D("thisHist__393","thisHist",30,0,180);
   thisHist__393->SetBinContent(1,0.008845773);
   thisHist__393->SetBinContent(2,0.005981686);
   thisHist__393->SetBinContent(3,0.003642605);
   thisHist__393->SetBinContent(4,0.002249523);
   thisHist__393->SetBinContent(5,0.001642363);
   thisHist__393->SetBinContent(6,0.001341957);
   thisHist__393->SetBinContent(7,0.001172714);
   thisHist__393->SetBinContent(8,0.0009639805);
   thisHist__393->SetBinContent(9,0.0008821796);
   thisHist__393->SetBinContent(10,0.0007422015);
   thisHist__393->SetBinContent(11,0.000671331);
   thisHist__393->SetBinContent(12,0.0005955241);
   thisHist__393->SetBinContent(13,0.0005130181);
   thisHist__393->SetBinContent(14,0.0004809325);
   thisHist__393->SetBinContent(15,0.00042205);
   thisHist__393->SetBinContent(16,0.0003934902);
   thisHist__393->SetBinContent(17,0.0003571735);
   thisHist__393->SetBinContent(18,0.0003603468);
   thisHist__393->SetBinContent(19,0.0003208567);
   thisHist__393->SetBinContent(20,0.0003314344);
   thisHist__393->SetBinContent(21,0.0002781933);
   thisHist__393->SetBinContent(22,0.0002813666);
   thisHist__393->SetBinContent(23,0.0002609164);
   thisHist__393->SetBinContent(24,0.0002718467);
   thisHist__393->SetBinContent(25,0.0002559802);
   thisHist__393->SetBinContent(26,0.0002573905);
   thisHist__393->SetBinContent(27,0.0002524543);
   thisHist__393->SetBinContent(28,0.0002394085);
   thisHist__393->SetBinContent(29,0.0002397611);
   thisHist__393->SetBinContent(30,0.0002242471);
   thisHist__393->SetMinimum(0);
   thisHist__393->SetMaximum(0.01132414);
   thisHist__393->SetEntries(97770);
   thisHist__393->SetDirectory(0);
   thisHist__393->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__393->SetLineColor(ci);
   thisHist__393->SetLineWidth(3);
   thisHist__393->GetXaxis()->SetTitle("#delta #phi_{t} (degrees)");
   thisHist__393->GetXaxis()->SetNdivisions(505);
   thisHist__393->GetXaxis()->SetLabelFont(132);
   thisHist__393->GetXaxis()->SetLabelSize(0.05);
   thisHist__393->GetXaxis()->SetTitleSize(0.06);
   thisHist__393->GetXaxis()->SetTitleOffset(0.95);
   thisHist__393->GetXaxis()->SetTitleFont(132);
   thisHist__393->GetYaxis()->SetTitle("d#sigma/d#delta #phi_{t} (#times 10^{-38} cm^{2}/degrees/nucleon)");
   thisHist__393->GetYaxis()->SetNdivisions(505);
   thisHist__393->GetYaxis()->SetLabelFont(132);
   thisHist__393->GetYaxis()->SetLabelSize(0.05);
   thisHist__393->GetYaxis()->SetTitleSize(0.06);
   thisHist__393->GetYaxis()->SetTitleOffset(1.1);
   thisHist__393->GetYaxis()->SetTitleFont(132);
   thisHist__393->GetZaxis()->SetLabelFont(132);
   thisHist__393->GetZaxis()->SetLabelSize(0.05);
   thisHist__393->GetZaxis()->SetTitleSize(0.06);
   thisHist__393->GetZaxis()->SetTitleFont(132);
   thisHist__393->Draw("CSAME");
   
   TH1D *thisHist__394 = new TH1D("thisHist__394","thisHist",30,0,180);
   thisHist__394->SetBinContent(1,0.01029468);
   thisHist__394->SetBinContent(2,0.006364736);
   thisHist__394->SetBinContent(3,0.003419986);
   thisHist__394->SetBinContent(4,0.001890879);
   thisHist__394->SetBinContent(5,0.001331616);
   thisHist__394->SetBinContent(6,0.001082551);
   thisHist__394->SetBinContent(7,0.0009137405);
   thisHist__394->SetBinContent(8,0.0007972587);
   thisHist__394->SetBinContent(9,0.0006631663);
   thisHist__394->SetBinContent(10,0.0006178818);
   thisHist__394->SetBinContent(11,0.000535615);
   thisHist__394->SetBinContent(12,0.0004815252);
   thisHist__394->SetBinContent(13,0.0004417754);
   thisHist__394->SetBinContent(14,0.0004078121);
   thisHist__394->SetBinContent(15,0.0003509549);
   thisHist__394->SetBinContent(16,0.0003532191);
   thisHist__394->SetBinContent(17,0.0003220231);
   thisHist__394->SetBinContent(18,0.0002981229);
   thisHist__394->SetBinContent(19,0.0002767386);
   thisHist__394->SetBinContent(20,0.0002701975);
   thisHist__394->SetBinContent(21,0.0002714554);
   thisHist__394->SetBinContent(22,0.0002402594);
   thisHist__394->SetBinContent(23,0.000227932);
   thisHist__394->SetBinContent(24,0.0002193782);
   thisHist__394->SetBinContent(25,0.0002301962);
   thisHist__394->SetBinContent(26,0.0002234035);
   thisHist__394->SetBinContent(27,0.0002138435);
   thisHist__394->SetBinContent(28,0.0002103213);
   thisHist__394->SetBinContent(29,0.0001934654);
   thisHist__394->SetBinContent(30,0.0002060445);
   thisHist__394->SetEntries(132565);
   thisHist__394->SetDirectory(0);
   thisHist__394->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__394->SetLineColor(ci);
   thisHist__394->SetLineWidth(3);
   thisHist__394->GetXaxis()->SetNdivisions(505);
   thisHist__394->GetXaxis()->SetLabelFont(132);
   thisHist__394->GetXaxis()->SetLabelSize(0.05);
   thisHist__394->GetXaxis()->SetTitleSize(0.06);
   thisHist__394->GetXaxis()->SetTitleFont(132);
   thisHist__394->GetYaxis()->SetNdivisions(505);
   thisHist__394->GetYaxis()->SetLabelFont(132);
   thisHist__394->GetYaxis()->SetLabelSize(0.05);
   thisHist__394->GetYaxis()->SetTitleSize(0.06);
   thisHist__394->GetYaxis()->SetTitleFont(132);
   thisHist__394->GetZaxis()->SetLabelFont(132);
   thisHist__394->GetZaxis()->SetLabelSize(0.05);
   thisHist__394->GetZaxis()->SetTitleSize(0.06);
   thisHist__394->GetZaxis()->SetTitleFont(132);
   thisHist__394->Draw("CSAME");
   
   TH1D *thisHist__395 = new TH1D("thisHist__395","thisHist",30,0,180);
   thisHist__395->SetBinContent(1,0.006414435);
   thisHist__395->SetBinContent(2,0.005517332);
   thisHist__395->SetBinContent(3,0.003674882);
   thisHist__395->SetBinContent(4,0.002179094);
   thisHist__395->SetBinContent(5,0.001491306);
   thisHist__395->SetBinContent(6,0.001230057);
   thisHist__395->SetBinContent(7,0.001051586);
   thisHist__395->SetBinContent(8,0.0009305835);
   thisHist__395->SetBinContent(9,0.0007924459);
   thisHist__395->SetBinContent(10,0.0007510573);
   thisHist__395->SetBinContent(11,0.0006329549);
   thisHist__395->SetBinContent(12,0.0005905119);
   thisHist__395->SetBinContent(13,0.0005111618);
   thisHist__395->SetBinContent(14,0.0004536924);
   thisHist__395->SetBinContent(15,0.0004376115);
   thisHist__395->SetBinContent(16,0.0003790875);
   thisHist__395->SetBinContent(17,0.0003408624);
   thisHist__395->SetBinContent(18,0.000302901);
   thisHist__395->SetBinContent(19,0.0003023737);
   thisHist__395->SetBinContent(20,0.0002783842);
   thisHist__395->SetBinContent(21,0.000246486);
   thisHist__395->SetBinContent(22,0.0002211783);
   thisHist__395->SetBinContent(23,0.0002124788);
   thisHist__395->SetBinContent(24,0.0002021976);
   thisHist__395->SetBinContent(25,0.0001992978);
   thisHist__395->SetBinContent(26,0.0001903346);
   thisHist__395->SetBinContent(27,0.0001919164);
   thisHist__395->SetBinContent(28,0.0001787353);
   thisHist__395->SetBinContent(29,0.0001766263);
   thisHist__395->SetBinContent(30,0.0001771536);
   thisHist__395->SetEntries(114781);
   thisHist__395->SetDirectory(0);
   thisHist__395->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__395->SetLineColor(ci);
   thisHist__395->SetLineWidth(3);
   thisHist__395->GetXaxis()->SetNdivisions(505);
   thisHist__395->GetXaxis()->SetLabelFont(132);
   thisHist__395->GetXaxis()->SetLabelSize(0.05);
   thisHist__395->GetXaxis()->SetTitleSize(0.06);
   thisHist__395->GetXaxis()->SetTitleFont(132);
   thisHist__395->GetYaxis()->SetNdivisions(505);
   thisHist__395->GetYaxis()->SetLabelFont(132);
   thisHist__395->GetYaxis()->SetLabelSize(0.05);
   thisHist__395->GetYaxis()->SetTitleSize(0.06);
   thisHist__395->GetYaxis()->SetTitleFont(132);
   thisHist__395->GetZaxis()->SetLabelFont(132);
   thisHist__395->GetZaxis()->SetLabelSize(0.05);
   thisHist__395->GetZaxis()->SetTitleSize(0.06);
   thisHist__395->GetZaxis()->SetTitleFont(132);
   thisHist__395->Draw("CSAME");
   
   TH1D *thisHist__396 = new TH1D("thisHist__396","thisHist",30,0,180);
   thisHist__396->SetBinContent(1,0.008962808);
   thisHist__396->SetBinContent(2,0.005988017);
   thisHist__396->SetBinContent(3,0.003339786);
   thisHist__396->SetBinContent(4,0.001898351);
   thisHist__396->SetBinContent(5,0.001359728);
   thisHist__396->SetBinContent(6,0.001108962);
   thisHist__396->SetBinContent(7,0.0009530728);
   thisHist__396->SetBinContent(8,0.0008098162);
   thisHist__396->SetBinContent(9,0.0007471919);
   thisHist__396->SetBinContent(10,0.0006633344);
   thisHist__396->SetBinContent(11,0.0005499117);
   thisHist__396->SetBinContent(12,0.0005144335);
   thisHist__396->SetBinContent(13,0.0004539594);
   thisHist__396->SetBinContent(14,0.0004241255);
   thisHist__396->SetBinContent(15,0.0003754774);
   thisHist__396->SetBinContent(16,0.0003491375);
   thisHist__396->SetBinContent(17,0.0003158095);
   thisHist__396->SetBinContent(18,0.0002975329);
   thisHist__396->SetBinContent(19,0.0003010269);
   thisHist__396->SetBinContent(20,0.0002725369);
   thisHist__396->SetBinContent(21,0.0002494223);
   thisHist__396->SetBinContent(22,0.0002335647);
   thisHist__396->SetBinContent(23,0.0002314145);
   thisHist__396->SetBinContent(24,0.000234371);
   thisHist__396->SetBinContent(25,0.0002276516);
   thisHist__396->SetBinContent(26,0.0002193196);
   thisHist__396->SetBinContent(27,0.0002005054);
   thisHist__396->SetBinContent(28,0.0002039995);
   thisHist__396->SetBinContent(29,0.0002037307);
   thisHist__396->SetBinContent(30,0.0002096438);
   thisHist__396->SetEntries(118682);
   thisHist__396->SetDirectory(0);
   thisHist__396->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__396->SetLineColor(ci);
   thisHist__396->SetLineWidth(3);
   thisHist__396->GetXaxis()->SetNdivisions(505);
   thisHist__396->GetXaxis()->SetLabelFont(132);
   thisHist__396->GetXaxis()->SetLabelSize(0.05);
   thisHist__396->GetXaxis()->SetTitleSize(0.06);
   thisHist__396->GetXaxis()->SetTitleFont(132);
   thisHist__396->GetYaxis()->SetNdivisions(505);
   thisHist__396->GetYaxis()->SetLabelFont(132);
   thisHist__396->GetYaxis()->SetLabelSize(0.05);
   thisHist__396->GetYaxis()->SetTitleSize(0.06);
   thisHist__396->GetYaxis()->SetTitleFont(132);
   thisHist__396->GetZaxis()->SetLabelFont(132);
   thisHist__396->GetZaxis()->SetLabelSize(0.05);
   thisHist__396->GetZaxis()->SetTitleSize(0.06);
   thisHist__396->GetZaxis()->SetTitleFont(132);
   thisHist__396->Draw("CSAME");
   
   TH1D *thisHist__397 = new TH1D("thisHist__397","thisHist",30,0,180);
   thisHist__397->SetBinContent(1,0.009124348);
   thisHist__397->SetBinContent(2,0.006051095);
   thisHist__397->SetBinContent(3,0.003469133);
   thisHist__397->SetBinContent(4,0.00203907);
   thisHist__397->SetBinContent(5,0.001455058);
   thisHist__397->SetBinContent(6,0.001177699);
   thisHist__397->SetBinContent(7,0.001038751);
   thisHist__397->SetBinContent(8,0.000895503);
   thisHist__397->SetBinContent(9,0.0007436545);
   thisHist__397->SetBinContent(10,0.0006740461);
   thisHist__397->SetBinContent(11,0.0006100816);
   thisHist__397->SetBinContent(12,0.0005380543);
   thisHist__397->SetBinContent(13,0.0005015032);
   thisHist__397->SetBinContent(14,0.0004466765);
   thisHist__397->SetBinContent(15,0.0004009875);
   thisHist__397->SetBinContent(16,0.0003504609);
   thisHist__397->SetBinContent(17,0.0003485796);
   thisHist__397->SetBinContent(18,0.000319285);
   thisHist__397->SetBinContent(19,0.0002975155);
   thisHist__397->SetBinContent(20,0.0002883778);
   thisHist__397->SetBinContent(21,0.0002561268);
   thisHist__397->SetBinContent(22,0.0002577393);
   thisHist__397->SetBinContent(23,0.0002542454);
   thisHist__397->SetBinContent(24,0.0002375824);
   thisHist__397->SetBinContent(25,0.000231401);
   thisHist__397->SetBinContent(26,0.0002295197);
   thisHist__397->SetBinContent(27,0.0002174255);
   thisHist__397->SetBinContent(28,0.0002131254);
   thisHist__397->SetBinContent(29,0.0002144692);
   thisHist__397->SetBinContent(30,0.0002042564);
   thisHist__397->SetEntries(123106);
   thisHist__397->SetDirectory(0);
   thisHist__397->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__397->SetLineColor(ci);
   thisHist__397->SetLineWidth(3);
   thisHist__397->GetXaxis()->SetNdivisions(505);
   thisHist__397->GetXaxis()->SetLabelFont(132);
   thisHist__397->GetXaxis()->SetLabelSize(0.05);
   thisHist__397->GetXaxis()->SetTitleSize(0.06);
   thisHist__397->GetXaxis()->SetTitleFont(132);
   thisHist__397->GetYaxis()->SetNdivisions(505);
   thisHist__397->GetYaxis()->SetLabelFont(132);
   thisHist__397->GetYaxis()->SetLabelSize(0.05);
   thisHist__397->GetYaxis()->SetTitleSize(0.06);
   thisHist__397->GetYaxis()->SetTitleFont(132);
   thisHist__397->GetZaxis()->SetLabelFont(132);
   thisHist__397->GetZaxis()->SetLabelSize(0.05);
   thisHist__397->GetZaxis()->SetTitleSize(0.06);
   thisHist__397->GetZaxis()->SetTitleFont(132);
   thisHist__397->Draw("CSAME");
   
   TH1D *thisHist__398 = new TH1D("thisHist__398","thisHist",30,0,180);
   thisHist__398->SetBinContent(1,0.008845773);
   thisHist__398->SetBinContent(2,0.005981686);
   thisHist__398->SetBinContent(3,0.003642605);
   thisHist__398->SetBinContent(4,0.002249523);
   thisHist__398->SetBinContent(5,0.001642363);
   thisHist__398->SetBinContent(6,0.001341957);
   thisHist__398->SetBinContent(7,0.001172714);
   thisHist__398->SetBinContent(8,0.0009639805);
   thisHist__398->SetBinContent(9,0.0008821796);
   thisHist__398->SetBinContent(10,0.0007422015);
   thisHist__398->SetBinContent(11,0.000671331);
   thisHist__398->SetBinContent(12,0.0005955241);
   thisHist__398->SetBinContent(13,0.0005130181);
   thisHist__398->SetBinContent(14,0.0004809325);
   thisHist__398->SetBinContent(15,0.00042205);
   thisHist__398->SetBinContent(16,0.0003934902);
   thisHist__398->SetBinContent(17,0.0003571735);
   thisHist__398->SetBinContent(18,0.0003603468);
   thisHist__398->SetBinContent(19,0.0003208567);
   thisHist__398->SetBinContent(20,0.0003314344);
   thisHist__398->SetBinContent(21,0.0002781933);
   thisHist__398->SetBinContent(22,0.0002813666);
   thisHist__398->SetBinContent(23,0.0002609164);
   thisHist__398->SetBinContent(24,0.0002718467);
   thisHist__398->SetBinContent(25,0.0002559802);
   thisHist__398->SetBinContent(26,0.0002573905);
   thisHist__398->SetBinContent(27,0.0002524543);
   thisHist__398->SetBinContent(28,0.0002394085);
   thisHist__398->SetBinContent(29,0.0002397611);
   thisHist__398->SetBinContent(30,0.0002242471);
   thisHist__398->SetMinimum(0);
   thisHist__398->SetMaximum(0.01132414);
   thisHist__398->SetEntries(97770);
   thisHist__398->SetDirectory(0);
   thisHist__398->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__398->SetLineColor(ci);
   thisHist__398->SetLineWidth(3);
   thisHist__398->GetXaxis()->SetTitle("#delta #phi_{t} (degrees)");
   thisHist__398->GetXaxis()->SetNdivisions(505);
   thisHist__398->GetXaxis()->SetLabelFont(132);
   thisHist__398->GetXaxis()->SetLabelSize(0.05);
   thisHist__398->GetXaxis()->SetTitleSize(0.06);
   thisHist__398->GetXaxis()->SetTitleOffset(0.95);
   thisHist__398->GetXaxis()->SetTitleFont(132);
   thisHist__398->GetYaxis()->SetTitle("d#sigma/d#delta #phi_{t} (#times 10^{-38} cm^{2}/degrees/nucleon)");
   thisHist__398->GetYaxis()->SetNdivisions(505);
   thisHist__398->GetYaxis()->SetLabelFont(132);
   thisHist__398->GetYaxis()->SetLabelSize(0.05);
   thisHist__398->GetYaxis()->SetTitleSize(0.06);
   thisHist__398->GetYaxis()->SetTitleOffset(1.1);
   thisHist__398->GetYaxis()->SetTitleFont(132);
   thisHist__398->GetZaxis()->SetLabelFont(132);
   thisHist__398->GetZaxis()->SetLabelSize(0.05);
   thisHist__398->GetZaxis()->SetTitleSize(0.06);
   thisHist__398->GetZaxis()->SetTitleFont(132);
   thisHist__398->Draw("sameaxis");
   
   TH1D *Minerva_transverse_delta_phiT__399 = new TH1D("Minerva_transverse_delta_phiT__399","Minerva_transverse_delta_phiT",18,0,180);
   Minerva_transverse_delta_phiT__399->SetBinContent(1,0.007661433);
   Minerva_transverse_delta_phiT__399->SetBinContent(2,0.008873244);
   Minerva_transverse_delta_phiT__399->SetBinContent(3,0.009737796);
   Minerva_transverse_delta_phiT__399->SetBinContent(4,0.01029468);
   Minerva_transverse_delta_phiT__399->SetBinContent(5,0.009445185);
   Minerva_transverse_delta_phiT__399->SetBinContent(6,0.009704675);
   Minerva_transverse_delta_phiT__399->SetBinContent(7,0.008792972);
   Minerva_transverse_delta_phiT__399->SetBinContent(8,0.008343575);
   Minerva_transverse_delta_phiT__399->SetBinContent(9,0.008799606);
   Minerva_transverse_delta_phiT__399->SetBinContent(10,0.008708252);
   Minerva_transverse_delta_phiT__399->SetBinContent(11,0.007945292);
   Minerva_transverse_delta_phiT__399->SetBinContent(12,0.007351724);
   Minerva_transverse_delta_phiT__399->SetBinContent(13,0.007682124);
   Minerva_transverse_delta_phiT__399->SetBinContent(14,0.007487445);
   Minerva_transverse_delta_phiT__399->SetBinContent(15,0.00724963);
   Minerva_transverse_delta_phiT__399->SetBinContent(16,0.007518315);
   Minerva_transverse_delta_phiT__399->SetBinContent(17,0.00719083);
   Minerva_transverse_delta_phiT__399->SetBinContent(18,0.006247803);
   Minerva_transverse_delta_phiT__399->SetBinError(1,5.895523e-05);
   Minerva_transverse_delta_phiT__399->SetBinError(2,0.0001010055);
   Minerva_transverse_delta_phiT__399->SetBinError(3,0.0001440841);
   Minerva_transverse_delta_phiT__399->SetBinError(4,0.0001706222);
   Minerva_transverse_delta_phiT__399->SetBinError(5,0.0001827491);
   Minerva_transverse_delta_phiT__399->SetBinError(6,0.0002040412);
   Minerva_transverse_delta_phiT__399->SetBinError(7,0.0002159498);
   Minerva_transverse_delta_phiT__399->SetBinError(8,0.0002323528);
   Minerva_transverse_delta_phiT__399->SetBinError(9,0.0002563797);
   Minerva_transverse_delta_phiT__399->SetBinError(10,0.0002764872);
   Minerva_transverse_delta_phiT__399->SetBinError(11,0.0002845823);
   Minerva_transverse_delta_phiT__399->SetBinError(12,0.0002857467);
   Minerva_transverse_delta_phiT__399->SetBinError(13,0.0003070382);
   Minerva_transverse_delta_phiT__399->SetBinError(14,0.0003155172);
   Minerva_transverse_delta_phiT__399->SetBinError(15,0.0003184777);
   Minerva_transverse_delta_phiT__399->SetBinError(16,0.0003257095);
   Minerva_transverse_delta_phiT__399->SetBinError(17,0.00032389);
   Minerva_transverse_delta_phiT__399->SetBinError(18,0.0003136206);
   Minerva_transverse_delta_phiT__399->SetEntries(530880);
   Minerva_transverse_delta_phiT__399->SetDirectory(0);
   Minerva_transverse_delta_phiT__399->SetStats(0);
   Minerva_transverse_delta_phiT__399->SetLineStyle(7);
   Minerva_transverse_delta_phiT__399->SetLineWidth(3);
   Minerva_transverse_delta_phiT__399->GetXaxis()->SetTitle("#delta#phi_{t} (degrees)");
   Minerva_transverse_delta_phiT__399->GetXaxis()->SetNdivisions(505);
   Minerva_transverse_delta_phiT__399->GetXaxis()->SetLabelFont(132);
   Minerva_transverse_delta_phiT__399->GetXaxis()->SetLabelSize(0.05);
   Minerva_transverse_delta_phiT__399->GetXaxis()->SetTitleSize(0.06);
   Minerva_transverse_delta_phiT__399->GetXaxis()->SetTitleFont(132);
   Minerva_transverse_delta_phiT__399->GetYaxis()->SetTitle("Selection Efficiency");
   Minerva_transverse_delta_phiT__399->GetYaxis()->SetNdivisions(505);
   Minerva_transverse_delta_phiT__399->GetYaxis()->SetLabelFont(132);
   Minerva_transverse_delta_phiT__399->GetYaxis()->SetLabelSize(0.05);
   Minerva_transverse_delta_phiT__399->GetYaxis()->SetTitleSize(0.06);
   Minerva_transverse_delta_phiT__399->GetYaxis()->SetTitleFont(132);
   Minerva_transverse_delta_phiT__399->GetZaxis()->SetLabelFont(132);
   Minerva_transverse_delta_phiT__399->GetZaxis()->SetLabelSize(0.05);
   Minerva_transverse_delta_phiT__399->GetZaxis()->SetTitleSize(0.06);
   Minerva_transverse_delta_phiT__399->GetZaxis()->SetTitleFont(132);
   Minerva_transverse_delta_phiT__399->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(180,0,180,0.01132414,0,0.122969,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("Minerva_transverse_delta_phiT","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__400 = new TH1D("thisHist__400","thisHist",30,0,180);
   thisHist__400->SetBinContent(1,0.008845773);
   thisHist__400->SetBinContent(2,0.005981686);
   thisHist__400->SetBinContent(3,0.003642605);
   thisHist__400->SetBinContent(4,0.002249523);
   thisHist__400->SetBinContent(5,0.001642363);
   thisHist__400->SetBinContent(6,0.001341957);
   thisHist__400->SetBinContent(7,0.001172714);
   thisHist__400->SetBinContent(8,0.0009639805);
   thisHist__400->SetBinContent(9,0.0008821796);
   thisHist__400->SetBinContent(10,0.0007422015);
   thisHist__400->SetBinContent(11,0.000671331);
   thisHist__400->SetBinContent(12,0.0005955241);
   thisHist__400->SetBinContent(13,0.0005130181);
   thisHist__400->SetBinContent(14,0.0004809325);
   thisHist__400->SetBinContent(15,0.00042205);
   thisHist__400->SetBinContent(16,0.0003934902);
   thisHist__400->SetBinContent(17,0.0003571735);
   thisHist__400->SetBinContent(18,0.0003603468);
   thisHist__400->SetBinContent(19,0.0003208567);
   thisHist__400->SetBinContent(20,0.0003314344);
   thisHist__400->SetBinContent(21,0.0002781933);
   thisHist__400->SetBinContent(22,0.0002813666);
   thisHist__400->SetBinContent(23,0.0002609164);
   thisHist__400->SetBinContent(24,0.0002718467);
   thisHist__400->SetBinContent(25,0.0002559802);
   thisHist__400->SetBinContent(26,0.0002573905);
   thisHist__400->SetBinContent(27,0.0002524543);
   thisHist__400->SetBinContent(28,0.0002394085);
   thisHist__400->SetBinContent(29,0.0002397611);
   thisHist__400->SetBinContent(30,0.0002242471);
   thisHist__400->SetMinimum(0);
   thisHist__400->SetMaximum(0.01132414);
   thisHist__400->SetEntries(97770);
   thisHist__400->SetDirectory(0);
   thisHist__400->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__400->SetLineColor(ci);
   thisHist__400->SetLineWidth(3);
   thisHist__400->GetXaxis()->SetTitle("#delta #phi_{t} (degrees)");
   thisHist__400->GetXaxis()->SetNdivisions(505);
   thisHist__400->GetXaxis()->SetLabelFont(132);
   thisHist__400->GetXaxis()->SetLabelSize(0.05);
   thisHist__400->GetXaxis()->SetTitleSize(0.06);
   thisHist__400->GetXaxis()->SetTitleOffset(0.95);
   thisHist__400->GetXaxis()->SetTitleFont(132);
   thisHist__400->GetYaxis()->SetTitle("d#sigma/d#delta #phi_{t} (#times 10^{-38} cm^{2}/degrees/nucleon)");
   thisHist__400->GetYaxis()->SetNdivisions(505);
   thisHist__400->GetYaxis()->SetLabelFont(132);
   thisHist__400->GetYaxis()->SetLabelSize(0.05);
   thisHist__400->GetYaxis()->SetTitleSize(0.06);
   thisHist__400->GetYaxis()->SetTitleOffset(1.1);
   thisHist__400->GetYaxis()->SetTitleFont(132);
   thisHist__400->GetZaxis()->SetLabelFont(132);
   thisHist__400->GetZaxis()->SetLabelSize(0.05);
   thisHist__400->GetZaxis()->SetTitleSize(0.06);
   thisHist__400->GetZaxis()->SetTitleFont(132);
   thisHist__400->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_transverse_dphit_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:39:40 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-36.9863,-1218.366,209.589,7484.247);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   
   TH1D *projReco__385 = new TH1D("projReco__385","",18,0,180);
   projReco__385->SetBinContent(1,3721.3);
   projReco__385->SetBinContent(2,1755.9);
   projReco__385->SetBinContent(3,865);
   projReco__385->SetBinContent(4,609.8);
   projReco__385->SetBinContent(5,465.7);
   projReco__385->SetBinContent(6,371.8);
   projReco__385->SetBinContent(7,304.9);
   projReco__385->SetBinContent(8,245.4);
   projReco__385->SetBinContent(9,210.6);
   projReco__385->SetBinContent(10,182.5);
   projReco__385->SetBinContent(11,164.8);
   projReco__385->SetBinContent(12,152.8);
   projReco__385->SetBinContent(13,132.8);
   projReco__385->SetBinContent(14,124.6);
   projReco__385->SetBinContent(15,125);
   projReco__385->SetBinContent(16,121.7);
   projReco__385->SetBinContent(17,113.2);
   projReco__385->SetBinContent(18,109.2);
   projReco__385->SetMinimum(0);
   projReco__385->SetMaximum(6526.96);
   projReco__385->SetEntries(97770);
   projReco__385->SetDirectory(0);
   projReco__385->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__385->SetLineColor(ci);
   projReco__385->SetLineWidth(3);
   projReco__385->GetXaxis()->SetTitle("#delta #phi_{t} (degrees)");
   projReco__385->GetXaxis()->SetNdivisions(505);
   projReco__385->GetXaxis()->SetLabelFont(132);
   projReco__385->GetXaxis()->SetLabelSize(0.05);
   projReco__385->GetXaxis()->SetTitleSize(0.06);
   projReco__385->GetXaxis()->SetTitleOffset(0.95);
   projReco__385->GetXaxis()->SetTitleFont(132);
   projReco__385->GetYaxis()->SetTitle("d#sigma/d#delta #phi_{t} (#times 10^{-38} cm^{2}/degrees/nucleon)");
   projReco__385->GetYaxis()->SetNdivisions(505);
   projReco__385->GetYaxis()->SetLabelFont(132);
   projReco__385->GetYaxis()->SetLabelSize(0.05);
   projReco__385->GetYaxis()->SetTitleSize(0.06);
   projReco__385->GetYaxis()->SetTitleOffset(1.1);
   projReco__385->GetYaxis()->SetTitleFont(132);
   projReco__385->GetZaxis()->SetLabelFont(132);
   projReco__385->GetZaxis()->SetLabelSize(0.05);
   projReco__385->GetZaxis()->SetTitleSize(0.06);
   projReco__385->GetZaxis()->SetTitleFont(132);
   projReco__385->Draw("HIST");
   
   TH1D *projReco__386 = new TH1D("projReco__386","",18,0,180);
   projReco__386->SetBinContent(1,3721.3);
   projReco__386->SetBinContent(2,1755.9);
   projReco__386->SetBinContent(3,865);
   projReco__386->SetBinContent(4,609.8);
   projReco__386->SetBinContent(5,465.7);
   projReco__386->SetBinContent(6,371.8);
   projReco__386->SetBinContent(7,304.9);
   projReco__386->SetBinContent(8,245.4);
   projReco__386->SetBinContent(9,210.6);
   projReco__386->SetBinContent(10,182.5);
   projReco__386->SetBinContent(11,164.8);
   projReco__386->SetBinContent(12,152.8);
   projReco__386->SetBinContent(13,132.8);
   projReco__386->SetBinContent(14,124.6);
   projReco__386->SetBinContent(15,125);
   projReco__386->SetBinContent(16,121.7);
   projReco__386->SetBinContent(17,113.2);
   projReco__386->SetBinContent(18,109.2);
   projReco__386->SetMinimum(0);
   projReco__386->SetMaximum(6526.96);
   projReco__386->SetEntries(97770);
   projReco__386->SetDirectory(0);
   projReco__386->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__386->SetLineColor(ci);
   projReco__386->SetLineWidth(3);
   projReco__386->GetXaxis()->SetTitle("#delta #phi_{t} (degrees)");
   projReco__386->GetXaxis()->SetNdivisions(505);
   projReco__386->GetXaxis()->SetLabelFont(132);
   projReco__386->GetXaxis()->SetLabelSize(0.05);
   projReco__386->GetXaxis()->SetTitleSize(0.06);
   projReco__386->GetXaxis()->SetTitleOffset(0.95);
   projReco__386->GetXaxis()->SetTitleFont(132);
   projReco__386->GetYaxis()->SetTitle("d#sigma/d#delta #phi_{t} (#times 10^{-38} cm^{2}/degrees/nucleon)");
   projReco__386->GetYaxis()->SetNdivisions(505);
   projReco__386->GetYaxis()->SetLabelFont(132);
   projReco__386->GetYaxis()->SetLabelSize(0.05);
   projReco__386->GetYaxis()->SetTitleSize(0.06);
   projReco__386->GetYaxis()->SetTitleOffset(1.1);
   projReco__386->GetYaxis()->SetTitleFont(132);
   projReco__386->GetZaxis()->SetLabelFont(132);
   projReco__386->GetZaxis()->SetLabelSize(0.05);
   projReco__386->GetZaxis()->SetTitleSize(0.06);
   projReco__386->GetZaxis()->SetTitleFont(132);
   projReco__386->Draw("HIST SAME");
   
   TH1D *projReco__387 = new TH1D("projReco__387","",18,0,180);
   projReco__387->SetBinContent(1,5933.6);
   projReco__387->SetBinContent(2,2337);
   projReco__387->SetBinContent(3,991.6);
   projReco__387->SetBinContent(4,678.3);
   projReco__387->SetBinContent(5,527.3);
   projReco__387->SetBinContent(6,414);
   projReco__387->SetBinContent(7,344.8);
   projReco__387->SetBinContent(8,290);
   projReco__387->SetBinContent(9,246.7);
   projReco__387->SetBinContent(10,227.5);
   projReco__387->SetBinContent(11,194.7);
   projReco__387->SetBinContent(12,182.1);
   projReco__387->SetBinContent(13,172.4);
   projReco__387->SetBinContent(14,150.9);
   projReco__387->SetBinContent(15,149.4);
   projReco__387->SetBinContent(16,145.8);
   projReco__387->SetBinContent(17,136.1);
   projReco__387->SetBinContent(18,134.3);
   projReco__387->SetEntries(132565);
   projReco__387->SetDirectory(0);
   projReco__387->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__387->SetLineColor(ci);
   projReco__387->SetLineWidth(3);
   projReco__387->GetXaxis()->SetTitle("#delta#phi_{t} (degrees)");
   projReco__387->GetXaxis()->SetNdivisions(505);
   projReco__387->GetXaxis()->SetLabelFont(132);
   projReco__387->GetXaxis()->SetLabelSize(0.05);
   projReco__387->GetXaxis()->SetTitleSize(0.06);
   projReco__387->GetXaxis()->SetTitleFont(132);
   projReco__387->GetYaxis()->SetTitle("Selection Efficiency");
   projReco__387->GetYaxis()->SetNdivisions(505);
   projReco__387->GetYaxis()->SetLabelFont(132);
   projReco__387->GetYaxis()->SetLabelSize(0.05);
   projReco__387->GetYaxis()->SetTitleSize(0.06);
   projReco__387->GetYaxis()->SetTitleFont(132);
   projReco__387->GetZaxis()->SetLabelFont(132);
   projReco__387->GetZaxis()->SetLabelSize(0.05);
   projReco__387->GetZaxis()->SetTitleSize(0.06);
   projReco__387->GetZaxis()->SetTitleFont(132);
   projReco__387->Draw("HIST SAME");
   
   TH1D *projReco__388 = new TH1D("projReco__388","",18,0,180);
   projReco__388->SetBinContent(1,3888.7);
   projReco__388->SetBinContent(2,2346.6);
   projReco__388->SetBinContent(3,1077.1);
   projReco__388->SetBinContent(4,737.6);
   projReco__388->SetBinContent(5,584.2);
   projReco__388->SetBinContent(6,482.2);
   projReco__388->SetBinContent(7,391.3);
   projReco__388->SetBinContent(8,322.8);
   projReco__388->SetBinContent(9,282);
   projReco__388->SetBinContent(10,231.9);
   projReco__388->SetBinContent(11,197.5);
   projReco__388->SetBinContent(12,178.9);
   projReco__388->SetBinContent(13,148.9);
   projReco__388->SetBinContent(14,134.3);
   projReco__388->SetBinContent(15,127.1);
   projReco__388->SetBinContent(16,122.4);
   projReco__388->SetBinContent(17,112.9);
   projReco__388->SetBinContent(18,111.7);
   projReco__388->SetEntries(114781);
   projReco__388->SetDirectory(0);
   projReco__388->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__388->SetLineColor(ci);
   projReco__388->SetLineWidth(3);
   projReco__388->GetXaxis()->SetTitle("#delta#phi_{t} (degrees)");
   projReco__388->GetXaxis()->SetNdivisions(505);
   projReco__388->GetXaxis()->SetLabelFont(132);
   projReco__388->GetXaxis()->SetLabelSize(0.05);
   projReco__388->GetXaxis()->SetTitleSize(0.06);
   projReco__388->GetXaxis()->SetTitleFont(132);
   projReco__388->GetYaxis()->SetTitle("Selection Efficiency");
   projReco__388->GetYaxis()->SetNdivisions(505);
   projReco__388->GetYaxis()->SetLabelFont(132);
   projReco__388->GetYaxis()->SetLabelSize(0.05);
   projReco__388->GetYaxis()->SetTitleSize(0.06);
   projReco__388->GetYaxis()->SetTitleFont(132);
   projReco__388->GetZaxis()->SetLabelFont(132);
   projReco__388->GetZaxis()->SetLabelSize(0.05);
   projReco__388->GetZaxis()->SetTitleSize(0.06);
   projReco__388->GetZaxis()->SetTitleFont(132);
   projReco__388->Draw("HIST SAME");
   
   TH1D *projReco__389 = new TH1D("projReco__389","",18,0,180);
   projReco__389->SetBinContent(1,4931.9);
   projReco__389->SetBinContent(2,2151.8);
   projReco__389->SetBinContent(3,933.7);
   projReco__389->SetBinContent(4,651.2);
   projReco__389->SetBinContent(5,515.9);
   projReco__389->SetBinContent(6,426.2);
   projReco__389->SetBinContent(7,333.6);
   projReco__389->SetBinContent(8,286.3);
   projReco__389->SetBinContent(9,242.5);
   projReco__389->SetBinContent(10,208);
   projReco__389->SetBinContent(11,188.9);
   projReco__389->SetBinContent(12,174.6);
   projReco__389->SetBinContent(13,150.3);
   projReco__389->SetBinContent(14,144.1);
   projReco__389->SetBinContent(15,143.3);
   projReco__389->SetBinContent(16,131.6);
   projReco__389->SetBinContent(17,125.5);
   projReco__389->SetBinContent(18,128.8);
   projReco__389->SetEntries(118682);
   projReco__389->SetDirectory(0);
   projReco__389->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__389->SetLineColor(ci);
   projReco__389->SetLineWidth(3);
   projReco__389->GetXaxis()->SetTitle("#delta#phi_{t} (degrees)");
   projReco__389->GetXaxis()->SetNdivisions(505);
   projReco__389->GetXaxis()->SetLabelFont(132);
   projReco__389->GetXaxis()->SetLabelSize(0.05);
   projReco__389->GetXaxis()->SetTitleSize(0.06);
   projReco__389->GetXaxis()->SetTitleFont(132);
   projReco__389->GetYaxis()->SetTitle("Selection Efficiency");
   projReco__389->GetYaxis()->SetNdivisions(505);
   projReco__389->GetYaxis()->SetLabelFont(132);
   projReco__389->GetYaxis()->SetLabelSize(0.05);
   projReco__389->GetYaxis()->SetTitleSize(0.06);
   projReco__389->GetYaxis()->SetTitleFont(132);
   projReco__389->GetZaxis()->SetLabelFont(132);
   projReco__389->GetZaxis()->SetLabelSize(0.05);
   projReco__389->GetZaxis()->SetTitleSize(0.06);
   projReco__389->GetZaxis()->SetTitleFont(132);
   projReco__389->Draw("HIST SAME");
   
   TH1D *projReco__390 = new TH1D("projReco__390","",18,0,180);
   projReco__390->SetBinContent(1,5027.2);
   projReco__390->SetBinContent(2,2197.4);
   projReco__390->SetBinContent(3,1012.8);
   projReco__390->SetBinContent(4,706.7);
   projReco__390->SetBinContent(5,547.8);
   projReco__390->SetBinContent(6,430.9);
   projReco__390->SetBinContent(7,364.7);
   projReco__390->SetBinContent(8,306.9);
   projReco__390->SetBinContent(9,257.6);
   projReco__390->SetBinContent(10,217.5);
   projReco__390->SetBinContent(11,195.9);
   projReco__390->SetBinContent(12,183.5);
   projReco__390->SetBinContent(13,161.4);
   projReco__390->SetBinContent(14,153.3);
   projReco__390->SetBinContent(15,145.6);
   projReco__390->SetBinContent(16,139.7);
   projReco__390->SetBinContent(17,130);
   projReco__390->SetBinContent(18,131.7);
   projReco__390->SetEntries(123106);
   projReco__390->SetDirectory(0);
   projReco__390->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__390->SetLineColor(ci);
   projReco__390->SetLineWidth(3);
   projReco__390->GetXaxis()->SetTitle("#delta#phi_{t} (degrees)");
   projReco__390->GetXaxis()->SetNdivisions(505);
   projReco__390->GetXaxis()->SetLabelFont(132);
   projReco__390->GetXaxis()->SetLabelSize(0.05);
   projReco__390->GetXaxis()->SetTitleSize(0.06);
   projReco__390->GetXaxis()->SetTitleFont(132);
   projReco__390->GetYaxis()->SetTitle("Selection Efficiency");
   projReco__390->GetYaxis()->SetNdivisions(505);
   projReco__390->GetYaxis()->SetLabelFont(132);
   projReco__390->GetYaxis()->SetLabelSize(0.05);
   projReco__390->GetYaxis()->SetTitleSize(0.06);
   projReco__390->GetYaxis()->SetTitleFont(132);
   projReco__390->GetZaxis()->SetLabelFont(132);
   projReco__390->GetZaxis()->SetLabelSize(0.05);
   projReco__390->GetZaxis()->SetTitleSize(0.06);
   projReco__390->GetZaxis()->SetTitleFont(132);
   projReco__390->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *projReco__391 = new TH1D("projReco__391","",18,0,180);
   projReco__391->SetBinContent(1,3721.3);
   projReco__391->SetBinContent(2,1755.9);
   projReco__391->SetBinContent(3,865);
   projReco__391->SetBinContent(4,609.8);
   projReco__391->SetBinContent(5,465.7);
   projReco__391->SetBinContent(6,371.8);
   projReco__391->SetBinContent(7,304.9);
   projReco__391->SetBinContent(8,245.4);
   projReco__391->SetBinContent(9,210.6);
   projReco__391->SetBinContent(10,182.5);
   projReco__391->SetBinContent(11,164.8);
   projReco__391->SetBinContent(12,152.8);
   projReco__391->SetBinContent(13,132.8);
   projReco__391->SetBinContent(14,124.6);
   projReco__391->SetBinContent(15,125);
   projReco__391->SetBinContent(16,121.7);
   projReco__391->SetBinContent(17,113.2);
   projReco__391->SetBinContent(18,109.2);
   projReco__391->SetMinimum(0);
   projReco__391->SetMaximum(6526.96);
   projReco__391->SetEntries(97770);
   projReco__391->SetDirectory(0);
   projReco__391->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__391->SetLineColor(ci);
   projReco__391->SetLineWidth(3);
   projReco__391->GetXaxis()->SetTitle("#delta #phi_{t} (degrees)");
   projReco__391->GetXaxis()->SetNdivisions(505);
   projReco__391->GetXaxis()->SetLabelFont(132);
   projReco__391->GetXaxis()->SetLabelSize(0.05);
   projReco__391->GetXaxis()->SetTitleSize(0.06);
   projReco__391->GetXaxis()->SetTitleOffset(0.95);
   projReco__391->GetXaxis()->SetTitleFont(132);
   projReco__391->GetYaxis()->SetTitle("d#sigma/d#delta #phi_{t} (#times 10^{-38} cm^{2}/degrees/nucleon)");
   projReco__391->GetYaxis()->SetNdivisions(505);
   projReco__391->GetYaxis()->SetLabelFont(132);
   projReco__391->GetYaxis()->SetLabelSize(0.05);
   projReco__391->GetYaxis()->SetTitleSize(0.06);
   projReco__391->GetYaxis()->SetTitleOffset(1.1);
   projReco__391->GetYaxis()->SetTitleFont(132);
   projReco__391->GetZaxis()->SetLabelFont(132);
   projReco__391->GetZaxis()->SetLabelSize(0.05);
   projReco__391->GetZaxis()->SetTitleSize(0.06);
   projReco__391->GetZaxis()->SetTitleFont(132);
   projReco__391->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_transverse_dpt_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:41:23 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.4109589,-0.135013,2.328767,0.8293656);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__424 = new TH1D("thisHist__424","thisHist",30,0,2);
   thisHist__424->SetBinContent(1,0.323138);
   thisHist__424->SetBinContent(2,0.5790335);
   thisHist__424->SetBinContent(3,0.5180425);
   thisHist__424->SetBinContent(4,0.3341493);
   thisHist__424->SetBinContent(5,0.2044245);
   thisHist__424->SetBinContent(6,0.1856703);
   thisHist__424->SetBinContent(7,0.1612358);
   thisHist__424->SetBinContent(8,0.1463212);
   thisHist__424->SetBinContent(9,0.1325173);
   thisHist__424->SetBinContent(10,0.1139218);
   thisHist__424->SetBinContent(11,0.09865815);
   thisHist__424->SetBinContent(12,0.08212521);
   thisHist__424->SetBinContent(13,0.06140351);
   thisHist__424->SetBinContent(14,0.04931321);
   thisHist__424->SetBinContent(15,0.03452559);
   thisHist__424->SetBinContent(16,0.02700485);
   thisHist__424->SetBinContent(17,0.01830999);
   thisHist__424->SetBinContent(18,0.01031325);
   thisHist__424->SetBinContent(19,0.00669568);
   thisHist__424->SetBinContent(20,0.004315699);
   thisHist__424->SetBinContent(21,0.003109842);
   thisHist__424->SetBinContent(22,0.002189583);
   thisHist__424->SetBinContent(23,0.001364522);
   thisHist__424->SetBinContent(24,0.001396256);
   thisHist__424->SetBinContent(25,0.001110658);
   thisHist__424->SetBinContent(26,0.0004442631);
   thisHist__424->SetBinContent(27,0.0006346616);
   thisHist__424->SetBinContent(28,0.0002538646);
   thisHist__424->SetBinContent(29,0.0002221316);
   thisHist__424->SetBinContent(30,0.0001903985);
   thisHist__424->SetBinContent(31,0.0005077293);
   thisHist__424->SetBinError(31,0.0001269323);
   thisHist__424->SetMinimum(0);
   thisHist__424->SetMaximum(0.723284);
   thisHist__424->SetEntries(97770);
   thisHist__424->SetDirectory(0);
   thisHist__424->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__424->SetLineColor(ci);
   thisHist__424->SetLineWidth(3);
   thisHist__424->GetXaxis()->SetTitle("#delta p_{t} (GeV)");
   thisHist__424->GetXaxis()->SetNdivisions(505);
   thisHist__424->GetXaxis()->SetLabelFont(132);
   thisHist__424->GetXaxis()->SetLabelSize(0.05);
   thisHist__424->GetXaxis()->SetTitleSize(0.06);
   thisHist__424->GetXaxis()->SetTitleOffset(0.95);
   thisHist__424->GetXaxis()->SetTitleFont(132);
   thisHist__424->GetYaxis()->SetTitle("d#sigma/d#delta p_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__424->GetYaxis()->SetNdivisions(505);
   thisHist__424->GetYaxis()->SetLabelFont(132);
   thisHist__424->GetYaxis()->SetLabelSize(0.05);
   thisHist__424->GetYaxis()->SetTitleSize(0.06);
   thisHist__424->GetYaxis()->SetTitleOffset(1.1);
   thisHist__424->GetYaxis()->SetTitleFont(132);
   thisHist__424->GetZaxis()->SetLabelFont(132);
   thisHist__424->GetZaxis()->SetLabelSize(0.05);
   thisHist__424->GetZaxis()->SetTitleSize(0.06);
   thisHist__424->GetZaxis()->SetTitleFont(132);
   thisHist__424->Draw("C");
   
   TH1D *thisHist__425 = new TH1D("thisHist__425","thisHist",30,0,2);
   thisHist__425->SetBinContent(1,0.323138);
   thisHist__425->SetBinContent(2,0.5790335);
   thisHist__425->SetBinContent(3,0.5180425);
   thisHist__425->SetBinContent(4,0.3341493);
   thisHist__425->SetBinContent(5,0.2044245);
   thisHist__425->SetBinContent(6,0.1856703);
   thisHist__425->SetBinContent(7,0.1612358);
   thisHist__425->SetBinContent(8,0.1463212);
   thisHist__425->SetBinContent(9,0.1325173);
   thisHist__425->SetBinContent(10,0.1139218);
   thisHist__425->SetBinContent(11,0.09865815);
   thisHist__425->SetBinContent(12,0.08212521);
   thisHist__425->SetBinContent(13,0.06140351);
   thisHist__425->SetBinContent(14,0.04931321);
   thisHist__425->SetBinContent(15,0.03452559);
   thisHist__425->SetBinContent(16,0.02700485);
   thisHist__425->SetBinContent(17,0.01830999);
   thisHist__425->SetBinContent(18,0.01031325);
   thisHist__425->SetBinContent(19,0.00669568);
   thisHist__425->SetBinContent(20,0.004315699);
   thisHist__425->SetBinContent(21,0.003109842);
   thisHist__425->SetBinContent(22,0.002189583);
   thisHist__425->SetBinContent(23,0.001364522);
   thisHist__425->SetBinContent(24,0.001396256);
   thisHist__425->SetBinContent(25,0.001110658);
   thisHist__425->SetBinContent(26,0.0004442631);
   thisHist__425->SetBinContent(27,0.0006346616);
   thisHist__425->SetBinContent(28,0.0002538646);
   thisHist__425->SetBinContent(29,0.0002221316);
   thisHist__425->SetBinContent(30,0.0001903985);
   thisHist__425->SetBinContent(31,0.0005077293);
   thisHist__425->SetBinError(31,0.0001269323);
   thisHist__425->SetMinimum(0);
   thisHist__425->SetMaximum(0.723284);
   thisHist__425->SetEntries(97770);
   thisHist__425->SetDirectory(0);
   thisHist__425->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__425->SetLineColor(ci);
   thisHist__425->SetLineWidth(3);
   thisHist__425->GetXaxis()->SetTitle("#delta p_{t} (GeV)");
   thisHist__425->GetXaxis()->SetNdivisions(505);
   thisHist__425->GetXaxis()->SetLabelFont(132);
   thisHist__425->GetXaxis()->SetLabelSize(0.05);
   thisHist__425->GetXaxis()->SetTitleSize(0.06);
   thisHist__425->GetXaxis()->SetTitleOffset(0.95);
   thisHist__425->GetXaxis()->SetTitleFont(132);
   thisHist__425->GetYaxis()->SetTitle("d#sigma/d#delta p_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__425->GetYaxis()->SetNdivisions(505);
   thisHist__425->GetYaxis()->SetLabelFont(132);
   thisHist__425->GetYaxis()->SetLabelSize(0.05);
   thisHist__425->GetYaxis()->SetTitleSize(0.06);
   thisHist__425->GetYaxis()->SetTitleOffset(1.1);
   thisHist__425->GetYaxis()->SetTitleFont(132);
   thisHist__425->GetZaxis()->SetLabelFont(132);
   thisHist__425->GetZaxis()->SetLabelSize(0.05);
   thisHist__425->GetZaxis()->SetTitleSize(0.06);
   thisHist__425->GetZaxis()->SetTitleFont(132);
   thisHist__425->Draw("CSAME");
   
   TH1D *thisHist__426 = new TH1D("thisHist__426","thisHist",30,0,2);
   thisHist__426->SetBinContent(1,0.3902618);
   thisHist__426->SetBinContent(2,0.6575309);
   thisHist__426->SetBinContent(3,0.5423951);
   thisHist__426->SetBinContent(4,0.2908623);
   thisHist__426->SetBinContent(5,0.1553485);
   thisHist__426->SetBinContent(6,0.1476954);
   thisHist__426->SetBinContent(7,0.1372573);
   thisHist__426->SetBinContent(8,0.1216794);
   thisHist__426->SetBinContent(9,0.1107659);
   thisHist__426->SetBinContent(10,0.09926362);
   thisHist__426->SetBinContent(11,0.08651603);
   thisHist__426->SetBinContent(12,0.07182121);
   thisHist__426->SetBinContent(13,0.05585843);
   thisHist__426->SetBinContent(14,0.04154853);
   thisHist__426->SetBinContent(15,0.03074817);
   thisHist__426->SetBinContent(16,0.02268753);
   thisHist__426->SetBinContent(17,0.0150571);
   thisHist__426->SetBinContent(18,0.007494584);
   thisHist__426->SetBinContent(19,0.004234101);
   thisHist__426->SetBinContent(20,0.003079346);
   thisHist__426->SetBinContent(21,0.002286867);
   thisHist__426->SetBinContent(22,0.001562315);
   thisHist__426->SetBinContent(23,0.0016076);
   thisHist__426->SetBinContent(24,0.0007924787);
   thisHist__426->SetBinContent(25,0.0008377632);
   thisHist__426->SetBinContent(26,0.0003396337);
   thisHist__426->SetBinContent(27,0.0003849182);
   thisHist__426->SetBinContent(28,0.0005660562);
   thisHist__426->SetBinContent(29,0.0002264225);
   thisHist__426->SetBinContent(30,0.0002037802);
   thisHist__426->SetBinContent(31,0.0006566252);
   thisHist__426->SetBinError(31,0.0001219322);
   thisHist__426->SetEntries(132565);
   thisHist__426->SetDirectory(0);
   thisHist__426->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__426->SetLineColor(ci);
   thisHist__426->SetLineWidth(3);
   thisHist__426->GetXaxis()->SetNdivisions(505);
   thisHist__426->GetXaxis()->SetLabelFont(132);
   thisHist__426->GetXaxis()->SetLabelSize(0.05);
   thisHist__426->GetXaxis()->SetTitleSize(0.06);
   thisHist__426->GetXaxis()->SetTitleFont(132);
   thisHist__426->GetYaxis()->SetNdivisions(505);
   thisHist__426->GetYaxis()->SetLabelFont(132);
   thisHist__426->GetYaxis()->SetLabelSize(0.05);
   thisHist__426->GetYaxis()->SetTitleSize(0.06);
   thisHist__426->GetYaxis()->SetTitleFont(132);
   thisHist__426->GetZaxis()->SetLabelFont(132);
   thisHist__426->GetZaxis()->SetLabelSize(0.05);
   thisHist__426->GetZaxis()->SetTitleSize(0.06);
   thisHist__426->GetZaxis()->SetTitleFont(132);
   thisHist__426->Draw("CSAME");
   
   TH1D *thisHist__427 = new TH1D("thisHist__427","thisHist",30,0,2);
   thisHist__427->SetBinContent(1,0.1565199);
   thisHist__427->SetBinContent(2,0.4386212);
   thisHist__427->SetBinContent(3,0.5987237);
   thisHist__427->SetBinContent(4,0.2923746);
   thisHist__427->SetBinContent(5,0.2095474);
   thisHist__427->SetBinContent(6,0.1936984);
   thisHist__427->SetBinContent(7,0.1665797);
   thisHist__427->SetBinContent(8,0.1476939);
   thisHist__427->SetBinContent(9,0.1279539);
   thisHist__427->SetBinContent(10,0.1050347);
   thisHist__427->SetBinContent(11,0.08358643);
   thisHist__427->SetBinContent(12,0.06130779);
   thisHist__427->SetBinContent(13,0.04216097);
   thisHist__427->SetBinContent(14,0.0282813);
   thisHist__427->SetBinContent(15,0.01848249);
   thisHist__427->SetBinContent(16,0.0133577);
   thisHist__427->SetBinContent(17,0.0101547);
   thisHist__427->SetBinContent(18,0.006951696);
   thisHist__427->SetBinContent(19,0.005433237);
   thisHist__427->SetBinContent(20,0.003748696);
   thisHist__427->SetBinContent(21,0.002823385);
   thisHist__427->SetBinContent(22,0.002182785);
   thisHist__427->SetBinContent(23,0.002040429);
   thisHist__427->SetBinContent(24,0.001233748);
   thisHist__427->SetBinContent(25,0.001138844);
   thisHist__427->SetBinContent(26,0.0008778592);
   thisHist__427->SetBinContent(27,0.0005931481);
   thisHist__427->SetBinContent(28,0.0005694222);
   thisHist__427->SetBinContent(29,0.0004982444);
   thisHist__427->SetBinContent(30,0.0001660815);
   thisHist__427->SetBinContent(31,0.0009490369);
   thisHist__427->SetBinError(31,0.0001500559);
   thisHist__427->SetEntries(114781);
   thisHist__427->SetDirectory(0);
   thisHist__427->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__427->SetLineColor(ci);
   thisHist__427->SetLineWidth(3);
   thisHist__427->GetXaxis()->SetNdivisions(505);
   thisHist__427->GetXaxis()->SetLabelFont(132);
   thisHist__427->GetXaxis()->SetLabelSize(0.05);
   thisHist__427->GetXaxis()->SetTitleSize(0.06);
   thisHist__427->GetXaxis()->SetTitleFont(132);
   thisHist__427->GetYaxis()->SetNdivisions(505);
   thisHist__427->GetYaxis()->SetLabelFont(132);
   thisHist__427->GetYaxis()->SetLabelSize(0.05);
   thisHist__427->GetYaxis()->SetTitleSize(0.06);
   thisHist__427->GetYaxis()->SetTitleFont(132);
   thisHist__427->GetZaxis()->SetLabelFont(132);
   thisHist__427->GetZaxis()->SetLabelSize(0.05);
   thisHist__427->GetZaxis()->SetTitleSize(0.06);
   thisHist__427->GetZaxis()->SetTitleFont(132);
   thisHist__427->Draw("CSAME");
   
   TH1D *thisHist__428 = new TH1D("thisHist__428","thisHist",30,0,2);
   thisHist__428->SetBinContent(1,0.331858);
   thisHist__428->SetBinContent(2,0.5956705);
   thisHist__428->SetBinContent(3,0.4890666);
   thisHist__428->SetBinContent(4,0.2808178);
   thisHist__428->SetBinContent(5,0.1759798);
   thisHist__428->SetBinContent(6,0.1589261);
   thisHist__428->SetBinContent(7,0.1396711);
   thisHist__428->SetBinContent(8,0.1250364);
   thisHist__428->SetBinContent(9,0.1102081);
   thisHist__428->SetBinContent(10,0.09668609);
   thisHist__428->SetBinContent(11,0.0812047);
   thisHist__428->SetBinContent(12,0.06971461);
   thisHist__428->SetBinContent(13,0.05566042);
   thisHist__428->SetBinContent(14,0.04436385);
   thisHist__428->SetBinContent(15,0.03451865);
   thisHist__428->SetBinContent(16,0.02493954);
   thisHist__428->SetBinContent(17,0.01627964);
   thisHist__428->SetBinContent(18,0.01320756);
   thisHist__428->SetBinContent(19,0.006990813);
   thisHist__428->SetBinContent(20,0.005297537);
   thisHist__428->SetBinContent(21,0.003652639);
   thisHist__428->SetBinContent(22,0.002539915);
   thisHist__428->SetBinContent(23,0.002104501);
   thisHist__428->SetBinContent(24,0.001330432);
   thisHist__428->SetBinContent(25,0.001185294);
   thisHist__428->SetBinContent(26,0.001064345);
   thisHist__428->SetBinContent(27,0.0005563623);
   thisHist__428->SetBinContent(28,0.0004837933);
   thisHist__428->SetBinContent(29,0.0004837933);
   thisHist__428->SetBinContent(30,0.000290276);
   thisHist__428->SetBinContent(31,0.001088535);
   thisHist__428->SetBinError(31,0.0001622692);
   thisHist__428->SetEntries(118682);
   thisHist__428->SetDirectory(0);
   thisHist__428->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__428->SetLineColor(ci);
   thisHist__428->SetLineWidth(3);
   thisHist__428->GetXaxis()->SetNdivisions(505);
   thisHist__428->GetXaxis()->SetLabelFont(132);
   thisHist__428->GetXaxis()->SetLabelSize(0.05);
   thisHist__428->GetXaxis()->SetTitleSize(0.06);
   thisHist__428->GetXaxis()->SetTitleFont(132);
   thisHist__428->GetYaxis()->SetNdivisions(505);
   thisHist__428->GetYaxis()->SetLabelFont(132);
   thisHist__428->GetYaxis()->SetLabelSize(0.05);
   thisHist__428->GetYaxis()->SetTitleSize(0.06);
   thisHist__428->GetYaxis()->SetTitleFont(132);
   thisHist__428->GetZaxis()->SetLabelFont(132);
   thisHist__428->GetZaxis()->SetLabelSize(0.05);
   thisHist__428->GetZaxis()->SetTitleSize(0.06);
   thisHist__428->GetZaxis()->SetTitleFont(132);
   thisHist__428->Draw("CSAME");
   
   TH1D *thisHist__429 = new TH1D("thisHist__429","thisHist",30,0,2);
   thisHist__429->SetBinContent(1,0.3370392);
   thisHist__429->SetBinContent(2,0.6006186);
   thisHist__429->SetBinContent(3,0.5076389);
   thisHist__429->SetBinContent(4,0.2894367);
   thisHist__429->SetBinContent(5,0.1905067);
   thisHist__429->SetBinContent(6,0.1743731);
   thisHist__429->SetBinContent(7,0.157393);
   thisHist__429->SetBinContent(8,0.1356719);
   thisHist__429->SetBinContent(9,0.1195867);
   thisHist__429->SetBinContent(10,0.1017116);
   thisHist__429->SetBinContent(11,0.0873196);
   thisHist__429->SetBinContent(12,0.07048458);
   thisHist__429->SetBinContent(13,0.0564312);
   thisHist__429->SetBinContent(14,0.04440964);
   thisHist__429->SetBinContent(15,0.03325885);
   thisHist__429->SetBinContent(16,0.02406731);
   thisHist__429->SetBinContent(17,0.01560142);
   thisHist__429->SetBinContent(18,0.01069121);
   thisHist__429->SetBinContent(19,0.007256477);
   thisHist__429->SetBinContent(20,0.00401525);
   thisHist__429->SetBinContent(21,0.002902591);
   thisHist__429->SetBinContent(22,0.002056002);
   thisHist__429->SetBinContent(23,0.00166899);
   thisHist__429->SetBinContent(24,0.001136848);
   thisHist__429->SetBinContent(25,0.0005805181);
   thisHist__429->SetBinContent(26,0.0006288946);
   thisHist__429->SetBinContent(27,0.0002176943);
   thisHist__429->SetBinContent(28,0.0002660708);
   thisHist__429->SetBinContent(29,0.0002660708);
   thisHist__429->SetBinContent(30,7.256477e-05);
   thisHist__429->SetBinContent(31,0.0004112003);
   thisHist__429->SetBinError(31,9.973073e-05);
   thisHist__429->SetEntries(123106);
   thisHist__429->SetDirectory(0);
   thisHist__429->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__429->SetLineColor(ci);
   thisHist__429->SetLineWidth(3);
   thisHist__429->GetXaxis()->SetNdivisions(505);
   thisHist__429->GetXaxis()->SetLabelFont(132);
   thisHist__429->GetXaxis()->SetLabelSize(0.05);
   thisHist__429->GetXaxis()->SetTitleSize(0.06);
   thisHist__429->GetXaxis()->SetTitleFont(132);
   thisHist__429->GetYaxis()->SetNdivisions(505);
   thisHist__429->GetYaxis()->SetLabelFont(132);
   thisHist__429->GetYaxis()->SetLabelSize(0.05);
   thisHist__429->GetYaxis()->SetTitleSize(0.06);
   thisHist__429->GetYaxis()->SetTitleFont(132);
   thisHist__429->GetZaxis()->SetLabelFont(132);
   thisHist__429->GetZaxis()->SetLabelSize(0.05);
   thisHist__429->GetZaxis()->SetTitleSize(0.06);
   thisHist__429->GetZaxis()->SetTitleFont(132);
   thisHist__429->Draw("CSAME");
   
   TH1D *thisHist__430 = new TH1D("thisHist__430","thisHist",30,0,2);
   thisHist__430->SetBinContent(1,0.323138);
   thisHist__430->SetBinContent(2,0.5790335);
   thisHist__430->SetBinContent(3,0.5180425);
   thisHist__430->SetBinContent(4,0.3341493);
   thisHist__430->SetBinContent(5,0.2044245);
   thisHist__430->SetBinContent(6,0.1856703);
   thisHist__430->SetBinContent(7,0.1612358);
   thisHist__430->SetBinContent(8,0.1463212);
   thisHist__430->SetBinContent(9,0.1325173);
   thisHist__430->SetBinContent(10,0.1139218);
   thisHist__430->SetBinContent(11,0.09865815);
   thisHist__430->SetBinContent(12,0.08212521);
   thisHist__430->SetBinContent(13,0.06140351);
   thisHist__430->SetBinContent(14,0.04931321);
   thisHist__430->SetBinContent(15,0.03452559);
   thisHist__430->SetBinContent(16,0.02700485);
   thisHist__430->SetBinContent(17,0.01830999);
   thisHist__430->SetBinContent(18,0.01031325);
   thisHist__430->SetBinContent(19,0.00669568);
   thisHist__430->SetBinContent(20,0.004315699);
   thisHist__430->SetBinContent(21,0.003109842);
   thisHist__430->SetBinContent(22,0.002189583);
   thisHist__430->SetBinContent(23,0.001364522);
   thisHist__430->SetBinContent(24,0.001396256);
   thisHist__430->SetBinContent(25,0.001110658);
   thisHist__430->SetBinContent(26,0.0004442631);
   thisHist__430->SetBinContent(27,0.0006346616);
   thisHist__430->SetBinContent(28,0.0002538646);
   thisHist__430->SetBinContent(29,0.0002221316);
   thisHist__430->SetBinContent(30,0.0001903985);
   thisHist__430->SetBinContent(31,0.0005077293);
   thisHist__430->SetBinError(31,0.0001269323);
   thisHist__430->SetMinimum(0);
   thisHist__430->SetMaximum(0.723284);
   thisHist__430->SetEntries(97770);
   thisHist__430->SetDirectory(0);
   thisHist__430->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__430->SetLineColor(ci);
   thisHist__430->SetLineWidth(3);
   thisHist__430->GetXaxis()->SetTitle("#delta p_{t} (GeV)");
   thisHist__430->GetXaxis()->SetNdivisions(505);
   thisHist__430->GetXaxis()->SetLabelFont(132);
   thisHist__430->GetXaxis()->SetLabelSize(0.05);
   thisHist__430->GetXaxis()->SetTitleSize(0.06);
   thisHist__430->GetXaxis()->SetTitleOffset(0.95);
   thisHist__430->GetXaxis()->SetTitleFont(132);
   thisHist__430->GetYaxis()->SetTitle("d#sigma/d#delta p_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__430->GetYaxis()->SetNdivisions(505);
   thisHist__430->GetYaxis()->SetLabelFont(132);
   thisHist__430->GetYaxis()->SetLabelSize(0.05);
   thisHist__430->GetYaxis()->SetTitleSize(0.06);
   thisHist__430->GetYaxis()->SetTitleOffset(1.1);
   thisHist__430->GetYaxis()->SetTitleFont(132);
   thisHist__430->GetZaxis()->SetLabelFont(132);
   thisHist__430->GetZaxis()->SetLabelSize(0.05);
   thisHist__430->GetZaxis()->SetTitleSize(0.06);
   thisHist__430->GetZaxis()->SetTitleFont(132);
   thisHist__430->Draw("sameaxis");
   
   TH1D *Minerva_transverse_delta_pT__431 = new TH1D("Minerva_transverse_delta_pT__431","Minerva_transverse_delta_pT",20,0,2);
   Minerva_transverse_delta_pT__431->SetBinContent(1,0.4712408);
   Minerva_transverse_delta_pT__431->SetBinContent(2,0.5344236);
   Minerva_transverse_delta_pT__431->SetBinContent(3,0.6575309);
   Minerva_transverse_delta_pT__431->SetBinContent(4,0.6567827);
   Minerva_transverse_delta_pT__431->SetBinContent(5,0.6174417);
   Minerva_transverse_delta_pT__431->SetBinContent(6,0.5468185);
   Minerva_transverse_delta_pT__431->SetBinContent(7,0.4757089);
   Minerva_transverse_delta_pT__431->SetBinContent(8,0.3900125);
   Minerva_transverse_delta_pT__431->SetBinContent(9,0.3503682);
   Minerva_transverse_delta_pT__431->SetBinContent(10,0.2963812);
   Minerva_transverse_delta_pT__431->SetBinContent(11,0.2508219);
   Minerva_transverse_delta_pT__431->SetBinContent(12,0.2287823);
   Minerva_transverse_delta_pT__431->SetBinContent(13,0.183282);
   Minerva_transverse_delta_pT__431->SetBinContent(14,0.1329);
   Minerva_transverse_delta_pT__431->SetBinContent(15,0.07956448);
   Minerva_transverse_delta_pT__431->SetBinContent(16,0.1099211);
   Minerva_transverse_delta_pT__431->SetBinContent(17,0.06538074);
   Minerva_transverse_delta_pT__431->SetBinContent(18,0.04021118);
   Minerva_transverse_delta_pT__431->SetBinContent(19,0.01658432);
   Minerva_transverse_delta_pT__431->SetBinContent(20,0.03714936);
   Minerva_transverse_delta_pT__431->SetBinError(1,0.00521773);
   Minerva_transverse_delta_pT__431->SetBinError(2,0.00483831);
   Minerva_transverse_delta_pT__431->SetBinError(3,0.007396476);
   Minerva_transverse_delta_pT__431->SetBinError(4,0.008495597);
   Minerva_transverse_delta_pT__431->SetBinError(5,0.009109125);
   Minerva_transverse_delta_pT__431->SetBinError(6,0.009576631);
   Minerva_transverse_delta_pT__431->SetBinError(7,0.01006858);
   Minerva_transverse_delta_pT__431->SetBinError(8,0.01059738);
   Minerva_transverse_delta_pT__431->SetBinError(9,0.01188547);
   Minerva_transverse_delta_pT__431->SetBinError(10,0.0132545);
   Minerva_transverse_delta_pT__431->SetBinError(11,0.01515868);
   Minerva_transverse_delta_pT__431->SetBinError(12,0.01924335);
   Minerva_transverse_delta_pT__431->SetBinError(13,0.02268387);
   Minerva_transverse_delta_pT__431->SetBinError(14,0.02497594);
   Minerva_transverse_delta_pT__431->SetBinError(15,0.02353093);
   Minerva_transverse_delta_pT__431->SetBinError(16,0.03503791);
   Minerva_transverse_delta_pT__431->SetBinError(17,0.03272562);
   Minerva_transverse_delta_pT__431->SetBinError(18,0.0298737);
   Minerva_transverse_delta_pT__431->SetBinError(19,0.02386057);
   Minerva_transverse_delta_pT__431->SetBinError(20,0.04262066);
   Minerva_transverse_delta_pT__431->SetEntries(530880);
   Minerva_transverse_delta_pT__431->SetDirectory(0);
   Minerva_transverse_delta_pT__431->SetStats(0);
   Minerva_transverse_delta_pT__431->SetLineStyle(7);
   Minerva_transverse_delta_pT__431->SetLineWidth(3);
   Minerva_transverse_delta_pT__431->GetXaxis()->SetTitle("#deltap_{t} (GeV)");
   Minerva_transverse_delta_pT__431->GetXaxis()->SetNdivisions(505);
   Minerva_transverse_delta_pT__431->GetXaxis()->SetLabelFont(132);
   Minerva_transverse_delta_pT__431->GetXaxis()->SetLabelSize(0.05);
   Minerva_transverse_delta_pT__431->GetXaxis()->SetTitleSize(0.06);
   Minerva_transverse_delta_pT__431->GetXaxis()->SetTitleFont(132);
   Minerva_transverse_delta_pT__431->GetYaxis()->SetTitle("Selection Efficiency");
   Minerva_transverse_delta_pT__431->GetYaxis()->SetNdivisions(505);
   Minerva_transverse_delta_pT__431->GetYaxis()->SetLabelFont(132);
   Minerva_transverse_delta_pT__431->GetYaxis()->SetLabelSize(0.05);
   Minerva_transverse_delta_pT__431->GetYaxis()->SetTitleSize(0.06);
   Minerva_transverse_delta_pT__431->GetYaxis()->SetTitleFont(132);
   Minerva_transverse_delta_pT__431->GetZaxis()->SetLabelFont(132);
   Minerva_transverse_delta_pT__431->GetZaxis()->SetLabelSize(0.05);
   Minerva_transverse_delta_pT__431->GetZaxis()->SetTitleSize(0.06);
   Minerva_transverse_delta_pT__431->GetZaxis()->SetTitleFont(132);
   Minerva_transverse_delta_pT__431->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(2,0,2,0.723284,0,0.1252653,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("Minerva_transverse_delta_pT","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__432 = new TH1D("thisHist__432","thisHist",30,0,2);
   thisHist__432->SetBinContent(1,0.323138);
   thisHist__432->SetBinContent(2,0.5790335);
   thisHist__432->SetBinContent(3,0.5180425);
   thisHist__432->SetBinContent(4,0.3341493);
   thisHist__432->SetBinContent(5,0.2044245);
   thisHist__432->SetBinContent(6,0.1856703);
   thisHist__432->SetBinContent(7,0.1612358);
   thisHist__432->SetBinContent(8,0.1463212);
   thisHist__432->SetBinContent(9,0.1325173);
   thisHist__432->SetBinContent(10,0.1139218);
   thisHist__432->SetBinContent(11,0.09865815);
   thisHist__432->SetBinContent(12,0.08212521);
   thisHist__432->SetBinContent(13,0.06140351);
   thisHist__432->SetBinContent(14,0.04931321);
   thisHist__432->SetBinContent(15,0.03452559);
   thisHist__432->SetBinContent(16,0.02700485);
   thisHist__432->SetBinContent(17,0.01830999);
   thisHist__432->SetBinContent(18,0.01031325);
   thisHist__432->SetBinContent(19,0.00669568);
   thisHist__432->SetBinContent(20,0.004315699);
   thisHist__432->SetBinContent(21,0.003109842);
   thisHist__432->SetBinContent(22,0.002189583);
   thisHist__432->SetBinContent(23,0.001364522);
   thisHist__432->SetBinContent(24,0.001396256);
   thisHist__432->SetBinContent(25,0.001110658);
   thisHist__432->SetBinContent(26,0.0004442631);
   thisHist__432->SetBinContent(27,0.0006346616);
   thisHist__432->SetBinContent(28,0.0002538646);
   thisHist__432->SetBinContent(29,0.0002221316);
   thisHist__432->SetBinContent(30,0.0001903985);
   thisHist__432->SetBinContent(31,0.0005077293);
   thisHist__432->SetBinError(31,0.0001269323);
   thisHist__432->SetMinimum(0);
   thisHist__432->SetMaximum(0.723284);
   thisHist__432->SetEntries(97770);
   thisHist__432->SetDirectory(0);
   thisHist__432->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__432->SetLineColor(ci);
   thisHist__432->SetLineWidth(3);
   thisHist__432->GetXaxis()->SetTitle("#delta p_{t} (GeV)");
   thisHist__432->GetXaxis()->SetNdivisions(505);
   thisHist__432->GetXaxis()->SetLabelFont(132);
   thisHist__432->GetXaxis()->SetLabelSize(0.05);
   thisHist__432->GetXaxis()->SetTitleSize(0.06);
   thisHist__432->GetXaxis()->SetTitleOffset(0.95);
   thisHist__432->GetXaxis()->SetTitleFont(132);
   thisHist__432->GetYaxis()->SetTitle("d#sigma/d#delta p_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__432->GetYaxis()->SetNdivisions(505);
   thisHist__432->GetYaxis()->SetLabelFont(132);
   thisHist__432->GetYaxis()->SetLabelSize(0.05);
   thisHist__432->GetYaxis()->SetTitleSize(0.06);
   thisHist__432->GetYaxis()->SetTitleOffset(1.1);
   thisHist__432->GetYaxis()->SetTitleFont(132);
   thisHist__432->GetZaxis()->SetLabelFont(132);
   thisHist__432->GetZaxis()->SetLabelSize(0.05);
   thisHist__432->GetZaxis()->SetTitleSize(0.06);
   thisHist__432->GetZaxis()->SetTitleFont(132);
   thisHist__432->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_transverse_dpt_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:41:23 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.4109589,-79344.91,2.328767,487404.4);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   
   TH1D *projReco__417 = new TH1D("projReco__417","",20,0,2);
   projReco__417->SetBinContent(1,191220);
   projReco__417->SetBinContent(2,256330);
   projReco__417->SetBinContent(3,137490);
   projReco__417->SetBinContent(4,90740);
   projReco__417->SetBinContent(5,74910);
   projReco__417->SetBinContent(6,63770);
   projReco__417->SetBinContent(7,52060);
   projReco__417->SetBinContent(8,40810);
   projReco__417->SetBinContent(9,27770);
   projReco__417->SetBinContent(10,18000);
   projReco__417->SetBinContent(11,11830);
   projReco__417->SetBinContent(12,5700);
   projReco__417->SetBinContent(13,2800);
   projReco__417->SetBinContent(14,1650);
   projReco__417->SetBinContent(15,930);
   projReco__417->SetBinContent(16,630);
   projReco__417->SetBinContent(17,420);
   projReco__417->SetBinContent(18,270);
   projReco__417->SetBinContent(19,140);
   projReco__417->SetBinContent(20,70);
   projReco__417->SetBinContent(21,160);
   projReco__417->SetBinError(21,40);
   projReco__417->SetMinimum(0);
   projReco__417->SetMaximum(425062);
   projReco__417->SetEntries(97770);
   projReco__417->SetDirectory(0);
   projReco__417->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__417->SetLineColor(ci);
   projReco__417->SetLineWidth(3);
   projReco__417->GetXaxis()->SetTitle("#delta p_{t} (GeV)");
   projReco__417->GetXaxis()->SetNdivisions(505);
   projReco__417->GetXaxis()->SetLabelFont(132);
   projReco__417->GetXaxis()->SetLabelSize(0.05);
   projReco__417->GetXaxis()->SetTitleSize(0.06);
   projReco__417->GetXaxis()->SetTitleOffset(0.95);
   projReco__417->GetXaxis()->SetTitleFont(132);
   projReco__417->GetYaxis()->SetTitle("d#sigma/d#delta p_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__417->GetYaxis()->SetNdivisions(505);
   projReco__417->GetYaxis()->SetLabelFont(132);
   projReco__417->GetYaxis()->SetLabelSize(0.05);
   projReco__417->GetYaxis()->SetTitleSize(0.06);
   projReco__417->GetYaxis()->SetTitleOffset(1.1);
   projReco__417->GetYaxis()->SetTitleFont(132);
   projReco__417->GetZaxis()->SetLabelFont(132);
   projReco__417->GetZaxis()->SetLabelSize(0.05);
   projReco__417->GetZaxis()->SetTitleSize(0.06);
   projReco__417->GetZaxis()->SetTitleFont(132);
   projReco__417->Draw("HIST");
   
   TH1D *projReco__418 = new TH1D("projReco__418","",20,0,2);
   projReco__418->SetBinContent(1,191220);
   projReco__418->SetBinContent(2,256330);
   projReco__418->SetBinContent(3,137490);
   projReco__418->SetBinContent(4,90740);
   projReco__418->SetBinContent(5,74910);
   projReco__418->SetBinContent(6,63770);
   projReco__418->SetBinContent(7,52060);
   projReco__418->SetBinContent(8,40810);
   projReco__418->SetBinContent(9,27770);
   projReco__418->SetBinContent(10,18000);
   projReco__418->SetBinContent(11,11830);
   projReco__418->SetBinContent(12,5700);
   projReco__418->SetBinContent(13,2800);
   projReco__418->SetBinContent(14,1650);
   projReco__418->SetBinContent(15,930);
   projReco__418->SetBinContent(16,630);
   projReco__418->SetBinContent(17,420);
   projReco__418->SetBinContent(18,270);
   projReco__418->SetBinContent(19,140);
   projReco__418->SetBinContent(20,70);
   projReco__418->SetBinContent(21,160);
   projReco__418->SetBinError(21,40);
   projReco__418->SetMinimum(0);
   projReco__418->SetMaximum(425062);
   projReco__418->SetEntries(97770);
   projReco__418->SetDirectory(0);
   projReco__418->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__418->SetLineColor(ci);
   projReco__418->SetLineWidth(3);
   projReco__418->GetXaxis()->SetTitle("#delta p_{t} (GeV)");
   projReco__418->GetXaxis()->SetNdivisions(505);
   projReco__418->GetXaxis()->SetLabelFont(132);
   projReco__418->GetXaxis()->SetLabelSize(0.05);
   projReco__418->GetXaxis()->SetTitleSize(0.06);
   projReco__418->GetXaxis()->SetTitleOffset(0.95);
   projReco__418->GetXaxis()->SetTitleFont(132);
   projReco__418->GetYaxis()->SetTitle("d#sigma/d#delta p_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__418->GetYaxis()->SetNdivisions(505);
   projReco__418->GetYaxis()->SetLabelFont(132);
   projReco__418->GetYaxis()->SetLabelSize(0.05);
   projReco__418->GetYaxis()->SetTitleSize(0.06);
   projReco__418->GetYaxis()->SetTitleOffset(1.1);
   projReco__418->GetYaxis()->SetTitleFont(132);
   projReco__418->GetZaxis()->SetLabelFont(132);
   projReco__418->GetZaxis()->SetLabelSize(0.05);
   projReco__418->GetZaxis()->SetTitleSize(0.06);
   projReco__418->GetZaxis()->SetTitleFont(132);
   projReco__418->Draw("HIST SAME");
   
   TH1D *projReco__419 = new TH1D("projReco__419","",20,0,2);
   projReco__419->SetBinContent(1,315890);
   projReco__419->SetBinContent(2,386420);
   projReco__419->SetBinContent(3,162580);
   projReco__419->SetBinContent(4,99720);
   projReco__419->SetBinContent(5,88300);
   projReco__419->SetBinContent(6,74980);
   projReco__419->SetBinContent(7,63910);
   projReco__419->SetBinContent(8,49860);
   projReco__419->SetBinContent(9,34930);
   projReco__419->SetBinContent(10,21670);
   projReco__419->SetBinContent(11,13680);
   projReco__419->SetBinContent(12,6300);
   projReco__419->SetBinContent(13,2600);
   projReco__419->SetBinContent(14,1640);
   projReco__419->SetBinContent(15,1080);
   projReco__419->SetBinContent(16,670);
   projReco__419->SetBinContent(17,490);
   projReco__419->SetBinContent(18,200);
   projReco__419->SetBinContent(19,290);
   projReco__419->SetBinContent(20,150);
   projReco__419->SetBinContent(21,290);
   projReco__419->SetBinError(21,53.85165);
   projReco__419->SetEntries(132565);
   projReco__419->SetDirectory(0);
   projReco__419->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__419->SetLineColor(ci);
   projReco__419->SetLineWidth(3);
   projReco__419->GetXaxis()->SetTitle("#deltap_{t} (GeV)");
   projReco__419->GetXaxis()->SetNdivisions(505);
   projReco__419->GetXaxis()->SetLabelFont(132);
   projReco__419->GetXaxis()->SetLabelSize(0.05);
   projReco__419->GetXaxis()->SetTitleSize(0.06);
   projReco__419->GetXaxis()->SetTitleFont(132);
   projReco__419->GetYaxis()->SetTitle("Selection Efficiency");
   projReco__419->GetYaxis()->SetNdivisions(505);
   projReco__419->GetYaxis()->SetLabelFont(132);
   projReco__419->GetYaxis()->SetLabelSize(0.05);
   projReco__419->GetYaxis()->SetTitleSize(0.06);
   projReco__419->GetYaxis()->SetTitleFont(132);
   projReco__419->GetZaxis()->SetLabelFont(132);
   projReco__419->GetZaxis()->SetLabelSize(0.05);
   projReco__419->GetZaxis()->SetTitleSize(0.06);
   projReco__419->GetZaxis()->SetTitleFont(132);
   projReco__419->Draw("HIST SAME");
   
   TH1D *projReco__420 = new TH1D("projReco__420","",20,0,2);
   projReco__420->SetBinContent(1,145950);
   projReco__420->SetBinContent(2,357240);
   projReco__420->SetBinContent(3,167730);
   projReco__420->SetBinContent(4,125460);
   projReco__420->SetBinContent(5,102350);
   projReco__420->SetBinContent(6,84040);
   projReco__420->SetBinContent(7,62800);
   projReco__420->SetBinContent(8,42540);
   projReco__420->SetBinContent(9,24380);
   projReco__420->SetBinContent(10,13100);
   projReco__420->SetBinContent(11,7830);
   projReco__420->SetBinContent(12,5010);
   projReco__420->SetBinContent(13,3120);
   projReco__420->SetBinContent(14,1940);
   projReco__420->SetBinContent(15,1360);
   projReco__420->SetBinContent(16,940);
   projReco__420->SetBinContent(17,730);
   projReco__420->SetBinContent(18,370);
   projReco__420->SetBinContent(19,360);
   projReco__420->SetBinContent(20,160);
   projReco__420->SetBinContent(21,400);
   projReco__420->SetBinError(21,63.24555);
   projReco__420->SetEntries(114781);
   projReco__420->SetDirectory(0);
   projReco__420->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__420->SetLineColor(ci);
   projReco__420->SetLineWidth(3);
   projReco__420->GetXaxis()->SetTitle("#deltap_{t} (GeV)");
   projReco__420->GetXaxis()->SetNdivisions(505);
   projReco__420->GetXaxis()->SetLabelFont(132);
   projReco__420->GetXaxis()->SetLabelSize(0.05);
   projReco__420->GetXaxis()->SetTitleSize(0.06);
   projReco__420->GetXaxis()->SetTitleFont(132);
   projReco__420->GetYaxis()->SetTitle("Selection Efficiency");
   projReco__420->GetYaxis()->SetNdivisions(505);
   projReco__420->GetYaxis()->SetLabelFont(132);
   projReco__420->GetYaxis()->SetLabelSize(0.05);
   projReco__420->GetYaxis()->SetTitleSize(0.06);
   projReco__420->GetYaxis()->SetTitleFont(132);
   projReco__420->GetZaxis()->SetLabelFont(132);
   projReco__420->GetZaxis()->SetLabelSize(0.05);
   projReco__420->GetZaxis()->SetTitleSize(0.06);
   projReco__420->GetZaxis()->SetTitleFont(132);
   projReco__420->Draw("HIST SAME");
   
   TH1D *projReco__421 = new TH1D("projReco__421","",20,0,2);
   projReco__421->SetBinContent(1,259680);
   projReco__421->SetBinContent(2,325940);
   projReco__421->SetBinContent(3,152250);
   projReco__421->SetBinContent(4,102290);
   projReco__421->SetBinContent(5,84310);
   projReco__421->SetBinContent(6,70680);
   projReco__421->SetBinContent(7,57420);
   projReco__421->SetBinContent(8,44940);
   projReco__421->SetBinContent(9,32760);
   projReco__421->SetBinContent(10,22860);
   projReco__421->SetBinContent(11,13770);
   projReco__421->SetBinContent(12,8730);
   projReco__421->SetBinContent(13,4090);
   projReco__421->SetBinContent(14,2500);
   projReco__421->SetBinContent(15,1560);
   projReco__421->SetBinContent(16,910);
   projReco__421->SetBinContent(17,660);
   projReco__421->SetBinContent(18,500);
   projReco__421->SetBinContent(19,320);
   projReco__421->SetBinContent(20,200);
   projReco__421->SetBinContent(21,450);
   projReco__421->SetBinError(21,67.08204);
   projReco__421->SetEntries(118682);
   projReco__421->SetDirectory(0);
   projReco__421->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__421->SetLineColor(ci);
   projReco__421->SetLineWidth(3);
   projReco__421->GetXaxis()->SetTitle("#deltap_{t} (GeV)");
   projReco__421->GetXaxis()->SetNdivisions(505);
   projReco__421->GetXaxis()->SetLabelFont(132);
   projReco__421->GetXaxis()->SetLabelSize(0.05);
   projReco__421->GetXaxis()->SetTitleSize(0.06);
   projReco__421->GetXaxis()->SetTitleFont(132);
   projReco__421->GetYaxis()->SetTitle("Selection Efficiency");
   projReco__421->GetYaxis()->SetNdivisions(505);
   projReco__421->GetYaxis()->SetLabelFont(132);
   projReco__421->GetYaxis()->SetLabelSize(0.05);
   projReco__421->GetYaxis()->SetTitleSize(0.06);
   projReco__421->GetYaxis()->SetTitleFont(132);
   projReco__421->GetZaxis()->SetLabelFont(132);
   projReco__421->GetZaxis()->SetLabelSize(0.05);
   projReco__421->GetZaxis()->SetTitleSize(0.06);
   projReco__421->GetZaxis()->SetTitleFont(132);
   projReco__421->Draw("HIST SAME");
   
   TH1D *projReco__422 = new TH1D("projReco__422","",20,0,2);
   projReco__422->SetBinContent(1,261980);
   projReco__422->SetBinContent(2,335540);
   projReco__422->SetBinContent(3,159710);
   projReco__422->SetBinContent(4,110800);
   projReco__422->SetBinContent(5,93650);
   projReco__422->SetBinContent(6,76950);
   projReco__422->SetBinContent(7,61420);
   projReco__422->SetBinContent(8,45870);
   projReco__422->SetBinContent(9,32380);
   projReco__422->SetBinContent(10,23060);
   projReco__422->SetBinContent(11,13510);
   projReco__422->SetBinContent(12,7310);
   projReco__422->SetBinContent(13,3780);
   projReco__422->SetBinContent(14,2080);
   projReco__422->SetBinContent(15,1250);
   projReco__422->SetBinContent(16,760);
   projReco__422->SetBinContent(17,380);
   projReco__422->SetBinContent(18,210);
   projReco__422->SetBinContent(19,180);
   projReco__422->SetBinContent(20,70);
   projReco__422->SetBinContent(21,170);
   projReco__422->SetBinError(21,41.23106);
   projReco__422->SetEntries(123106);
   projReco__422->SetDirectory(0);
   projReco__422->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__422->SetLineColor(ci);
   projReco__422->SetLineWidth(3);
   projReco__422->GetXaxis()->SetTitle("#deltap_{t} (GeV)");
   projReco__422->GetXaxis()->SetNdivisions(505);
   projReco__422->GetXaxis()->SetLabelFont(132);
   projReco__422->GetXaxis()->SetLabelSize(0.05);
   projReco__422->GetXaxis()->SetTitleSize(0.06);
   projReco__422->GetXaxis()->SetTitleFont(132);
   projReco__422->GetYaxis()->SetTitle("Selection Efficiency");
   projReco__422->GetYaxis()->SetNdivisions(505);
   projReco__422->GetYaxis()->SetLabelFont(132);
   projReco__422->GetYaxis()->SetLabelSize(0.05);
   projReco__422->GetYaxis()->SetTitleSize(0.06);
   projReco__422->GetYaxis()->SetTitleFont(132);
   projReco__422->GetZaxis()->SetLabelFont(132);
   projReco__422->GetZaxis()->SetLabelSize(0.05);
   projReco__422->GetZaxis()->SetTitleSize(0.06);
   projReco__422->GetZaxis()->SetTitleFont(132);
   projReco__422->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *projReco__423 = new TH1D("projReco__423","",20,0,2);
   projReco__423->SetBinContent(1,191220);
   projReco__423->SetBinContent(2,256330);
   projReco__423->SetBinContent(3,137490);
   projReco__423->SetBinContent(4,90740);
   projReco__423->SetBinContent(5,74910);
   projReco__423->SetBinContent(6,63770);
   projReco__423->SetBinContent(7,52060);
   projReco__423->SetBinContent(8,40810);
   projReco__423->SetBinContent(9,27770);
   projReco__423->SetBinContent(10,18000);
   projReco__423->SetBinContent(11,11830);
   projReco__423->SetBinContent(12,5700);
   projReco__423->SetBinContent(13,2800);
   projReco__423->SetBinContent(14,1650);
   projReco__423->SetBinContent(15,930);
   projReco__423->SetBinContent(16,630);
   projReco__423->SetBinContent(17,420);
   projReco__423->SetBinContent(18,270);
   projReco__423->SetBinContent(19,140);
   projReco__423->SetBinContent(20,70);
   projReco__423->SetBinContent(21,160);
   projReco__423->SetBinError(21,40);
   projReco__423->SetMinimum(0);
   projReco__423->SetMaximum(425062);
   projReco__423->SetEntries(97770);
   projReco__423->SetDirectory(0);
   projReco__423->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__423->SetLineColor(ci);
   projReco__423->SetLineWidth(3);
   projReco__423->GetXaxis()->SetTitle("#delta p_{t} (GeV)");
   projReco__423->GetXaxis()->SetNdivisions(505);
   projReco__423->GetXaxis()->SetLabelFont(132);
   projReco__423->GetXaxis()->SetLabelSize(0.05);
   projReco__423->GetXaxis()->SetTitleSize(0.06);
   projReco__423->GetXaxis()->SetTitleOffset(0.95);
   projReco__423->GetXaxis()->SetTitleFont(132);
   projReco__423->GetYaxis()->SetTitle("d#sigma/d#delta p_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__423->GetYaxis()->SetNdivisions(505);
   projReco__423->GetYaxis()->SetLabelFont(132);
   projReco__423->GetYaxis()->SetLabelSize(0.05);
   projReco__423->GetYaxis()->SetTitleSize(0.06);
   projReco__423->GetYaxis()->SetTitleOffset(1.1);
   projReco__423->GetYaxis()->SetTitleFont(132);
   projReco__423->GetZaxis()->SetLabelFont(132);
   projReco__423->GetZaxis()->SetLabelSize(0.05);
   projReco__423->GetZaxis()->SetTitleSize(0.06);
   projReco__423->GetZaxis()->SetTitleFont(132);
   projReco__423->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_transverse_mom_13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:17:39 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-4.109589,-0.01675097,23.28767,0.1028988);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__264 = new TH1D("thisHist__264","thisHist",30,0,20);
   thisHist__264->SetBinContent(3,0.02955619);
   thisHist__264->SetBinContent(4,0.07313206);
   thisHist__264->SetBinContent(5,0.0815794);
   thisHist__264->SetBinContent(6,0.05187724);
   thisHist__264->SetBinContent(7,0.02419647);
   thisHist__264->SetBinContent(8,0.01281064);
   thisHist__264->SetBinContent(9,0.00885353);
   thisHist__264->SetBinContent(10,0.007000318);
   thisHist__264->SetBinContent(11,0.005540596);
   thisHist__264->SetBinContent(12,0.004636203);
   thisHist__264->SetBinContent(13,0.004179247);
   thisHist__264->SetBinContent(14,0.003706424);
   thisHist__264->SetBinContent(15,0.003186001);
   thisHist__264->SetMinimum(0);
   thisHist__264->SetMaximum(0.08973734);
   thisHist__264->SetEntries(97770);
   thisHist__264->SetDirectory(0);
   thisHist__264->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__264->SetLineColor(ci);
   thisHist__264->SetLineWidth(3);
   thisHist__264->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__264->GetXaxis()->SetNdivisions(505);
   thisHist__264->GetXaxis()->SetLabelFont(132);
   thisHist__264->GetXaxis()->SetLabelSize(0.05);
   thisHist__264->GetXaxis()->SetTitleSize(0.06);
   thisHist__264->GetXaxis()->SetTitleOffset(0.95);
   thisHist__264->GetXaxis()->SetTitleFont(132);
   thisHist__264->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__264->GetYaxis()->SetNdivisions(505);
   thisHist__264->GetYaxis()->SetLabelFont(132);
   thisHist__264->GetYaxis()->SetLabelSize(0.05);
   thisHist__264->GetYaxis()->SetTitleSize(0.06);
   thisHist__264->GetYaxis()->SetTitleOffset(1.1);
   thisHist__264->GetYaxis()->SetTitleFont(132);
   thisHist__264->GetZaxis()->SetLabelFont(132);
   thisHist__264->GetZaxis()->SetLabelSize(0.05);
   thisHist__264->GetZaxis()->SetTitleSize(0.06);
   thisHist__264->GetZaxis()->SetTitleFont(132);
   thisHist__264->Draw("C");
   
   TH1D *thisHist__265 = new TH1D("thisHist__265","thisHist",30,0,20);
   thisHist__265->SetBinContent(3,0.02955619);
   thisHist__265->SetBinContent(4,0.07313206);
   thisHist__265->SetBinContent(5,0.0815794);
   thisHist__265->SetBinContent(6,0.05187724);
   thisHist__265->SetBinContent(7,0.02419647);
   thisHist__265->SetBinContent(8,0.01281064);
   thisHist__265->SetBinContent(9,0.00885353);
   thisHist__265->SetBinContent(10,0.007000318);
   thisHist__265->SetBinContent(11,0.005540596);
   thisHist__265->SetBinContent(12,0.004636203);
   thisHist__265->SetBinContent(13,0.004179247);
   thisHist__265->SetBinContent(14,0.003706424);
   thisHist__265->SetBinContent(15,0.003186001);
   thisHist__265->SetMinimum(0);
   thisHist__265->SetMaximum(0.08973734);
   thisHist__265->SetEntries(97770);
   thisHist__265->SetDirectory(0);
   thisHist__265->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__265->SetLineColor(ci);
   thisHist__265->SetLineWidth(3);
   thisHist__265->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__265->GetXaxis()->SetNdivisions(505);
   thisHist__265->GetXaxis()->SetLabelFont(132);
   thisHist__265->GetXaxis()->SetLabelSize(0.05);
   thisHist__265->GetXaxis()->SetTitleSize(0.06);
   thisHist__265->GetXaxis()->SetTitleOffset(0.95);
   thisHist__265->GetXaxis()->SetTitleFont(132);
   thisHist__265->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__265->GetYaxis()->SetNdivisions(505);
   thisHist__265->GetYaxis()->SetLabelFont(132);
   thisHist__265->GetYaxis()->SetLabelSize(0.05);
   thisHist__265->GetYaxis()->SetTitleSize(0.06);
   thisHist__265->GetYaxis()->SetTitleOffset(1.1);
   thisHist__265->GetYaxis()->SetTitleFont(132);
   thisHist__265->GetZaxis()->SetLabelFont(132);
   thisHist__265->GetZaxis()->SetLabelSize(0.05);
   thisHist__265->GetZaxis()->SetTitleSize(0.06);
   thisHist__265->GetZaxis()->SetTitleFont(132);
   thisHist__265->Draw("CSAME");
   
   TH1D *thisHist__266 = new TH1D("thisHist__266","thisHist",30,0,20);
   thisHist__266->SetBinContent(3,0.02855414);
   thisHist__266->SetBinContent(4,0.07116912);
   thisHist__266->SetBinContent(5,0.07855955);
   thisHist__266->SetBinContent(6,0.05011409);
   thisHist__266->SetBinContent(7,0.02409815);
   thisHist__266->SetBinContent(8,0.01210455);
   thisHist__266->SetBinContent(9,0.008284799);
   thisHist__266->SetBinContent(10,0.006471155);
   thisHist__266->SetBinContent(11,0.005592635);
   thisHist__266->SetBinContent(12,0.004662039);
   thisHist__266->SetBinContent(13,0.003867296);
   thisHist__266->SetBinContent(14,0.003631817);
   thisHist__266->SetBinContent(15,0.003047647);
   thisHist__266->SetEntries(132565);
   thisHist__266->SetDirectory(0);
   thisHist__266->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__266->SetLineColor(ci);
   thisHist__266->SetLineWidth(3);
   thisHist__266->GetXaxis()->SetNdivisions(505);
   thisHist__266->GetXaxis()->SetLabelFont(132);
   thisHist__266->GetXaxis()->SetLabelSize(0.05);
   thisHist__266->GetXaxis()->SetTitleSize(0.06);
   thisHist__266->GetXaxis()->SetTitleFont(132);
   thisHist__266->GetYaxis()->SetNdivisions(505);
   thisHist__266->GetYaxis()->SetLabelFont(132);
   thisHist__266->GetYaxis()->SetLabelSize(0.05);
   thisHist__266->GetYaxis()->SetTitleSize(0.06);
   thisHist__266->GetYaxis()->SetTitleFont(132);
   thisHist__266->GetZaxis()->SetLabelFont(132);
   thisHist__266->GetZaxis()->SetLabelSize(0.05);
   thisHist__266->GetZaxis()->SetTitleSize(0.06);
   thisHist__266->GetZaxis()->SetTitleFont(132);
   thisHist__266->Draw("CSAME");
   
   TH1D *thisHist__267 = new TH1D("thisHist__267","thisHist",30,0,20);
   thisHist__267->SetBinContent(3,0.02825283);
   thisHist__267->SetBinContent(4,0.06469822);
   thisHist__267->SetBinContent(5,0.07007214);
   thisHist__267->SetBinContent(6,0.04529516);
   thisHist__267->SetBinContent(7,0.02081001);
   thisHist__267->SetBinContent(8,0.01084512);
   thisHist__267->SetBinContent(9,0.007774985);
   thisHist__267->SetBinContent(10,0.006007404);
   thisHist__267->SetBinContent(11,0.004930247);
   thisHist__267->SetBinContent(12,0.004125938);
   thisHist__267->SetBinContent(13,0.003490083);
   thisHist__267->SetBinContent(14,0.003255197);
   thisHist__267->SetBinContent(15,0.002771188);
   thisHist__267->SetEntries(114781);
   thisHist__267->SetDirectory(0);
   thisHist__267->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__267->SetLineColor(ci);
   thisHist__267->SetLineWidth(3);
   thisHist__267->GetXaxis()->SetNdivisions(505);
   thisHist__267->GetXaxis()->SetLabelFont(132);
   thisHist__267->GetXaxis()->SetLabelSize(0.05);
   thisHist__267->GetXaxis()->SetTitleSize(0.06);
   thisHist__267->GetXaxis()->SetTitleFont(132);
   thisHist__267->GetYaxis()->SetNdivisions(505);
   thisHist__267->GetYaxis()->SetLabelFont(132);
   thisHist__267->GetYaxis()->SetLabelSize(0.05);
   thisHist__267->GetYaxis()->SetTitleSize(0.06);
   thisHist__267->GetYaxis()->SetTitleFont(132);
   thisHist__267->GetZaxis()->SetLabelFont(132);
   thisHist__267->GetZaxis()->SetLabelSize(0.05);
   thisHist__267->GetZaxis()->SetTitleSize(0.06);
   thisHist__267->GetZaxis()->SetTitleFont(132);
   thisHist__267->Draw("CSAME");
   
   TH1D *thisHist__268 = new TH1D("thisHist__268","thisHist",30,0,20);
   thisHist__268->SetBinContent(3,0.02703437);
   thisHist__268->SetBinContent(4,0.06845675);
   thisHist__268->SetBinContent(5,0.07561931);
   thisHist__268->SetBinContent(6,0.04630869);
   thisHist__268->SetBinContent(7,0.02230771);
   thisHist__268->SetBinContent(8,0.01187713);
   thisHist__268->SetBinContent(9,0.008447031);
   thisHist__268->SetBinContent(10,0.006625549);
   thisHist__268->SetBinContent(11,0.005338659);
   thisHist__268->SetBinContent(12,0.004537981);
   thisHist__268->SetBinContent(13,0.004083215);
   thisHist__268->SetBinContent(14,0.003333336);
   thisHist__268->SetBinContent(15,0.003118048);
   thisHist__268->SetEntries(118682);
   thisHist__268->SetDirectory(0);
   thisHist__268->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__268->SetLineColor(ci);
   thisHist__268->SetLineWidth(3);
   thisHist__268->GetXaxis()->SetNdivisions(505);
   thisHist__268->GetXaxis()->SetLabelFont(132);
   thisHist__268->GetXaxis()->SetLabelSize(0.05);
   thisHist__268->GetXaxis()->SetTitleSize(0.06);
   thisHist__268->GetXaxis()->SetTitleFont(132);
   thisHist__268->GetYaxis()->SetNdivisions(505);
   thisHist__268->GetYaxis()->SetLabelFont(132);
   thisHist__268->GetYaxis()->SetLabelSize(0.05);
   thisHist__268->GetYaxis()->SetTitleSize(0.06);
   thisHist__268->GetYaxis()->SetTitleFont(132);
   thisHist__268->GetZaxis()->SetLabelFont(132);
   thisHist__268->GetZaxis()->SetLabelSize(0.05);
   thisHist__268->GetZaxis()->SetTitleSize(0.06);
   thisHist__268->GetZaxis()->SetTitleFont(132);
   thisHist__268->Draw("CSAME");
   
   TH1D *thisHist__269 = new TH1D("thisHist__269","thisHist",30,0,20);
   thisHist__269->SetBinContent(3,0.02860987);
   thisHist__269->SetBinContent(4,0.07124651);
   thisHist__269->SetBinContent(5,0.07906899);
   thisHist__269->SetBinContent(6,0.04904653);
   thisHist__269->SetBinContent(7,0.02328603);
   thisHist__269->SetBinContent(8,0.01178694);
   thisHist__269->SetBinContent(9,0.008330435);
   thisHist__269->SetBinContent(10,0.006429238);
   thisHist__269->SetBinContent(11,0.005287553);
   thisHist__269->SetBinContent(12,0.00430551);
   thisHist__269->SetBinContent(13,0.003911241);
   thisHist__269->SetBinContent(14,0.003417801);
   thisHist__269->SetBinContent(15,0.003045301);
   thisHist__269->SetEntries(123106);
   thisHist__269->SetDirectory(0);
   thisHist__269->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__269->SetLineColor(ci);
   thisHist__269->SetLineWidth(3);
   thisHist__269->GetXaxis()->SetNdivisions(505);
   thisHist__269->GetXaxis()->SetLabelFont(132);
   thisHist__269->GetXaxis()->SetLabelSize(0.05);
   thisHist__269->GetXaxis()->SetTitleSize(0.06);
   thisHist__269->GetXaxis()->SetTitleFont(132);
   thisHist__269->GetYaxis()->SetNdivisions(505);
   thisHist__269->GetYaxis()->SetLabelFont(132);
   thisHist__269->GetYaxis()->SetLabelSize(0.05);
   thisHist__269->GetYaxis()->SetTitleSize(0.06);
   thisHist__269->GetYaxis()->SetTitleFont(132);
   thisHist__269->GetZaxis()->SetLabelFont(132);
   thisHist__269->GetZaxis()->SetLabelSize(0.05);
   thisHist__269->GetZaxis()->SetTitleSize(0.06);
   thisHist__269->GetZaxis()->SetTitleFont(132);
   thisHist__269->Draw("CSAME");
   
   TH1D *thisHist__270 = new TH1D("thisHist__270","thisHist",30,0,20);
   thisHist__270->SetBinContent(3,0.02955619);
   thisHist__270->SetBinContent(4,0.07313206);
   thisHist__270->SetBinContent(5,0.0815794);
   thisHist__270->SetBinContent(6,0.05187724);
   thisHist__270->SetBinContent(7,0.02419647);
   thisHist__270->SetBinContent(8,0.01281064);
   thisHist__270->SetBinContent(9,0.00885353);
   thisHist__270->SetBinContent(10,0.007000318);
   thisHist__270->SetBinContent(11,0.005540596);
   thisHist__270->SetBinContent(12,0.004636203);
   thisHist__270->SetBinContent(13,0.004179247);
   thisHist__270->SetBinContent(14,0.003706424);
   thisHist__270->SetBinContent(15,0.003186001);
   thisHist__270->SetMinimum(0);
   thisHist__270->SetMaximum(0.08973734);
   thisHist__270->SetEntries(97770);
   thisHist__270->SetDirectory(0);
   thisHist__270->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__270->SetLineColor(ci);
   thisHist__270->SetLineWidth(3);
   thisHist__270->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__270->GetXaxis()->SetNdivisions(505);
   thisHist__270->GetXaxis()->SetLabelFont(132);
   thisHist__270->GetXaxis()->SetLabelSize(0.05);
   thisHist__270->GetXaxis()->SetTitleSize(0.06);
   thisHist__270->GetXaxis()->SetTitleOffset(0.95);
   thisHist__270->GetXaxis()->SetTitleFont(132);
   thisHist__270->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__270->GetYaxis()->SetNdivisions(505);
   thisHist__270->GetYaxis()->SetLabelFont(132);
   thisHist__270->GetYaxis()->SetLabelSize(0.05);
   thisHist__270->GetYaxis()->SetTitleSize(0.06);
   thisHist__270->GetYaxis()->SetTitleOffset(1.1);
   thisHist__270->GetYaxis()->SetTitleFont(132);
   thisHist__270->GetZaxis()->SetLabelFont(132);
   thisHist__270->GetZaxis()->SetLabelSize(0.05);
   thisHist__270->GetZaxis()->SetTitleSize(0.06);
   thisHist__270->GetZaxis()->SetTitleFont(132);
   thisHist__270->Draw("sameaxis");
   Double_t xAxis136[7] = {0, 2.4, 2.8, 3.2, 3.6, 4.4, 20}; 
   
   TH1D *modRate_px__271 = new TH1D("modRate_px__271","",6, xAxis136);
   modRate_px__271->SetBinContent(1,0.02392261);
   modRate_px__271->SetBinContent(2,0.05153531);
   modRate_px__271->SetBinContent(3,0.06087802);
   modRate_px__271->SetBinContent(4,0.06947692);
   modRate_px__271->SetBinContent(5,0.07756621);
   modRate_px__271->SetBinContent(6,0.0815794);
   modRate_px__271->SetBinError(1,5.104028);
   modRate_px__271->SetBinError(2,7.492269);
   modRate_px__271->SetBinError(3,8.463008);
   modRate_px__271->SetBinError(4,8.516479);
   modRate_px__271->SetBinError(5,9.646068);
   modRate_px__271->SetBinError(6,11.87708);
   modRate_px__271->SetEntries(70598.81);
   modRate_px__271->SetDirectory(0);
   modRate_px__271->SetStats(0);
   modRate_px__271->SetLineStyle(7);
   modRate_px__271->SetLineWidth(3);
   modRate_px__271->GetXaxis()->SetRange(1,100);
   modRate_px__271->GetXaxis()->SetNdivisions(505);
   modRate_px__271->GetXaxis()->SetLabelFont(132);
   modRate_px__271->GetXaxis()->SetLabelSize(0.05);
   modRate_px__271->GetXaxis()->SetTitleSize(0.06);
   modRate_px__271->GetXaxis()->SetTitleFont(132);
   modRate_px__271->GetYaxis()->SetNdivisions(505);
   modRate_px__271->GetYaxis()->SetLabelFont(132);
   modRate_px__271->GetYaxis()->SetLabelSize(0.05);
   modRate_px__271->GetYaxis()->SetTitleSize(0.06);
   modRate_px__271->GetYaxis()->SetTitleFont(132);
   modRate_px__271->GetZaxis()->SetLabelFont(132);
   modRate_px__271->GetZaxis()->SetLabelSize(0.05);
   modRate_px__271->GetZaxis()->SetTitleSize(0.06);
   modRate_px__271->GetZaxis()->SetTitleFont(132);
   modRate_px__271->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(20,0,20,0.08973734,0,0.1375998,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__272 = new TH1D("thisHist__272","thisHist",30,0,20);
   thisHist__272->SetBinContent(3,0.02955619);
   thisHist__272->SetBinContent(4,0.07313206);
   thisHist__272->SetBinContent(5,0.0815794);
   thisHist__272->SetBinContent(6,0.05187724);
   thisHist__272->SetBinContent(7,0.02419647);
   thisHist__272->SetBinContent(8,0.01281064);
   thisHist__272->SetBinContent(9,0.00885353);
   thisHist__272->SetBinContent(10,0.007000318);
   thisHist__272->SetBinContent(11,0.005540596);
   thisHist__272->SetBinContent(12,0.004636203);
   thisHist__272->SetBinContent(13,0.004179247);
   thisHist__272->SetBinContent(14,0.003706424);
   thisHist__272->SetBinContent(15,0.003186001);
   thisHist__272->SetMinimum(0);
   thisHist__272->SetMaximum(0.08973734);
   thisHist__272->SetEntries(97770);
   thisHist__272->SetDirectory(0);
   thisHist__272->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__272->SetLineColor(ci);
   thisHist__272->SetLineWidth(3);
   thisHist__272->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__272->GetXaxis()->SetNdivisions(505);
   thisHist__272->GetXaxis()->SetLabelFont(132);
   thisHist__272->GetXaxis()->SetLabelSize(0.05);
   thisHist__272->GetXaxis()->SetTitleSize(0.06);
   thisHist__272->GetXaxis()->SetTitleOffset(0.95);
   thisHist__272->GetXaxis()->SetTitleFont(132);
   thisHist__272->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__272->GetYaxis()->SetNdivisions(505);
   thisHist__272->GetYaxis()->SetLabelFont(132);
   thisHist__272->GetYaxis()->SetLabelSize(0.05);
   thisHist__272->GetYaxis()->SetTitleSize(0.06);
   thisHist__272->GetYaxis()->SetTitleOffset(1.1);
   thisHist__272->GetYaxis()->SetTitleFont(132);
   thisHist__272->GetZaxis()->SetLabelFont(132);
   thisHist__272->GetZaxis()->SetLabelSize(0.05);
   thisHist__272->GetZaxis()->SetTitleSize(0.06);
   thisHist__272->GetZaxis()->SetTitleFont(132);
   thisHist__272->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_transverse_mom_13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:17:39 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-4.109589,-1004.874,23.28767,6172.8);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis129[7] = {0, 2.4, 2.8, 3.2, 3.6, 4.4, 20}; 
   
   TH1D *projReco__257 = new TH1D("projReco__257","",6, xAxis129);
   projReco__257->SetBinContent(1,336.481);
   projReco__257->SetBinContent(2,3141.925);
   projReco__257->SetBinContent(3,3606.967);
   projReco__257->SetBinContent(4,3369.38);
   projReco__257->SetBinContent(5,2020.74);
   projReco__257->SetBinContent(6,145.5543);
   projReco__257->SetMinimum(0);
   projReco__257->SetMaximum(5383.256);
   projReco__257->SetEntries(70592.81);
   projReco__257->SetDirectory(0);
   projReco__257->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__257->SetLineColor(ci);
   projReco__257->SetLineWidth(3);
   projReco__257->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__257->GetXaxis()->SetRange(1,100);
   projReco__257->GetXaxis()->SetNdivisions(505);
   projReco__257->GetXaxis()->SetLabelFont(132);
   projReco__257->GetXaxis()->SetLabelSize(0.05);
   projReco__257->GetXaxis()->SetTitleSize(0.06);
   projReco__257->GetXaxis()->SetTitleOffset(0.95);
   projReco__257->GetXaxis()->SetTitleFont(132);
   projReco__257->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__257->GetYaxis()->SetNdivisions(505);
   projReco__257->GetYaxis()->SetLabelFont(132);
   projReco__257->GetYaxis()->SetLabelSize(0.05);
   projReco__257->GetYaxis()->SetTitleSize(0.06);
   projReco__257->GetYaxis()->SetTitleOffset(1.1);
   projReco__257->GetYaxis()->SetTitleFont(132);
   projReco__257->GetZaxis()->SetLabelFont(132);
   projReco__257->GetZaxis()->SetLabelSize(0.05);
   projReco__257->GetZaxis()->SetTitleSize(0.06);
   projReco__257->GetZaxis()->SetTitleFont(132);
   projReco__257->Draw("HIST");
   Double_t xAxis130[7] = {0, 2.4, 2.8, 3.2, 3.6, 4.4, 20}; 
   
   TH1D *projReco__258 = new TH1D("projReco__258","",6, xAxis130);
   projReco__258->SetBinContent(1,336.481);
   projReco__258->SetBinContent(2,3141.925);
   projReco__258->SetBinContent(3,3606.967);
   projReco__258->SetBinContent(4,3369.38);
   projReco__258->SetBinContent(5,2020.74);
   projReco__258->SetBinContent(6,145.5543);
   projReco__258->SetMinimum(0);
   projReco__258->SetMaximum(5383.256);
   projReco__258->SetEntries(70592.81);
   projReco__258->SetDirectory(0);
   projReco__258->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__258->SetLineColor(ci);
   projReco__258->SetLineWidth(3);
   projReco__258->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__258->GetXaxis()->SetRange(1,100);
   projReco__258->GetXaxis()->SetNdivisions(505);
   projReco__258->GetXaxis()->SetLabelFont(132);
   projReco__258->GetXaxis()->SetLabelSize(0.05);
   projReco__258->GetXaxis()->SetTitleSize(0.06);
   projReco__258->GetXaxis()->SetTitleOffset(0.95);
   projReco__258->GetXaxis()->SetTitleFont(132);
   projReco__258->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__258->GetYaxis()->SetNdivisions(505);
   projReco__258->GetYaxis()->SetLabelFont(132);
   projReco__258->GetYaxis()->SetLabelSize(0.05);
   projReco__258->GetYaxis()->SetTitleSize(0.06);
   projReco__258->GetYaxis()->SetTitleOffset(1.1);
   projReco__258->GetYaxis()->SetTitleFont(132);
   projReco__258->GetZaxis()->SetLabelFont(132);
   projReco__258->GetZaxis()->SetLabelSize(0.05);
   projReco__258->GetZaxis()->SetTitleSize(0.06);
   projReco__258->GetZaxis()->SetTitleFont(132);
   projReco__258->Draw("HIST SAME");
   Double_t xAxis131[8] = {0, 2.4, 2.8, 3.2, 3.6, 4.2, 5.4, 20}; 
   
   TH1D *projReco__259 = new TH1D("projReco__259","",7, xAxis131);
   projReco__259->SetBinContent(1,447.6392);
   projReco__259->SetBinContent(2,4183.804);
   projReco__259->SetBinContent(3,4893.869);
   projReco__259->SetBinContent(4,4508.15);
   projReco__259->SetBinContent(5,3068.061);
   projReco__259->SetBinContent(6,1313.467);
   projReco__259->SetBinContent(7,127.804);
   projReco__259->SetEntries(95712.02);
   projReco__259->SetDirectory(0);
   projReco__259->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__259->SetLineColor(ci);
   projReco__259->SetLineWidth(3);
   projReco__259->GetXaxis()->SetRange(1,100);
   projReco__259->GetXaxis()->SetNdivisions(505);
   projReco__259->GetXaxis()->SetLabelFont(132);
   projReco__259->GetXaxis()->SetLabelSize(0.05);
   projReco__259->GetXaxis()->SetTitleSize(0.06);
   projReco__259->GetXaxis()->SetTitleFont(132);
   projReco__259->GetYaxis()->SetNdivisions(505);
   projReco__259->GetYaxis()->SetLabelFont(132);
   projReco__259->GetYaxis()->SetLabelSize(0.05);
   projReco__259->GetYaxis()->SetTitleSize(0.06);
   projReco__259->GetYaxis()->SetTitleFont(132);
   projReco__259->GetZaxis()->SetLabelFont(132);
   projReco__259->GetZaxis()->SetLabelSize(0.05);
   projReco__259->GetZaxis()->SetTitleSize(0.06);
   projReco__259->GetZaxis()->SetTitleFont(132);
   projReco__259->Draw("HIST SAME");
   Double_t xAxis132[7] = {0, 2.4, 2.8, 3.2, 3.6, 4.2, 20}; 
   
   TH1D *projReco__260 = new TH1D("projReco__260","",6, xAxis132);
   projReco__260->SetBinContent(1,412.5829);
   projReco__260->SetBinContent(2,3736.449);
   projReco__260->SetBinContent(3,4288.055);
   projReco__260->SetBinContent(4,3935.74);
   projReco__260->SetBinContent(5,2643.619);
   projReco__260->SetBinContent(6,183.5852);
   projReco__260->SetEntries(82707.09);
   projReco__260->SetDirectory(0);
   projReco__260->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__260->SetLineColor(ci);
   projReco__260->SetLineWidth(3);
   projReco__260->GetXaxis()->SetRange(1,100);
   projReco__260->GetXaxis()->SetNdivisions(505);
   projReco__260->GetXaxis()->SetLabelFont(132);
   projReco__260->GetXaxis()->SetLabelSize(0.05);
   projReco__260->GetXaxis()->SetTitleSize(0.06);
   projReco__260->GetXaxis()->SetTitleFont(132);
   projReco__260->GetYaxis()->SetNdivisions(505);
   projReco__260->GetYaxis()->SetLabelFont(132);
   projReco__260->GetYaxis()->SetLabelSize(0.05);
   projReco__260->GetYaxis()->SetTitleSize(0.06);
   projReco__260->GetYaxis()->SetTitleFont(132);
   projReco__260->GetZaxis()->SetLabelFont(132);
   projReco__260->GetZaxis()->SetLabelSize(0.05);
   projReco__260->GetZaxis()->SetTitleSize(0.06);
   projReco__260->GetZaxis()->SetTitleFont(132);
   projReco__260->Draw("HIST SAME");
   Double_t xAxis133[8] = {0, 2.4, 2.8, 3.2, 3.6, 4.2, 5.6, 20}; 
   
   TH1D *projReco__261 = new TH1D("projReco__261","",7, xAxis133);
   projReco__261->SetBinContent(1,398.306);
   projReco__261->SetBinContent(2,3664.865);
   projReco__261->SetBinContent(3,4320.18);
   projReco__261->SetBinContent(4,3863.556);
   projReco__261->SetBinContent(5,2530.708);
   projReco__261->SetBinContent(6,1079.937);
   projReco__261->SetBinContent(7,107.8799);
   projReco__261->SetEntries(84247.34);
   projReco__261->SetDirectory(0);
   projReco__261->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__261->SetLineColor(ci);
   projReco__261->SetLineWidth(3);
   projReco__261->GetXaxis()->SetRange(1,100);
   projReco__261->GetXaxis()->SetNdivisions(505);
   projReco__261->GetXaxis()->SetLabelFont(132);
   projReco__261->GetXaxis()->SetLabelSize(0.05);
   projReco__261->GetXaxis()->SetTitleSize(0.06);
   projReco__261->GetXaxis()->SetTitleFont(132);
   projReco__261->GetYaxis()->SetNdivisions(505);
   projReco__261->GetYaxis()->SetLabelFont(132);
   projReco__261->GetYaxis()->SetLabelSize(0.05);
   projReco__261->GetYaxis()->SetTitleSize(0.06);
   projReco__261->GetYaxis()->SetTitleFont(132);
   projReco__261->GetZaxis()->SetLabelFont(132);
   projReco__261->GetZaxis()->SetLabelSize(0.05);
   projReco__261->GetZaxis()->SetTitleSize(0.06);
   projReco__261->GetZaxis()->SetTitleFont(132);
   projReco__261->Draw("HIST SAME");
   Double_t xAxis134[8] = {0, 2.4, 2.8, 3.2, 3.6, 4.2, 5.6, 20}; 
   
   TH1D *projReco__262 = new TH1D("projReco__262","",7, xAxis134);
   projReco__262->SetBinContent(1,416.4036);
   projReco__262->SetBinContent(2,3832.097);
   projReco__262->SetBinContent(3,4591.992);
   projReco__262->SetBinContent(4,4094.13);
   projReco__262->SetBinContent(5,2739.202);
   projReco__262->SetBinContent(6,1112.478);
   projReco__262->SetBinContent(7,109.5054);
   projReco__262->SetEntries(88042.95);
   projReco__262->SetDirectory(0);
   projReco__262->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__262->SetLineColor(ci);
   projReco__262->SetLineWidth(3);
   projReco__262->GetXaxis()->SetRange(1,100);
   projReco__262->GetXaxis()->SetNdivisions(505);
   projReco__262->GetXaxis()->SetLabelFont(132);
   projReco__262->GetXaxis()->SetLabelSize(0.05);
   projReco__262->GetXaxis()->SetTitleSize(0.06);
   projReco__262->GetXaxis()->SetTitleFont(132);
   projReco__262->GetYaxis()->SetNdivisions(505);
   projReco__262->GetYaxis()->SetLabelFont(132);
   projReco__262->GetYaxis()->SetLabelSize(0.05);
   projReco__262->GetYaxis()->SetTitleSize(0.06);
   projReco__262->GetYaxis()->SetTitleFont(132);
   projReco__262->GetZaxis()->SetLabelFont(132);
   projReco__262->GetZaxis()->SetLabelSize(0.05);
   projReco__262->GetZaxis()->SetTitleSize(0.06);
   projReco__262->GetZaxis()->SetTitleFont(132);
   projReco__262->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis135[7] = {0, 2.4, 2.8, 3.2, 3.6, 4.4, 20}; 
   
   TH1D *projReco__263 = new TH1D("projReco__263","",6, xAxis135);
   projReco__263->SetBinContent(1,336.481);
   projReco__263->SetBinContent(2,3141.925);
   projReco__263->SetBinContent(3,3606.967);
   projReco__263->SetBinContent(4,3369.38);
   projReco__263->SetBinContent(5,2020.74);
   projReco__263->SetBinContent(6,145.5543);
   projReco__263->SetMinimum(0);
   projReco__263->SetMaximum(5383.256);
   projReco__263->SetEntries(70592.81);
   projReco__263->SetDirectory(0);
   projReco__263->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__263->SetLineColor(ci);
   projReco__263->SetLineWidth(3);
   projReco__263->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__263->GetXaxis()->SetRange(1,100);
   projReco__263->GetXaxis()->SetNdivisions(505);
   projReco__263->GetXaxis()->SetLabelFont(132);
   projReco__263->GetXaxis()->SetLabelSize(0.05);
   projReco__263->GetXaxis()->SetTitleSize(0.06);
   projReco__263->GetXaxis()->SetTitleOffset(0.95);
   projReco__263->GetXaxis()->SetTitleFont(132);
   projReco__263->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__263->GetYaxis()->SetNdivisions(505);
   projReco__263->GetYaxis()->SetLabelFont(132);
   projReco__263->GetYaxis()->SetLabelSize(0.05);
   projReco__263->GetYaxis()->SetTitleSize(0.06);
   projReco__263->GetYaxis()->SetTitleOffset(1.1);
   projReco__263->GetYaxis()->SetTitleFont(132);
   projReco__263->GetZaxis()->SetLabelFont(132);
   projReco__263->GetZaxis()->SetLabelSize(0.05);
   projReco__263->GetZaxis()->SetTitleSize(0.06);
   projReco__263->GetZaxis()->SetTitleFont(132);
   projReco__263->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_transverse_mom_2212_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:21:21 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.4109589,-0.08224318,2.328767,0.5052081);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__280 = new TH1D("thisHist__280","thisHist",30,0,2);
   thisHist__280->SetBinContent(7,0.07003491);
   thisHist__280->SetBinContent(8,0.3272315);
   thisHist__280->SetBinContent(9,0.392443);
   thisHist__280->SetBinContent(10,0.4005349);
   thisHist__280->SetBinContent(11,0.3764813);
   thisHist__280->SetBinContent(12,0.3401469);
   thisHist__280->SetBinContent(13,0.2940387);
   thisHist__280->SetBinContent(14,0.2503423);
   thisHist__280->SetBinContent(15,0.2059794);
   thisHist__280->SetBinContent(16,0.1634571);
   thisHist__280->SetBinContent(17,0.1314702);
   thisHist__280->SetBinContent(18,0.1005939);
   thisHist__280->SetBinContent(19,0.00885353);
   thisHist__280->SetBinContent(20,0.006917812);
   thisHist__280->SetBinContent(21,0.004252233);
   thisHist__280->SetBinContent(22,0.003331973);
   thisHist__280->SetBinContent(23,0.002221316);
   thisHist__280->SetBinContent(24,0.001808786);
   thisHist__280->SetBinContent(25,0.001840519);
   thisHist__280->SetBinContent(26,0.001586654);
   thisHist__280->SetBinContent(27,0.001174124);
   thisHist__280->SetBinContent(28,0.001110658);
   thisHist__280->SetBinContent(29,0.0008885263);
   thisHist__280->SetBinContent(30,0.0008567932);
   thisHist__280->SetBinContent(31,0.01494628);
   thisHist__280->SetBinError(31,0.0006886883);
   thisHist__280->SetMinimum(0);
   thisHist__280->SetMaximum(0.4405884);
   thisHist__280->SetEntries(97770);
   thisHist__280->SetDirectory(0);
   thisHist__280->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__280->SetLineColor(ci);
   thisHist__280->SetLineWidth(3);
   thisHist__280->GetXaxis()->SetTitle("p_{p} (GeV)");
   thisHist__280->GetXaxis()->SetNdivisions(505);
   thisHist__280->GetXaxis()->SetLabelFont(132);
   thisHist__280->GetXaxis()->SetLabelSize(0.05);
   thisHist__280->GetXaxis()->SetTitleSize(0.06);
   thisHist__280->GetXaxis()->SetTitleOffset(0.95);
   thisHist__280->GetXaxis()->SetTitleFont(132);
   thisHist__280->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__280->GetYaxis()->SetNdivisions(505);
   thisHist__280->GetYaxis()->SetLabelFont(132);
   thisHist__280->GetYaxis()->SetLabelSize(0.05);
   thisHist__280->GetYaxis()->SetTitleSize(0.06);
   thisHist__280->GetYaxis()->SetTitleOffset(1.1);
   thisHist__280->GetYaxis()->SetTitleFont(132);
   thisHist__280->GetZaxis()->SetLabelFont(132);
   thisHist__280->GetZaxis()->SetLabelSize(0.05);
   thisHist__280->GetZaxis()->SetTitleSize(0.06);
   thisHist__280->GetZaxis()->SetTitleFont(132);
   thisHist__280->Draw("C");
   
   TH1D *thisHist__281 = new TH1D("thisHist__281","thisHist",30,0,2);
   thisHist__281->SetBinContent(7,0.07003491);
   thisHist__281->SetBinContent(8,0.3272315);
   thisHist__281->SetBinContent(9,0.392443);
   thisHist__281->SetBinContent(10,0.4005349);
   thisHist__281->SetBinContent(11,0.3764813);
   thisHist__281->SetBinContent(12,0.3401469);
   thisHist__281->SetBinContent(13,0.2940387);
   thisHist__281->SetBinContent(14,0.2503423);
   thisHist__281->SetBinContent(15,0.2059794);
   thisHist__281->SetBinContent(16,0.1634571);
   thisHist__281->SetBinContent(17,0.1314702);
   thisHist__281->SetBinContent(18,0.1005939);
   thisHist__281->SetBinContent(19,0.00885353);
   thisHist__281->SetBinContent(20,0.006917812);
   thisHist__281->SetBinContent(21,0.004252233);
   thisHist__281->SetBinContent(22,0.003331973);
   thisHist__281->SetBinContent(23,0.002221316);
   thisHist__281->SetBinContent(24,0.001808786);
   thisHist__281->SetBinContent(25,0.001840519);
   thisHist__281->SetBinContent(26,0.001586654);
   thisHist__281->SetBinContent(27,0.001174124);
   thisHist__281->SetBinContent(28,0.001110658);
   thisHist__281->SetBinContent(29,0.0008885263);
   thisHist__281->SetBinContent(30,0.0008567932);
   thisHist__281->SetBinContent(31,0.01494628);
   thisHist__281->SetBinError(31,0.0006886883);
   thisHist__281->SetMinimum(0);
   thisHist__281->SetMaximum(0.4405884);
   thisHist__281->SetEntries(97770);
   thisHist__281->SetDirectory(0);
   thisHist__281->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__281->SetLineColor(ci);
   thisHist__281->SetLineWidth(3);
   thisHist__281->GetXaxis()->SetTitle("p_{p} (GeV)");
   thisHist__281->GetXaxis()->SetNdivisions(505);
   thisHist__281->GetXaxis()->SetLabelFont(132);
   thisHist__281->GetXaxis()->SetLabelSize(0.05);
   thisHist__281->GetXaxis()->SetTitleSize(0.06);
   thisHist__281->GetXaxis()->SetTitleOffset(0.95);
   thisHist__281->GetXaxis()->SetTitleFont(132);
   thisHist__281->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__281->GetYaxis()->SetNdivisions(505);
   thisHist__281->GetYaxis()->SetLabelFont(132);
   thisHist__281->GetYaxis()->SetLabelSize(0.05);
   thisHist__281->GetYaxis()->SetTitleSize(0.06);
   thisHist__281->GetYaxis()->SetTitleOffset(1.1);
   thisHist__281->GetYaxis()->SetTitleFont(132);
   thisHist__281->GetZaxis()->SetLabelFont(132);
   thisHist__281->GetZaxis()->SetLabelSize(0.05);
   thisHist__281->GetZaxis()->SetTitleSize(0.06);
   thisHist__281->GetZaxis()->SetTitleFont(132);
   thisHist__281->Draw("CSAME");
   
   TH1D *thisHist__282 = new TH1D("thisHist__282","thisHist",30,0,2);
   thisHist__282->SetBinContent(7,0.06052273);
   thisHist__282->SetBinContent(8,0.287783);
   thisHist__282->SetBinContent(9,0.3509096);
   thisHist__282->SetBinContent(10,0.3740273);
   thisHist__282->SetBinContent(11,0.3664195);
   thisHist__282->SetBinContent(12,0.3363959);
   thisHist__282->SetBinContent(13,0.2984701);
   thisHist__282->SetBinContent(14,0.2593896);
   thisHist__282->SetBinContent(15,0.2116145);
   thisHist__282->SetBinContent(16,0.1745717);
   thisHist__282->SetBinContent(17,0.1407895);
   thisHist__282->SetBinContent(18,0.1092036);
   thisHist__282->SetBinContent(19,0.006724748);
   thisHist__282->SetBinContent(20,0.004573734);
   thisHist__282->SetBinContent(21,0.002943492);
   thisHist__282->SetBinContent(22,0.001698169);
   thisHist__282->SetBinContent(23,0.00110947);
   thisHist__282->SetBinContent(24,0.001200039);
   thisHist__282->SetBinContent(25,0.001041543);
   thisHist__282->SetBinContent(26,0.0006792675);
   thisHist__282->SetBinContent(27,0.00090569);
   thisHist__282->SetBinContent(28,0.0007698365);
   thisHist__282->SetBinContent(29,0.000452845);
   thisHist__282->SetBinContent(30,0.0004754872);
   thisHist__282->SetBinContent(31,0.008898404);
   thisHist__282->SetBinError(31,0.0004488651);
   thisHist__282->SetEntries(132565);
   thisHist__282->SetDirectory(0);
   thisHist__282->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__282->SetLineColor(ci);
   thisHist__282->SetLineWidth(3);
   thisHist__282->GetXaxis()->SetNdivisions(505);
   thisHist__282->GetXaxis()->SetLabelFont(132);
   thisHist__282->GetXaxis()->SetLabelSize(0.05);
   thisHist__282->GetXaxis()->SetTitleSize(0.06);
   thisHist__282->GetXaxis()->SetTitleFont(132);
   thisHist__282->GetYaxis()->SetNdivisions(505);
   thisHist__282->GetYaxis()->SetLabelFont(132);
   thisHist__282->GetYaxis()->SetLabelSize(0.05);
   thisHist__282->GetYaxis()->SetTitleSize(0.06);
   thisHist__282->GetYaxis()->SetTitleFont(132);
   thisHist__282->GetZaxis()->SetLabelFont(132);
   thisHist__282->GetZaxis()->SetLabelSize(0.05);
   thisHist__282->GetZaxis()->SetTitleSize(0.06);
   thisHist__282->GetZaxis()->SetTitleFont(132);
   thisHist__282->Draw("CSAME");
   
   TH1D *thisHist__283 = new TH1D("thisHist__283","thisHist",30,0,2);
   thisHist__283->SetBinContent(7,0.06201956);
   thisHist__283->SetBinContent(8,0.2792778);
   thisHist__283->SetBinContent(9,0.3319019);
   thisHist__283->SetBinContent(10,0.3761033);
   thisHist__283->SetBinContent(11,0.3674197);
   thisHist__283->SetBinContent(12,0.3281058);
   thisHist__283->SetBinContent(13,0.2745327);
   thisHist__283->SetBinContent(14,0.2216476);
   thisHist__283->SetBinContent(15,0.1666034);
   thisHist__283->SetBinContent(16,0.1265304);
   thisHist__283->SetBinContent(17,0.09231757);
   thisHist__283->SetBinContent(18,0.06683593);
   thisHist__283->SetBinContent(19,0.004911266);
   thisHist__283->SetBinContent(20,0.004294392);
   thisHist__283->SetBinContent(21,0.003274177);
   thisHist__283->SetBinContent(22,0.002657303);
   thisHist__283->SetBinContent(23,0.001898074);
   thisHist__283->SetBinContent(24,0.001874348);
   thisHist__283->SetBinContent(25,0.001186296);
   thisHist__283->SetBinContent(26,0.00116257);
   thisHist__283->SetBinContent(27,0.0008778592);
   thisHist__283->SetBinContent(28,0.001091392);
   thisHist__283->SetBinContent(29,0.0006405999);
   thisHist__283->SetBinContent(30,0.0007355036);
   thisHist__283->SetBinContent(31,0.005385785);
   thisHist__283->SetBinError(31,0.0003574671);
   thisHist__283->SetEntries(114781);
   thisHist__283->SetDirectory(0);
   thisHist__283->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__283->SetLineColor(ci);
   thisHist__283->SetLineWidth(3);
   thisHist__283->GetXaxis()->SetNdivisions(505);
   thisHist__283->GetXaxis()->SetLabelFont(132);
   thisHist__283->GetXaxis()->SetLabelSize(0.05);
   thisHist__283->GetXaxis()->SetTitleSize(0.06);
   thisHist__283->GetXaxis()->SetTitleFont(132);
   thisHist__283->GetYaxis()->SetNdivisions(505);
   thisHist__283->GetYaxis()->SetLabelFont(132);
   thisHist__283->GetYaxis()->SetLabelSize(0.05);
   thisHist__283->GetYaxis()->SetTitleSize(0.06);
   thisHist__283->GetYaxis()->SetTitleFont(132);
   thisHist__283->GetZaxis()->SetLabelFont(132);
   thisHist__283->GetZaxis()->SetLabelSize(0.05);
   thisHist__283->GetZaxis()->SetTitleSize(0.06);
   thisHist__283->GetZaxis()->SetTitleFont(132);
   thisHist__283->Draw("CSAME");
   
   TH1D *thisHist__284 = new TH1D("thisHist__284","thisHist",30,0,2);
   thisHist__284->SetBinContent(7,0.06613454);
   thisHist__284->SetBinContent(8,0.2899131);
   thisHist__284->SetBinContent(9,0.3283021);
   thisHist__284->SetBinContent(10,0.3541367);
   thisHist__284->SetBinContent(11,0.3499761);
   thisHist__284->SetBinContent(12,0.3187472);
   thisHist__284->SetBinContent(13,0.277649);
   thisHist__284->SetBinContent(14,0.2420902);
   thisHist__284->SetBinContent(15,0.2029755);
   thisHist__284->SetBinContent(16,0.1680456);
   thisHist__284->SetBinContent(17,0.1349058);
   thisHist__284->SetBinContent(18,0.1035801);
   thisHist__284->SetBinContent(19,0.008708279);
   thisHist__284->SetBinContent(20,0.005515244);
   thisHist__284->SetBinContent(21,0.00362845);
   thisHist__284->SetBinContent(22,0.002806001);
   thisHist__284->SetBinContent(23,0.001959363);
   thisHist__284->SetBinContent(24,0.001548139);
   thisHist__284->SetBinContent(25,0.001596518);
   thisHist__284->SetBinContent(26,0.0008950176);
   thisHist__284->SetBinContent(27,0.0008466383);
   thisHist__284->SetBinContent(28,0.0005321726);
   thisHist__284->SetBinContent(29,0.0004837933);
   thisHist__284->SetBinContent(30,0.000435414);
   thisHist__284->SetBinContent(31,0.005466864);
   thisHist__284->SetBinError(31,0.0003636504);
   thisHist__284->SetEntries(118682);
   thisHist__284->SetDirectory(0);
   thisHist__284->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__284->SetLineColor(ci);
   thisHist__284->SetLineWidth(3);
   thisHist__284->GetXaxis()->SetNdivisions(505);
   thisHist__284->GetXaxis()->SetLabelFont(132);
   thisHist__284->GetXaxis()->SetLabelSize(0.05);
   thisHist__284->GetXaxis()->SetTitleSize(0.06);
   thisHist__284->GetXaxis()->SetTitleFont(132);
   thisHist__284->GetYaxis()->SetNdivisions(505);
   thisHist__284->GetYaxis()->SetLabelFont(132);
   thisHist__284->GetYaxis()->SetLabelSize(0.05);
   thisHist__284->GetYaxis()->SetTitleSize(0.06);
   thisHist__284->GetYaxis()->SetTitleFont(132);
   thisHist__284->GetZaxis()->SetLabelFont(132);
   thisHist__284->GetZaxis()->SetLabelSize(0.05);
   thisHist__284->GetZaxis()->SetTitleSize(0.06);
   thisHist__284->GetZaxis()->SetTitleFont(132);
   thisHist__284->Draw("CSAME");
   
   TH1D *thisHist__285 = new TH1D("thisHist__285","thisHist",30,0,2);
   thisHist__285->SetBinContent(7,0.05906772);
   thisHist__285->SetBinContent(8,0.2570002);
   thisHist__285->SetBinContent(9,0.307602);
   thisHist__285->SetBinContent(10,0.3656539);
   thisHist__285->SetBinContent(11,0.3864558);
   thisHist__285->SetBinContent(12,0.3585667);
   thisHist__285->SetBinContent(13,0.309779);
   thisHist__285->SetBinContent(14,0.2576775);
   thisHist__285->SetBinContent(15,0.2222417);
   thisHist__285->SetBinContent(16,0.1716882);
   thisHist__285->SetBinContent(17,0.1403161);
   thisHist__285->SetBinContent(18,0.1064041);
   thisHist__285->SetBinContent(19,0.009046408);
   thisHist__285->SetBinContent(20,0.006143817);
   thisHist__285->SetBinContent(21,0.00416038);
   thisHist__285->SetBinContent(22,0.002878402);
   thisHist__285->SetBinContent(23,0.001959249);
   thisHist__285->SetBinContent(24,0.001499672);
   thisHist__285->SetBinContent(25,0.001257789);
   thisHist__285->SetBinContent(26,0.0009917185);
   thisHist__285->SetBinContent(27,0.001088472);
   thisHist__285->SetBinContent(28,0.0007014594);
   thisHist__285->SetBinContent(29,0.0006288946);
   thisHist__285->SetBinContent(30,0.0006530829);
   thisHist__285->SetBinContent(31,0.004257133);
   thisHist__285->SetBinError(31,0.0003208935);
   thisHist__285->SetEntries(123106);
   thisHist__285->SetDirectory(0);
   thisHist__285->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__285->SetLineColor(ci);
   thisHist__285->SetLineWidth(3);
   thisHist__285->GetXaxis()->SetNdivisions(505);
   thisHist__285->GetXaxis()->SetLabelFont(132);
   thisHist__285->GetXaxis()->SetLabelSize(0.05);
   thisHist__285->GetXaxis()->SetTitleSize(0.06);
   thisHist__285->GetXaxis()->SetTitleFont(132);
   thisHist__285->GetYaxis()->SetNdivisions(505);
   thisHist__285->GetYaxis()->SetLabelFont(132);
   thisHist__285->GetYaxis()->SetLabelSize(0.05);
   thisHist__285->GetYaxis()->SetTitleSize(0.06);
   thisHist__285->GetYaxis()->SetTitleFont(132);
   thisHist__285->GetZaxis()->SetLabelFont(132);
   thisHist__285->GetZaxis()->SetLabelSize(0.05);
   thisHist__285->GetZaxis()->SetTitleSize(0.06);
   thisHist__285->GetZaxis()->SetTitleFont(132);
   thisHist__285->Draw("CSAME");
   
   TH1D *thisHist__286 = new TH1D("thisHist__286","thisHist",30,0,2);
   thisHist__286->SetBinContent(7,0.07003491);
   thisHist__286->SetBinContent(8,0.3272315);
   thisHist__286->SetBinContent(9,0.392443);
   thisHist__286->SetBinContent(10,0.4005349);
   thisHist__286->SetBinContent(11,0.3764813);
   thisHist__286->SetBinContent(12,0.3401469);
   thisHist__286->SetBinContent(13,0.2940387);
   thisHist__286->SetBinContent(14,0.2503423);
   thisHist__286->SetBinContent(15,0.2059794);
   thisHist__286->SetBinContent(16,0.1634571);
   thisHist__286->SetBinContent(17,0.1314702);
   thisHist__286->SetBinContent(18,0.1005939);
   thisHist__286->SetBinContent(19,0.00885353);
   thisHist__286->SetBinContent(20,0.006917812);
   thisHist__286->SetBinContent(21,0.004252233);
   thisHist__286->SetBinContent(22,0.003331973);
   thisHist__286->SetBinContent(23,0.002221316);
   thisHist__286->SetBinContent(24,0.001808786);
   thisHist__286->SetBinContent(25,0.001840519);
   thisHist__286->SetBinContent(26,0.001586654);
   thisHist__286->SetBinContent(27,0.001174124);
   thisHist__286->SetBinContent(28,0.001110658);
   thisHist__286->SetBinContent(29,0.0008885263);
   thisHist__286->SetBinContent(30,0.0008567932);
   thisHist__286->SetBinContent(31,0.01494628);
   thisHist__286->SetBinError(31,0.0006886883);
   thisHist__286->SetMinimum(0);
   thisHist__286->SetMaximum(0.4405884);
   thisHist__286->SetEntries(97770);
   thisHist__286->SetDirectory(0);
   thisHist__286->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__286->SetLineColor(ci);
   thisHist__286->SetLineWidth(3);
   thisHist__286->GetXaxis()->SetTitle("p_{p} (GeV)");
   thisHist__286->GetXaxis()->SetNdivisions(505);
   thisHist__286->GetXaxis()->SetLabelFont(132);
   thisHist__286->GetXaxis()->SetLabelSize(0.05);
   thisHist__286->GetXaxis()->SetTitleSize(0.06);
   thisHist__286->GetXaxis()->SetTitleOffset(0.95);
   thisHist__286->GetXaxis()->SetTitleFont(132);
   thisHist__286->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__286->GetYaxis()->SetNdivisions(505);
   thisHist__286->GetYaxis()->SetLabelFont(132);
   thisHist__286->GetYaxis()->SetLabelSize(0.05);
   thisHist__286->GetYaxis()->SetTitleSize(0.06);
   thisHist__286->GetYaxis()->SetTitleOffset(1.1);
   thisHist__286->GetYaxis()->SetTitleFont(132);
   thisHist__286->GetZaxis()->SetLabelFont(132);
   thisHist__286->GetZaxis()->SetLabelSize(0.05);
   thisHist__286->GetZaxis()->SetTitleSize(0.06);
   thisHist__286->GetZaxis()->SetTitleFont(132);
   thisHist__286->Draw("sameaxis");
   Double_t xAxis144[6] = {0, 0.65, 0.75, 0.85, 0.95, 2}; 
   
   TH1D *modRate_px__287 = new TH1D("modRate_px__287","",5, xAxis144);
   modRate_px__287->SetBinContent(1,0.1503622);
   modRate_px__287->SetBinContent(2,0.4005349);
   modRate_px__287->SetBinContent(3,0.3569531);
   modRate_px__287->SetBinContent(4,0.2635784);
   modRate_px__287->SetBinContent(5,0.124983);
   modRate_px__287->SetBinContent(6,1260.131);
   modRate_px__287->SetBinError(1,42.28525);
   modRate_px__287->SetBinError(2,56.20001);
   modRate_px__287->SetBinError(3,45.47082);
   modRate_px__287->SetBinError(4,30.37912);
   modRate_px__287->SetBinError(5,20.27619);
   modRate_px__287->SetBinError(6,58.06379);
   modRate_px__287->SetEntries(58655.05);
   modRate_px__287->SetDirectory(0);
   modRate_px__287->SetStats(0);
   modRate_px__287->SetLineStyle(7);
   modRate_px__287->SetLineWidth(3);
   modRate_px__287->GetXaxis()->SetTitle("proton momentum (GeV)");
   modRate_px__287->GetXaxis()->SetRange(1,40);
   modRate_px__287->GetXaxis()->SetNdivisions(505);
   modRate_px__287->GetXaxis()->SetLabelFont(132);
   modRate_px__287->GetXaxis()->SetLabelSize(0.05);
   modRate_px__287->GetXaxis()->SetTitleSize(0.06);
   modRate_px__287->GetXaxis()->SetTitleFont(132);
   modRate_px__287->GetYaxis()->SetNdivisions(505);
   modRate_px__287->GetYaxis()->SetLabelFont(132);
   modRate_px__287->GetYaxis()->SetLabelSize(0.05);
   modRate_px__287->GetYaxis()->SetTitleSize(0.06);
   modRate_px__287->GetYaxis()->SetTitleFont(132);
   modRate_px__287->GetZaxis()->SetLabelFont(132);
   modRate_px__287->GetZaxis()->SetLabelSize(0.05);
   modRate_px__287->GetZaxis()->SetTitleSize(0.06);
   modRate_px__287->GetZaxis()->SetTitleFont(132);
   modRate_px__287->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(2,0,2,0.4405884,0,0.164679,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__288 = new TH1D("thisHist__288","thisHist",30,0,2);
   thisHist__288->SetBinContent(7,0.07003491);
   thisHist__288->SetBinContent(8,0.3272315);
   thisHist__288->SetBinContent(9,0.392443);
   thisHist__288->SetBinContent(10,0.4005349);
   thisHist__288->SetBinContent(11,0.3764813);
   thisHist__288->SetBinContent(12,0.3401469);
   thisHist__288->SetBinContent(13,0.2940387);
   thisHist__288->SetBinContent(14,0.2503423);
   thisHist__288->SetBinContent(15,0.2059794);
   thisHist__288->SetBinContent(16,0.1634571);
   thisHist__288->SetBinContent(17,0.1314702);
   thisHist__288->SetBinContent(18,0.1005939);
   thisHist__288->SetBinContent(19,0.00885353);
   thisHist__288->SetBinContent(20,0.006917812);
   thisHist__288->SetBinContent(21,0.004252233);
   thisHist__288->SetBinContent(22,0.003331973);
   thisHist__288->SetBinContent(23,0.002221316);
   thisHist__288->SetBinContent(24,0.001808786);
   thisHist__288->SetBinContent(25,0.001840519);
   thisHist__288->SetBinContent(26,0.001586654);
   thisHist__288->SetBinContent(27,0.001174124);
   thisHist__288->SetBinContent(28,0.001110658);
   thisHist__288->SetBinContent(29,0.0008885263);
   thisHist__288->SetBinContent(30,0.0008567932);
   thisHist__288->SetBinContent(31,0.01494628);
   thisHist__288->SetBinError(31,0.0006886883);
   thisHist__288->SetMinimum(0);
   thisHist__288->SetMaximum(0.4405884);
   thisHist__288->SetEntries(97770);
   thisHist__288->SetDirectory(0);
   thisHist__288->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__288->SetLineColor(ci);
   thisHist__288->SetLineWidth(3);
   thisHist__288->GetXaxis()->SetTitle("p_{p} (GeV)");
   thisHist__288->GetXaxis()->SetNdivisions(505);
   thisHist__288->GetXaxis()->SetLabelFont(132);
   thisHist__288->GetXaxis()->SetLabelSize(0.05);
   thisHist__288->GetXaxis()->SetTitleSize(0.06);
   thisHist__288->GetXaxis()->SetTitleOffset(0.95);
   thisHist__288->GetXaxis()->SetTitleFont(132);
   thisHist__288->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__288->GetYaxis()->SetNdivisions(505);
   thisHist__288->GetYaxis()->SetLabelFont(132);
   thisHist__288->GetYaxis()->SetLabelSize(0.05);
   thisHist__288->GetYaxis()->SetTitleSize(0.06);
   thisHist__288->GetYaxis()->SetTitleOffset(1.1);
   thisHist__288->GetYaxis()->SetTitleFont(132);
   thisHist__288->GetZaxis()->SetLabelFont(132);
   thisHist__288->GetZaxis()->SetLabelSize(0.05);
   thisHist__288->GetZaxis()->SetTitleSize(0.06);
   thisHist__288->GetZaxis()->SetTitleFont(132);
   thisHist__288->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_transverse_mom_2212_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:21:21 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.4109589,-6770.277,2.328767,41588.84);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis137[6] = {0, 0.65, 0.75, 0.85, 0.95, 2}; 
   
   TH1D *projReco__273 = new TH1D("projReco__273","",5, xAxis137);
   projReco__273->SetBinContent(1,2786.271);
   projReco__273->SetBinContent(2,25231.82);
   projReco__273->SetBinContent(3,19441.75);
   projReco__273->SetBinContent(4,11392.61);
   projReco__273->SetBinContent(5,812.2179);
   projReco__273->SetBinContent(6,448.5714);
   projReco__273->SetBinError(6,20.66908);
   projReco__273->SetMinimum(0);
   projReco__273->SetMaximum(36269.34);
   projReco__273->SetEntries(58650.05);
   projReco__273->SetDirectory(0);
   projReco__273->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__273->SetLineColor(ci);
   projReco__273->SetLineWidth(3);
   projReco__273->GetXaxis()->SetTitle("p_{p} (GeV)");
   projReco__273->GetXaxis()->SetRange(1,40);
   projReco__273->GetXaxis()->SetNdivisions(505);
   projReco__273->GetXaxis()->SetLabelFont(132);
   projReco__273->GetXaxis()->SetLabelSize(0.05);
   projReco__273->GetXaxis()->SetTitleSize(0.06);
   projReco__273->GetXaxis()->SetTitleOffset(0.95);
   projReco__273->GetXaxis()->SetTitleFont(132);
   projReco__273->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__273->GetYaxis()->SetNdivisions(505);
   projReco__273->GetYaxis()->SetLabelFont(132);
   projReco__273->GetYaxis()->SetLabelSize(0.05);
   projReco__273->GetYaxis()->SetTitleSize(0.06);
   projReco__273->GetYaxis()->SetTitleOffset(1.1);
   projReco__273->GetYaxis()->SetTitleFont(132);
   projReco__273->GetZaxis()->SetLabelFont(132);
   projReco__273->GetZaxis()->SetLabelSize(0.05);
   projReco__273->GetZaxis()->SetTitleSize(0.06);
   projReco__273->GetZaxis()->SetTitleFont(132);
   projReco__273->Draw("HIST");
   Double_t xAxis138[6] = {0, 0.65, 0.75, 0.85, 0.95, 2}; 
   
   TH1D *projReco__274 = new TH1D("projReco__274","",5, xAxis138);
   projReco__274->SetBinContent(1,2786.271);
   projReco__274->SetBinContent(2,25231.82);
   projReco__274->SetBinContent(3,19441.75);
   projReco__274->SetBinContent(4,11392.61);
   projReco__274->SetBinContent(5,812.2179);
   projReco__274->SetBinContent(6,448.5714);
   projReco__274->SetBinError(6,20.66908);
   projReco__274->SetMinimum(0);
   projReco__274->SetMaximum(36269.34);
   projReco__274->SetEntries(58650.05);
   projReco__274->SetDirectory(0);
   projReco__274->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__274->SetLineColor(ci);
   projReco__274->SetLineWidth(3);
   projReco__274->GetXaxis()->SetTitle("p_{p} (GeV)");
   projReco__274->GetXaxis()->SetRange(1,40);
   projReco__274->GetXaxis()->SetNdivisions(505);
   projReco__274->GetXaxis()->SetLabelFont(132);
   projReco__274->GetXaxis()->SetLabelSize(0.05);
   projReco__274->GetXaxis()->SetTitleSize(0.06);
   projReco__274->GetXaxis()->SetTitleOffset(0.95);
   projReco__274->GetXaxis()->SetTitleFont(132);
   projReco__274->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__274->GetYaxis()->SetNdivisions(505);
   projReco__274->GetYaxis()->SetLabelFont(132);
   projReco__274->GetYaxis()->SetLabelSize(0.05);
   projReco__274->GetYaxis()->SetTitleSize(0.06);
   projReco__274->GetYaxis()->SetTitleOffset(1.1);
   projReco__274->GetYaxis()->SetTitleFont(132);
   projReco__274->GetZaxis()->SetLabelFont(132);
   projReco__274->GetZaxis()->SetLabelSize(0.05);
   projReco__274->GetZaxis()->SetTitleSize(0.06);
   projReco__274->GetZaxis()->SetTitleFont(132);
   projReco__274->Draw("HIST SAME");
   Double_t xAxis139[6] = {0, 0.65, 0.75, 0.85, 0.95, 2}; 
   
   TH1D *projReco__275 = new TH1D("projReco__275","",5, xAxis139);
   projReco__275->SetBinContent(1,3103.584);
   projReco__275->SetBinContent(2,32359.13);
   projReco__275->SetBinContent(3,26254.11);
   projReco__275->SetBinContent(4,15684.44);
   projReco__275->SetBinContent(5,1111.006);
   projReco__275->SetBinContent(6,374.2857);
   projReco__275->SetBinError(6,18.88022);
   projReco__275->SetEntries(79011.57);
   projReco__275->SetDirectory(0);
   projReco__275->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__275->SetLineColor(ci);
   projReco__275->SetLineWidth(3);
   projReco__275->GetXaxis()->SetTitle("proton momentum (GeV)");
   projReco__275->GetXaxis()->SetRange(1,40);
   projReco__275->GetXaxis()->SetNdivisions(505);
   projReco__275->GetXaxis()->SetLabelFont(132);
   projReco__275->GetXaxis()->SetLabelSize(0.05);
   projReco__275->GetXaxis()->SetTitleSize(0.06);
   projReco__275->GetXaxis()->SetTitleFont(132);
   projReco__275->GetYaxis()->SetNdivisions(505);
   projReco__275->GetYaxis()->SetLabelFont(132);
   projReco__275->GetYaxis()->SetLabelSize(0.05);
   projReco__275->GetYaxis()->SetTitleSize(0.06);
   projReco__275->GetYaxis()->SetTitleFont(132);
   projReco__275->GetZaxis()->SetLabelFont(132);
   projReco__275->GetZaxis()->SetLabelSize(0.05);
   projReco__275->GetZaxis()->SetTitleSize(0.06);
   projReco__275->GetZaxis()->SetTitleFont(132);
   projReco__275->Draw("HIST SAME");
   Double_t xAxis140[6] = {0, 0.65, 0.75, 0.85, 0.95, 2}; 
   
   TH1D *projReco__276 = new TH1D("projReco__276","",5, xAxis140);
   projReco__276->SetBinContent(1,3446.279);
   projReco__276->SetBinContent(2,32972.13);
   projReco__276->SetBinContent(3,24771.45);
   projReco__276->SetBinContent(4,13538.55);
   projReco__276->SetBinContent(5,792.2981);
   projReco__276->SetBinContent(6,216.1905);
   projReco__276->SetBinError(6,14.34907);
   projReco__276->SetEntries(70523.91);
   projReco__276->SetDirectory(0);
   projReco__276->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__276->SetLineColor(ci);
   projReco__276->SetLineWidth(3);
   projReco__276->GetXaxis()->SetTitle("proton momentum (GeV)");
   projReco__276->GetXaxis()->SetRange(1,40);
   projReco__276->GetXaxis()->SetNdivisions(505);
   projReco__276->GetXaxis()->SetLabelFont(132);
   projReco__276->GetXaxis()->SetLabelSize(0.05);
   projReco__276->GetXaxis()->SetTitleSize(0.06);
   projReco__276->GetXaxis()->SetTitleFont(132);
   projReco__276->GetYaxis()->SetNdivisions(505);
   projReco__276->GetYaxis()->SetLabelFont(132);
   projReco__276->GetYaxis()->SetLabelSize(0.05);
   projReco__276->GetYaxis()->SetTitleSize(0.06);
   projReco__276->GetYaxis()->SetTitleFont(132);
   projReco__276->GetZaxis()->SetLabelFont(132);
   projReco__276->GetZaxis()->SetLabelSize(0.05);
   projReco__276->GetZaxis()->SetTitleSize(0.06);
   projReco__276->GetZaxis()->SetTitleFont(132);
   projReco__276->Draw("HIST SAME");
   Double_t xAxis141[6] = {0, 0.65, 0.75, 0.85, 0.95, 2}; 
   
   TH1D *projReco__277 = new TH1D("projReco__277","",5, xAxis141);
   projReco__277->SetBinContent(1,3047.066);
   projReco__277->SetBinContent(2,30183.34);
   projReco__277->SetBinContent(3,23757.72);
   projReco__277->SetBinContent(4,14257.71);
   projReco__277->SetBinContent(5,1036.844);
   projReco__277->SetBinContent(6,215.2381);
   projReco__277->SetBinError(6,14.31743);
   projReco__277->SetEntries(71747.66);
   projReco__277->SetDirectory(0);
   projReco__277->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__277->SetLineColor(ci);
   projReco__277->SetLineWidth(3);
   projReco__277->GetXaxis()->SetTitle("proton momentum (GeV)");
   projReco__277->GetXaxis()->SetRange(1,40);
   projReco__277->GetXaxis()->SetNdivisions(505);
   projReco__277->GetXaxis()->SetLabelFont(132);
   projReco__277->GetXaxis()->SetLabelSize(0.05);
   projReco__277->GetXaxis()->SetTitleSize(0.06);
   projReco__277->GetXaxis()->SetTitleFont(132);
   projReco__277->GetYaxis()->SetNdivisions(505);
   projReco__277->GetYaxis()->SetLabelFont(132);
   projReco__277->GetYaxis()->SetLabelSize(0.05);
   projReco__277->GetYaxis()->SetTitleSize(0.06);
   projReco__277->GetYaxis()->SetTitleFont(132);
   projReco__277->GetZaxis()->SetLabelFont(132);
   projReco__277->GetZaxis()->SetLabelSize(0.05);
   projReco__277->GetZaxis()->SetTitleSize(0.06);
   projReco__277->GetZaxis()->SetTitleFont(132);
   projReco__277->Draw("HIST SAME");
   Double_t xAxis142[6] = {0, 0.65, 0.75, 0.85, 0.95, 2}; 
   
   TH1D *projReco__278 = new TH1D("projReco__278","",5, xAxis142);
   projReco__278->SetBinContent(1,2761.716);
   projReco__278->SetBinContent(2,31728.87);
   projReco__278->SetBinContent(3,26045.66);
   projReco__278->SetBinContent(4,15211.91);
   projReco__278->SetBinContent(5,1096.594);
   projReco__278->SetBinContent(6,167.619);
   projReco__278->SetBinError(6,12.63476);
   projReco__278->SetEntries(74202.89);
   projReco__278->SetDirectory(0);
   projReco__278->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__278->SetLineColor(ci);
   projReco__278->SetLineWidth(3);
   projReco__278->GetXaxis()->SetTitle("proton momentum (GeV)");
   projReco__278->GetXaxis()->SetRange(1,40);
   projReco__278->GetXaxis()->SetNdivisions(505);
   projReco__278->GetXaxis()->SetLabelFont(132);
   projReco__278->GetXaxis()->SetLabelSize(0.05);
   projReco__278->GetXaxis()->SetTitleSize(0.06);
   projReco__278->GetXaxis()->SetTitleFont(132);
   projReco__278->GetYaxis()->SetNdivisions(505);
   projReco__278->GetYaxis()->SetLabelFont(132);
   projReco__278->GetYaxis()->SetLabelSize(0.05);
   projReco__278->GetYaxis()->SetTitleSize(0.06);
   projReco__278->GetYaxis()->SetTitleFont(132);
   projReco__278->GetZaxis()->SetLabelFont(132);
   projReco__278->GetZaxis()->SetLabelSize(0.05);
   projReco__278->GetZaxis()->SetTitleSize(0.06);
   projReco__278->GetZaxis()->SetTitleFont(132);
   projReco__278->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis143[6] = {0, 0.65, 0.75, 0.85, 0.95, 2}; 
   
   TH1D *projReco__279 = new TH1D("projReco__279","",5, xAxis143);
   projReco__279->SetBinContent(1,2786.271);
   projReco__279->SetBinContent(2,25231.82);
   projReco__279->SetBinContent(3,19441.75);
   projReco__279->SetBinContent(4,11392.61);
   projReco__279->SetBinContent(5,812.2179);
   projReco__279->SetBinContent(6,448.5714);
   projReco__279->SetBinError(6,20.66908);
   projReco__279->SetMinimum(0);
   projReco__279->SetMaximum(36269.34);
   projReco__279->SetEntries(58650.05);
   projReco__279->SetDirectory(0);
   projReco__279->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__279->SetLineColor(ci);
   projReco__279->SetLineWidth(3);
   projReco__279->GetXaxis()->SetTitle("p_{p} (GeV)");
   projReco__279->GetXaxis()->SetRange(1,40);
   projReco__279->GetXaxis()->SetNdivisions(505);
   projReco__279->GetXaxis()->SetLabelFont(132);
   projReco__279->GetXaxis()->SetLabelSize(0.05);
   projReco__279->GetXaxis()->SetTitleSize(0.06);
   projReco__279->GetXaxis()->SetTitleOffset(0.95);
   projReco__279->GetXaxis()->SetTitleFont(132);
   projReco__279->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__279->GetYaxis()->SetNdivisions(505);
   projReco__279->GetYaxis()->SetLabelFont(132);
   projReco__279->GetYaxis()->SetLabelSize(0.05);
   projReco__279->GetYaxis()->SetTitleSize(0.06);
   projReco__279->GetYaxis()->SetTitleOffset(1.1);
   projReco__279->GetYaxis()->SetTitleFont(132);
   projReco__279->GetZaxis()->SetLabelFont(132);
   projReco__279->GetZaxis()->SetLabelSize(0.05);
   projReco__279->GetZaxis()->SetTitleSize(0.06);
   projReco__279->GetZaxis()->SetTitleFont(132);
   projReco__279->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_transverse_pn_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:42:15 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.4109589,-0.1256077,2.328767,0.7715899);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__440 = new TH1D("thisHist__440","thisHist",30,0,2);
   thisHist__440->SetBinContent(1,0.1398794);
   thisHist__440->SetBinContent(2,0.4302054);
   thisHist__440->SetBinContent(3,0.5223265);
   thisHist__440->SetBinContent(4,0.3979328);
   thisHist__440->SetBinContent(5,0.1896052);
   thisHist__440->SetBinContent(6,0.2215286);
   thisHist__440->SetBinContent(7,0.22375);
   thisHist__440->SetBinContent(8,0.1971576);
   thisHist__440->SetBinContent(9,0.1674237);
   thisHist__440->SetBinContent(10,0.1394034);
   thisHist__440->SetBinContent(11,0.1207126);
   thisHist__440->SetBinContent(12,0.0965955);
   thisHist__440->SetBinContent(13,0.07555647);
   thisHist__440->SetBinContent(14,0.05638968);
   thisHist__440->SetBinContent(15,0.04017408);
   thisHist__440->SetBinContent(16,0.02894057);
   thisHist__440->SetBinContent(17,0.02002357);
   thisHist__440->SetBinContent(18,0.01155084);
   thisHist__440->SetBinContent(19,0.007203409);
   thisHist__440->SetBinContent(20,0.004474364);
   thisHist__440->SetBinContent(21,0.003046376);
   thisHist__440->SetBinContent(22,0.002411714);
   thisHist__440->SetBinContent(23,0.001396256);
   thisHist__440->SetBinContent(24,0.001269323);
   thisHist__440->SetBinContent(25,0.00123759);
   thisHist__440->SetBinContent(26,0.00041253);
   thisHist__440->SetBinContent(27,0.0006981278);
   thisHist__440->SetBinContent(28,0.0003173308);
   thisHist__440->SetBinContent(29,0.0002221316);
   thisHist__440->SetBinContent(30,0.0001269323);
   thisHist__440->SetBinContent(31,0.0005711955);
   thisHist__440->SetBinError(31,0.0001346321);
   thisHist__440->SetMinimum(0);
   thisHist__440->SetMaximum(0.6728982);
   thisHist__440->SetEntries(97770);
   thisHist__440->SetDirectory(0);
   thisHist__440->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__440->SetLineColor(ci);
   thisHist__440->SetLineWidth(3);
   thisHist__440->GetXaxis()->SetTitle("p_{n} (GeV)");
   thisHist__440->GetXaxis()->SetNdivisions(505);
   thisHist__440->GetXaxis()->SetLabelFont(132);
   thisHist__440->GetXaxis()->SetLabelSize(0.05);
   thisHist__440->GetXaxis()->SetTitleSize(0.06);
   thisHist__440->GetXaxis()->SetTitleOffset(0.95);
   thisHist__440->GetXaxis()->SetTitleFont(132);
   thisHist__440->GetYaxis()->SetTitle("d#sigma/dp_{n} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__440->GetYaxis()->SetNdivisions(505);
   thisHist__440->GetYaxis()->SetLabelFont(132);
   thisHist__440->GetYaxis()->SetLabelSize(0.05);
   thisHist__440->GetYaxis()->SetTitleSize(0.06);
   thisHist__440->GetYaxis()->SetTitleOffset(1.1);
   thisHist__440->GetYaxis()->SetTitleFont(132);
   thisHist__440->GetZaxis()->SetLabelFont(132);
   thisHist__440->GetZaxis()->SetLabelSize(0.05);
   thisHist__440->GetZaxis()->SetTitleSize(0.06);
   thisHist__440->GetZaxis()->SetTitleFont(132);
   thisHist__440->Draw("C");
   
   TH1D *thisHist__441 = new TH1D("thisHist__441","thisHist",30,0,2);
   thisHist__441->SetBinContent(1,0.1398794);
   thisHist__441->SetBinContent(2,0.4302054);
   thisHist__441->SetBinContent(3,0.5223265);
   thisHist__441->SetBinContent(4,0.3979328);
   thisHist__441->SetBinContent(5,0.1896052);
   thisHist__441->SetBinContent(6,0.2215286);
   thisHist__441->SetBinContent(7,0.22375);
   thisHist__441->SetBinContent(8,0.1971576);
   thisHist__441->SetBinContent(9,0.1674237);
   thisHist__441->SetBinContent(10,0.1394034);
   thisHist__441->SetBinContent(11,0.1207126);
   thisHist__441->SetBinContent(12,0.0965955);
   thisHist__441->SetBinContent(13,0.07555647);
   thisHist__441->SetBinContent(14,0.05638968);
   thisHist__441->SetBinContent(15,0.04017408);
   thisHist__441->SetBinContent(16,0.02894057);
   thisHist__441->SetBinContent(17,0.02002357);
   thisHist__441->SetBinContent(18,0.01155084);
   thisHist__441->SetBinContent(19,0.007203409);
   thisHist__441->SetBinContent(20,0.004474364);
   thisHist__441->SetBinContent(21,0.003046376);
   thisHist__441->SetBinContent(22,0.002411714);
   thisHist__441->SetBinContent(23,0.001396256);
   thisHist__441->SetBinContent(24,0.001269323);
   thisHist__441->SetBinContent(25,0.00123759);
   thisHist__441->SetBinContent(26,0.00041253);
   thisHist__441->SetBinContent(27,0.0006981278);
   thisHist__441->SetBinContent(28,0.0003173308);
   thisHist__441->SetBinContent(29,0.0002221316);
   thisHist__441->SetBinContent(30,0.0001269323);
   thisHist__441->SetBinContent(31,0.0005711955);
   thisHist__441->SetBinError(31,0.0001346321);
   thisHist__441->SetMinimum(0);
   thisHist__441->SetMaximum(0.6728982);
   thisHist__441->SetEntries(97770);
   thisHist__441->SetDirectory(0);
   thisHist__441->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__441->SetLineColor(ci);
   thisHist__441->SetLineWidth(3);
   thisHist__441->GetXaxis()->SetTitle("p_{n} (GeV)");
   thisHist__441->GetXaxis()->SetNdivisions(505);
   thisHist__441->GetXaxis()->SetLabelFont(132);
   thisHist__441->GetXaxis()->SetLabelSize(0.05);
   thisHist__441->GetXaxis()->SetTitleSize(0.06);
   thisHist__441->GetXaxis()->SetTitleOffset(0.95);
   thisHist__441->GetXaxis()->SetTitleFont(132);
   thisHist__441->GetYaxis()->SetTitle("d#sigma/dp_{n} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__441->GetYaxis()->SetNdivisions(505);
   thisHist__441->GetYaxis()->SetLabelFont(132);
   thisHist__441->GetYaxis()->SetLabelSize(0.05);
   thisHist__441->GetYaxis()->SetTitleSize(0.06);
   thisHist__441->GetYaxis()->SetTitleOffset(1.1);
   thisHist__441->GetYaxis()->SetTitleFont(132);
   thisHist__441->GetZaxis()->SetLabelFont(132);
   thisHist__441->GetZaxis()->SetLabelSize(0.05);
   thisHist__441->GetZaxis()->SetTitleSize(0.06);
   thisHist__441->GetZaxis()->SetTitleFont(132);
   thisHist__441->Draw("CSAME");
   
   TH1D *thisHist__442 = new TH1D("thisHist__442","thisHist",30,0,2);
   thisHist__442->SetBinContent(1,0.1852815);
   thisHist__442->SetBinContent(2,0.5201151);
   thisHist__442->SetBinContent(3,0.6117256);
   thisHist__442->SetBinContent(4,0.3718989);
   thisHist__442->SetBinContent(5,0.1438009);
   thisHist__442->SetBinContent(6,0.171583);
   thisHist__442->SetBinContent(7,0.1728509);
   thisHist__442->SetBinContent(8,0.1618015);
   thisHist__442->SetBinContent(9,0.1391819);
   thisHist__442->SetBinContent(10,0.1199133);
   thisHist__442->SetBinContent(11,0.100758);
   thisHist__442->SetBinContent(12,0.08576884);
   thisHist__442->SetBinContent(13,0.06520968);
   thisHist__442->SetBinContent(14,0.04881669);
   thisHist__442->SetBinContent(15,0.03534455);
   thisHist__442->SetBinContent(16,0.02520082);
   thisHist__442->SetBinContent(17,0.0169364);
   thisHist__442->SetBinContent(18,0.008128567);
   thisHist__442->SetBinContent(19,0.004166174);
   thisHist__442->SetBinContent(20,0.003305768);
   thisHist__442->SetBinContent(21,0.002400078);
   thisHist__442->SetBinContent(22,0.001675526);
   thisHist__442->SetBinContent(23,0.001630242);
   thisHist__442->SetBinContent(24,0.000815121);
   thisHist__442->SetBinContent(25,0.0007698365);
   thisHist__442->SetBinContent(26,0.0004075605);
   thisHist__442->SetBinContent(27,0.000362276);
   thisHist__442->SetBinContent(28,0.0006113407);
   thisHist__442->SetBinContent(29,0.0002037802);
   thisHist__442->SetBinContent(30,0.0002264225);
   thisHist__442->SetBinContent(31,0.0006792675);
   thisHist__442->SetBinError(31,0.0001240167);
   thisHist__442->SetEntries(132565);
   thisHist__442->SetDirectory(0);
   thisHist__442->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__442->SetLineColor(ci);
   thisHist__442->SetLineWidth(3);
   thisHist__442->GetXaxis()->SetNdivisions(505);
   thisHist__442->GetXaxis()->SetLabelFont(132);
   thisHist__442->GetXaxis()->SetLabelSize(0.05);
   thisHist__442->GetXaxis()->SetTitleSize(0.06);
   thisHist__442->GetXaxis()->SetTitleFont(132);
   thisHist__442->GetYaxis()->SetNdivisions(505);
   thisHist__442->GetYaxis()->SetLabelFont(132);
   thisHist__442->GetYaxis()->SetLabelSize(0.05);
   thisHist__442->GetYaxis()->SetTitleSize(0.06);
   thisHist__442->GetYaxis()->SetTitleFont(132);
   thisHist__442->GetZaxis()->SetLabelFont(132);
   thisHist__442->GetZaxis()->SetLabelSize(0.05);
   thisHist__442->GetZaxis()->SetTitleSize(0.06);
   thisHist__442->GetZaxis()->SetTitleFont(132);
   thisHist__442->Draw("CSAME");
   
   TH1D *thisHist__443 = new TH1D("thisHist__443","thisHist",30,0,2);
   thisHist__443->SetBinContent(1,0.03867326);
   thisHist__443->SetBinContent(2,0.2395369);
   thisHist__443->SetBinContent(3,0.5908467);
   thisHist__443->SetBinContent(4,0.3655453);
   thisHist__443->SetBinContent(5,0.1916817);
   thisHist__443->SetBinContent(6,0.2275316);
   thisHist__443->SetBinContent(7,0.2276977);
   thisHist__443->SetBinContent(8,0.1971624);
   thisHist__443->SetBinContent(9,0.1671966);
   thisHist__443->SetBinContent(10,0.1377527);
   thisHist__443->SetBinContent(11,0.1038721);
   thisHist__443->SetBinContent(12,0.07623139);
   thisHist__443->SetBinContent(13,0.05051249);
   thisHist__443->SetBinContent(14,0.03252824);
   thisHist__443->SetBinContent(15,0.02085509);
   thisHist__443->SetBinContent(16,0.01423555);
   thisHist__443->SetBinContent(17,0.01105628);
   thisHist__443->SetBinContent(18,0.007355036);
   thisHist__443->SetBinContent(19,0.005670496);
   thisHist__443->SetBinContent(20,0.003867326);
   thisHist__443->SetBinContent(21,0.002823385);
   thisHist__443->SetBinContent(22,0.002372592);
   thisHist__443->SetBinContent(23,0.002111607);
   thisHist__443->SetBinContent(24,0.001304926);
   thisHist__443->SetBinContent(25,0.001043941);
   thisHist__443->SetBinContent(26,0.001020215);
   thisHist__443->SetBinContent(27,0.0005456962);
   thisHist__443->SetBinContent(28,0.0005219703);
   thisHist__443->SetBinContent(29,0.0004745185);
   thisHist__443->SetBinContent(30,0.0002847111);
   thisHist__443->SetBinContent(31,0.0009727629);
   thisHist__443->SetBinError(31,0.00015192);
   thisHist__443->SetEntries(114781);
   thisHist__443->SetDirectory(0);
   thisHist__443->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__443->SetLineColor(ci);
   thisHist__443->SetLineWidth(3);
   thisHist__443->GetXaxis()->SetNdivisions(505);
   thisHist__443->GetXaxis()->SetLabelFont(132);
   thisHist__443->GetXaxis()->SetLabelSize(0.05);
   thisHist__443->GetXaxis()->SetTitleSize(0.06);
   thisHist__443->GetXaxis()->SetTitleFont(132);
   thisHist__443->GetYaxis()->SetNdivisions(505);
   thisHist__443->GetYaxis()->SetLabelFont(132);
   thisHist__443->GetYaxis()->SetLabelSize(0.05);
   thisHist__443->GetYaxis()->SetTitleSize(0.06);
   thisHist__443->GetYaxis()->SetTitleFont(132);
   thisHist__443->GetZaxis()->SetLabelFont(132);
   thisHist__443->GetZaxis()->SetLabelSize(0.05);
   thisHist__443->GetZaxis()->SetTitleSize(0.06);
   thisHist__443->GetZaxis()->SetTitleFont(132);
   thisHist__443->Draw("CSAME");
   
   TH1D *thisHist__444 = new TH1D("thisHist__444","thisHist",30,0,2);
   thisHist__444->SetBinContent(1,0.1466136);
   thisHist__444->SetBinContent(2,0.4627967);
   thisHist__444->SetBinContent(3,0.5343497);
   thisHist__444->SetBinContent(4,0.340397);
   thisHist__444->SetBinContent(5,0.1572086);
   thisHist__444->SetBinContent(6,0.1839866);
   thisHist__444->SetBinContent(7,0.1904452);
   thisHist__444->SetBinContent(8,0.1688197);
   thisHist__444->SetBinContent(9,0.1416547);
   thisHist__444->SetBinContent(10,0.1205855);
   thisHist__444->SetBinContent(11,0.09794395);
   thisHist__444->SetBinContent(12,0.08156755);
   thisHist__444->SetBinContent(13,0.06727146);
   thisHist__444->SetBinContent(14,0.05087086);
   thisHist__444->SetBinContent(15,0.03850995);
   thisHist__444->SetBinContent(16,0.02791487);
   thisHist__444->SetBinContent(17,0.01785197);
   thisHist__444->SetBinContent(18,0.01403001);
   thisHist__444->SetBinContent(19,0.007329468);
   thisHist__444->SetBinContent(20,0.005539433);
   thisHist__444->SetBinContent(21,0.003701019);
   thisHist__444->SetBinContent(22,0.002709242);
   thisHist__444->SetBinContent(23,0.002007742);
   thisHist__444->SetBinContent(24,0.001378811);
   thisHist__444->SetBinContent(25,0.001306242);
   thisHist__444->SetBinContent(26,0.001064345);
   thisHist__444->SetBinContent(27,0.0006047416);
   thisHist__444->SetBinContent(28,0.0004837933);
   thisHist__444->SetBinContent(29,0.000435414);
   thisHist__444->SetBinContent(30,0.0003870346);
   thisHist__444->SetBinContent(31,0.001112725);
   thisHist__444->SetBinError(31,0.0001640623);
   thisHist__444->SetEntries(118682);
   thisHist__444->SetDirectory(0);
   thisHist__444->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__444->SetLineColor(ci);
   thisHist__444->SetLineWidth(3);
   thisHist__444->GetXaxis()->SetNdivisions(505);
   thisHist__444->GetXaxis()->SetLabelFont(132);
   thisHist__444->GetXaxis()->SetLabelSize(0.05);
   thisHist__444->GetXaxis()->SetTitleSize(0.06);
   thisHist__444->GetXaxis()->SetTitleFont(132);
   thisHist__444->GetYaxis()->SetNdivisions(505);
   thisHist__444->GetYaxis()->SetLabelFont(132);
   thisHist__444->GetYaxis()->SetLabelSize(0.05);
   thisHist__444->GetYaxis()->SetTitleSize(0.06);
   thisHist__444->GetYaxis()->SetTitleFont(132);
   thisHist__444->GetZaxis()->SetLabelFont(132);
   thisHist__444->GetZaxis()->SetLabelSize(0.05);
   thisHist__444->GetZaxis()->SetTitleSize(0.06);
   thisHist__444->GetZaxis()->SetTitleFont(132);
   thisHist__444->Draw("CSAME");
   
   TH1D *thisHist__445 = new TH1D("thisHist__445","thisHist",30,0,2);
   thisHist__445->SetBinContent(1,0.1460971);
   thisHist__445->SetBinContent(2,0.4704616);
   thisHist__445->SetBinContent(3,0.5469206);
   thisHist__445->SetBinContent(4,0.3454083);
   thisHist__445->SetBinContent(5,0.1706481);
   thisHist__445->SetBinContent(6,0.2007141);
   thisHist__445->SetBinContent(7,0.2033265);
   thisHist__445->SetBinContent(8,0.1860561);
   thisHist__445->SetBinContent(9,0.1536922);
   thisHist__445->SetBinContent(10,0.130157);
   thisHist__445->SetBinContent(11,0.1047593);
   thisHist__445->SetBinContent(12,0.08683584);
   thisHist__445->SetBinContent(13,0.0652841);
   thisHist__445->SetBinContent(14,0.05207731);
   thisHist__445->SetBinContent(15,0.03780624);
   thisHist__445->SetBinContent(16,0.02723598);
   thisHist__445->SetBinContent(17,0.01666571);
   thisHist__445->SetBinContent(18,0.01129592);
   thisHist__445->SetBinContent(19,0.007498359);
   thisHist__445->SetBinContent(20,0.004257133);
   thisHist__445->SetBinContent(21,0.002999344);
   thisHist__445->SetBinContent(22,0.002031813);
   thisHist__445->SetBinContent(23,0.001717366);
   thisHist__445->SetBinContent(24,0.001257789);
   thisHist__445->SetBinContent(25,0.0006047064);
   thisHist__445->SetBinContent(26,0.0005563299);
   thisHist__445->SetBinContent(27,0.0003386356);
   thisHist__445->SetBinContent(28,0.0002176943);
   thisHist__445->SetBinContent(29,0.0002902591);
   thisHist__445->SetBinContent(30,7.256477e-05);
   thisHist__445->SetBinContent(31,0.0004353886);
   thisHist__445->SetBinError(31,0.0001026221);
   thisHist__445->SetEntries(123106);
   thisHist__445->SetDirectory(0);
   thisHist__445->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__445->SetLineColor(ci);
   thisHist__445->SetLineWidth(3);
   thisHist__445->GetXaxis()->SetNdivisions(505);
   thisHist__445->GetXaxis()->SetLabelFont(132);
   thisHist__445->GetXaxis()->SetLabelSize(0.05);
   thisHist__445->GetXaxis()->SetTitleSize(0.06);
   thisHist__445->GetXaxis()->SetTitleFont(132);
   thisHist__445->GetYaxis()->SetNdivisions(505);
   thisHist__445->GetYaxis()->SetLabelFont(132);
   thisHist__445->GetYaxis()->SetLabelSize(0.05);
   thisHist__445->GetYaxis()->SetTitleSize(0.06);
   thisHist__445->GetYaxis()->SetTitleFont(132);
   thisHist__445->GetZaxis()->SetLabelFont(132);
   thisHist__445->GetZaxis()->SetLabelSize(0.05);
   thisHist__445->GetZaxis()->SetTitleSize(0.06);
   thisHist__445->GetZaxis()->SetTitleFont(132);
   thisHist__445->Draw("CSAME");
   
   TH1D *thisHist__446 = new TH1D("thisHist__446","thisHist",30,0,2);
   thisHist__446->SetBinContent(1,0.1398794);
   thisHist__446->SetBinContent(2,0.4302054);
   thisHist__446->SetBinContent(3,0.5223265);
   thisHist__446->SetBinContent(4,0.3979328);
   thisHist__446->SetBinContent(5,0.1896052);
   thisHist__446->SetBinContent(6,0.2215286);
   thisHist__446->SetBinContent(7,0.22375);
   thisHist__446->SetBinContent(8,0.1971576);
   thisHist__446->SetBinContent(9,0.1674237);
   thisHist__446->SetBinContent(10,0.1394034);
   thisHist__446->SetBinContent(11,0.1207126);
   thisHist__446->SetBinContent(12,0.0965955);
   thisHist__446->SetBinContent(13,0.07555647);
   thisHist__446->SetBinContent(14,0.05638968);
   thisHist__446->SetBinContent(15,0.04017408);
   thisHist__446->SetBinContent(16,0.02894057);
   thisHist__446->SetBinContent(17,0.02002357);
   thisHist__446->SetBinContent(18,0.01155084);
   thisHist__446->SetBinContent(19,0.007203409);
   thisHist__446->SetBinContent(20,0.004474364);
   thisHist__446->SetBinContent(21,0.003046376);
   thisHist__446->SetBinContent(22,0.002411714);
   thisHist__446->SetBinContent(23,0.001396256);
   thisHist__446->SetBinContent(24,0.001269323);
   thisHist__446->SetBinContent(25,0.00123759);
   thisHist__446->SetBinContent(26,0.00041253);
   thisHist__446->SetBinContent(27,0.0006981278);
   thisHist__446->SetBinContent(28,0.0003173308);
   thisHist__446->SetBinContent(29,0.0002221316);
   thisHist__446->SetBinContent(30,0.0001269323);
   thisHist__446->SetBinContent(31,0.0005711955);
   thisHist__446->SetBinError(31,0.0001346321);
   thisHist__446->SetMinimum(0);
   thisHist__446->SetMaximum(0.6728982);
   thisHist__446->SetEntries(97770);
   thisHist__446->SetDirectory(0);
   thisHist__446->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__446->SetLineColor(ci);
   thisHist__446->SetLineWidth(3);
   thisHist__446->GetXaxis()->SetTitle("p_{n} (GeV)");
   thisHist__446->GetXaxis()->SetNdivisions(505);
   thisHist__446->GetXaxis()->SetLabelFont(132);
   thisHist__446->GetXaxis()->SetLabelSize(0.05);
   thisHist__446->GetXaxis()->SetTitleSize(0.06);
   thisHist__446->GetXaxis()->SetTitleOffset(0.95);
   thisHist__446->GetXaxis()->SetTitleFont(132);
   thisHist__446->GetYaxis()->SetTitle("d#sigma/dp_{n} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__446->GetYaxis()->SetNdivisions(505);
   thisHist__446->GetYaxis()->SetLabelFont(132);
   thisHist__446->GetYaxis()->SetLabelSize(0.05);
   thisHist__446->GetYaxis()->SetTitleSize(0.06);
   thisHist__446->GetYaxis()->SetTitleOffset(1.1);
   thisHist__446->GetYaxis()->SetTitleFont(132);
   thisHist__446->GetZaxis()->SetLabelFont(132);
   thisHist__446->GetZaxis()->SetLabelSize(0.05);
   thisHist__446->GetZaxis()->SetTitleSize(0.06);
   thisHist__446->GetZaxis()->SetTitleFont(132);
   thisHist__446->Draw("sameaxis");
   
   TH1D *Minerva_transverse_pn__447 = new TH1D("Minerva_transverse_pn__447","Minerva_transverse_pn",20,0,2);
   Minerva_transverse_pn__447->SetBinContent(1,0.2836089);
   Minerva_transverse_pn__447->SetBinContent(2,0.3700306);
   Minerva_transverse_pn__447->SetBinContent(3,0.4209692);
   Minerva_transverse_pn__447->SetBinContent(4,0.5722889);
   Minerva_transverse_pn__447->SetBinContent(5,0.6117256);
   Minerva_transverse_pn__447->SetBinContent(6,0.5596755);
   Minerva_transverse_pn__447->SetBinContent(7,0.4741549);
   Minerva_transverse_pn__447->SetBinContent(8,0.3742413);
   Minerva_transverse_pn__447->SetBinContent(9,0.3034974);
   Minerva_transverse_pn__447->SetBinContent(10,0.2623946);
   Minerva_transverse_pn__447->SetBinContent(11,0.2299527);
   Minerva_transverse_pn__447->SetBinContent(12,0.1906813);
   Minerva_transverse_pn__447->SetBinContent(13,0.1511855);
   Minerva_transverse_pn__447->SetBinContent(14,0.1090075);
   Minerva_transverse_pn__447->SetBinContent(15,0.08052877);
   Minerva_transverse_pn__447->SetBinContent(16,0.0803037);
   Minerva_transverse_pn__447->SetBinContent(17,0.04542917);
   Minerva_transverse_pn__447->SetBinContent(18,0.04884813);
   Minerva_transverse_pn__447->SetBinContent(19,0.01325431);
   Minerva_transverse_pn__447->SetBinContent(20,0.02849736);
   Minerva_transverse_pn__447->SetBinError(1,0.004680385);
   Minerva_transverse_pn__447->SetBinError(2,0.003702526);
   Minerva_transverse_pn__447->SetBinError(3,0.005452031);
   Minerva_transverse_pn__447->SetBinError(4,0.006714954);
   Minerva_transverse_pn__447->SetBinError(5,0.006995624);
   Minerva_transverse_pn__447->SetBinError(6,0.007543388);
   Minerva_transverse_pn__447->SetBinError(7,0.0080829);
   Minerva_transverse_pn__447->SetBinError(8,0.008465225);
   Minerva_transverse_pn__447->SetBinError(9,0.009166341);
   Minerva_transverse_pn__447->SetBinError(10,0.01045989);
   Minerva_transverse_pn__447->SetBinError(11,0.01243016);
   Minerva_transverse_pn__447->SetBinError(12,0.01514329);
   Minerva_transverse_pn__447->SetBinError(13,0.01808987);
   Minerva_transverse_pn__447->SetBinError(14,0.01996902);
   Minerva_transverse_pn__447->SetBinError(15,0.02107692);
   Minerva_transverse_pn__447->SetBinError(16,0.02633881);
   Minerva_transverse_pn__447->SetBinError(17,0.02453789);
   Minerva_transverse_pn__447->SetBinError(18,0.02868025);
   Minerva_transverse_pn__447->SetBinError(19,0.01906981);
   Minerva_transverse_pn__447->SetBinError(20,0.03269962);
   Minerva_transverse_pn__447->SetEntries(530880);
   Minerva_transverse_pn__447->SetDirectory(0);
   Minerva_transverse_pn__447->SetStats(0);
   Minerva_transverse_pn__447->SetLineStyle(7);
   Minerva_transverse_pn__447->SetLineWidth(3);
   Minerva_transverse_pn__447->GetXaxis()->SetTitle("P_{n} (GeV)");
   Minerva_transverse_pn__447->GetXaxis()->SetNdivisions(505);
   Minerva_transverse_pn__447->GetXaxis()->SetLabelFont(132);
   Minerva_transverse_pn__447->GetXaxis()->SetLabelSize(0.05);
   Minerva_transverse_pn__447->GetXaxis()->SetTitleSize(0.06);
   Minerva_transverse_pn__447->GetXaxis()->SetTitleFont(132);
   Minerva_transverse_pn__447->GetYaxis()->SetTitle("Selection Efficiency");
   Minerva_transverse_pn__447->GetYaxis()->SetNdivisions(505);
   Minerva_transverse_pn__447->GetYaxis()->SetLabelFont(132);
   Minerva_transverse_pn__447->GetYaxis()->SetLabelSize(0.05);
   Minerva_transverse_pn__447->GetYaxis()->SetTitleSize(0.06);
   Minerva_transverse_pn__447->GetYaxis()->SetTitleFont(132);
   Minerva_transverse_pn__447->GetZaxis()->SetLabelFont(132);
   Minerva_transverse_pn__447->GetZaxis()->SetLabelSize(0.05);
   Minerva_transverse_pn__447->GetZaxis()->SetTitleSize(0.06);
   Minerva_transverse_pn__447->GetZaxis()->SetTitleFont(132);
   Minerva_transverse_pn__447->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(2,0,2,0.6728982,0,0.1444399,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("Minerva_transverse_pn","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__448 = new TH1D("thisHist__448","thisHist",30,0,2);
   thisHist__448->SetBinContent(1,0.1398794);
   thisHist__448->SetBinContent(2,0.4302054);
   thisHist__448->SetBinContent(3,0.5223265);
   thisHist__448->SetBinContent(4,0.3979328);
   thisHist__448->SetBinContent(5,0.1896052);
   thisHist__448->SetBinContent(6,0.2215286);
   thisHist__448->SetBinContent(7,0.22375);
   thisHist__448->SetBinContent(8,0.1971576);
   thisHist__448->SetBinContent(9,0.1674237);
   thisHist__448->SetBinContent(10,0.1394034);
   thisHist__448->SetBinContent(11,0.1207126);
   thisHist__448->SetBinContent(12,0.0965955);
   thisHist__448->SetBinContent(13,0.07555647);
   thisHist__448->SetBinContent(14,0.05638968);
   thisHist__448->SetBinContent(15,0.04017408);
   thisHist__448->SetBinContent(16,0.02894057);
   thisHist__448->SetBinContent(17,0.02002357);
   thisHist__448->SetBinContent(18,0.01155084);
   thisHist__448->SetBinContent(19,0.007203409);
   thisHist__448->SetBinContent(20,0.004474364);
   thisHist__448->SetBinContent(21,0.003046376);
   thisHist__448->SetBinContent(22,0.002411714);
   thisHist__448->SetBinContent(23,0.001396256);
   thisHist__448->SetBinContent(24,0.001269323);
   thisHist__448->SetBinContent(25,0.00123759);
   thisHist__448->SetBinContent(26,0.00041253);
   thisHist__448->SetBinContent(27,0.0006981278);
   thisHist__448->SetBinContent(28,0.0003173308);
   thisHist__448->SetBinContent(29,0.0002221316);
   thisHist__448->SetBinContent(30,0.0001269323);
   thisHist__448->SetBinContent(31,0.0005711955);
   thisHist__448->SetBinError(31,0.0001346321);
   thisHist__448->SetMinimum(0);
   thisHist__448->SetMaximum(0.6728982);
   thisHist__448->SetEntries(97770);
   thisHist__448->SetDirectory(0);
   thisHist__448->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__448->SetLineColor(ci);
   thisHist__448->SetLineWidth(3);
   thisHist__448->GetXaxis()->SetTitle("p_{n} (GeV)");
   thisHist__448->GetXaxis()->SetNdivisions(505);
   thisHist__448->GetXaxis()->SetLabelFont(132);
   thisHist__448->GetXaxis()->SetLabelSize(0.05);
   thisHist__448->GetXaxis()->SetTitleSize(0.06);
   thisHist__448->GetXaxis()->SetTitleOffset(0.95);
   thisHist__448->GetXaxis()->SetTitleFont(132);
   thisHist__448->GetYaxis()->SetTitle("d#sigma/dp_{n} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__448->GetYaxis()->SetNdivisions(505);
   thisHist__448->GetYaxis()->SetLabelFont(132);
   thisHist__448->GetYaxis()->SetLabelSize(0.05);
   thisHist__448->GetYaxis()->SetTitleSize(0.06);
   thisHist__448->GetYaxis()->SetTitleOffset(1.1);
   thisHist__448->GetYaxis()->SetTitleFont(132);
   thisHist__448->GetZaxis()->SetLabelFont(132);
   thisHist__448->GetZaxis()->SetLabelSize(0.05);
   thisHist__448->GetZaxis()->SetTitleSize(0.06);
   thisHist__448->GetZaxis()->SetTitleFont(132);
   thisHist__448->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_transverse_pn_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:42:15 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.4109589,-81463.95,2.328767,500421.4);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   
   TH1D *projReco__433 = new TH1D("projReco__433","",20,0,2);
   projReco__433->SetBinContent(1,103560);
   projReco__433->SetBinContent(2,240690);
   projReco__433->SetBinContent(3,153660);
   projReco__433->SetBinContent(4,101300);
   projReco__433->SetBinContent(5,103180);
   projReco__433->SetBinContent(6,82220);
   projReco__433->SetBinContent(7,64010);
   projReco__433->SetBinContent(8,48400);
   projReco__433->SetBinContent(9,33180);
   projReco__433->SetBinContent(10,21060);
   projReco__433->SetBinContent(11,12600);
   projReco__433->SetBinContent(12,6470);
   projReco__433->SetBinContent(13,2980);
   projReco__433->SetBinContent(14,1660);
   projReco__433->SetBinContent(15,1010);
   projReco__433->SetBinContent(16,590);
   projReco__433->SetBinContent(17,470);
   projReco__433->SetBinContent(18,270);
   projReco__433->SetBinContent(19,130);
   projReco__433->SetBinContent(20,80);
   projReco__433->SetBinContent(21,180);
   projReco__433->SetBinError(21,42.42641);
   projReco__433->SetMinimum(0);
   projReco__433->SetMaximum(436414);
   projReco__433->SetEntries(97770);
   projReco__433->SetDirectory(0);
   projReco__433->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__433->SetLineColor(ci);
   projReco__433->SetLineWidth(3);
   projReco__433->GetXaxis()->SetTitle("p_{n} (GeV)");
   projReco__433->GetXaxis()->SetNdivisions(505);
   projReco__433->GetXaxis()->SetLabelFont(132);
   projReco__433->GetXaxis()->SetLabelSize(0.05);
   projReco__433->GetXaxis()->SetTitleSize(0.06);
   projReco__433->GetXaxis()->SetTitleOffset(0.95);
   projReco__433->GetXaxis()->SetTitleFont(132);
   projReco__433->GetYaxis()->SetTitle("d#sigma/dp_{n} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__433->GetYaxis()->SetNdivisions(505);
   projReco__433->GetYaxis()->SetLabelFont(132);
   projReco__433->GetYaxis()->SetLabelSize(0.05);
   projReco__433->GetYaxis()->SetTitleSize(0.06);
   projReco__433->GetYaxis()->SetTitleOffset(1.1);
   projReco__433->GetYaxis()->SetTitleFont(132);
   projReco__433->GetZaxis()->SetLabelFont(132);
   projReco__433->GetZaxis()->SetLabelSize(0.05);
   projReco__433->GetZaxis()->SetTitleSize(0.06);
   projReco__433->GetZaxis()->SetTitleFont(132);
   projReco__433->Draw("HIST");
   
   TH1D *projReco__434 = new TH1D("projReco__434","",20,0,2);
   projReco__434->SetBinContent(1,103560);
   projReco__434->SetBinContent(2,240690);
   projReco__434->SetBinContent(3,153660);
   projReco__434->SetBinContent(4,101300);
   projReco__434->SetBinContent(5,103180);
   projReco__434->SetBinContent(6,82220);
   projReco__434->SetBinContent(7,64010);
   projReco__434->SetBinContent(8,48400);
   projReco__434->SetBinContent(9,33180);
   projReco__434->SetBinContent(10,21060);
   projReco__434->SetBinContent(11,12600);
   projReco__434->SetBinContent(12,6470);
   projReco__434->SetBinContent(13,2980);
   projReco__434->SetBinContent(14,1660);
   projReco__434->SetBinContent(15,1010);
   projReco__434->SetBinContent(16,590);
   projReco__434->SetBinContent(17,470);
   projReco__434->SetBinContent(18,270);
   projReco__434->SetBinContent(19,130);
   projReco__434->SetBinContent(20,80);
   projReco__434->SetBinContent(21,180);
   projReco__434->SetBinError(21,42.42641);
   projReco__434->SetMinimum(0);
   projReco__434->SetMaximum(436414);
   projReco__434->SetEntries(97770);
   projReco__434->SetDirectory(0);
   projReco__434->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__434->SetLineColor(ci);
   projReco__434->SetLineWidth(3);
   projReco__434->GetXaxis()->SetTitle("p_{n} (GeV)");
   projReco__434->GetXaxis()->SetNdivisions(505);
   projReco__434->GetXaxis()->SetLabelFont(132);
   projReco__434->GetXaxis()->SetLabelSize(0.05);
   projReco__434->GetXaxis()->SetTitleSize(0.06);
   projReco__434->GetXaxis()->SetTitleOffset(0.95);
   projReco__434->GetXaxis()->SetTitleFont(132);
   projReco__434->GetYaxis()->SetTitle("d#sigma/dp_{n} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__434->GetYaxis()->SetNdivisions(505);
   projReco__434->GetYaxis()->SetLabelFont(132);
   projReco__434->GetYaxis()->SetLabelSize(0.05);
   projReco__434->GetYaxis()->SetTitleSize(0.06);
   projReco__434->GetYaxis()->SetTitleOffset(1.1);
   projReco__434->GetYaxis()->SetTitleFont(132);
   projReco__434->GetZaxis()->SetLabelFont(132);
   projReco__434->GetZaxis()->SetLabelSize(0.05);
   projReco__434->GetZaxis()->SetTitleSize(0.06);
   projReco__434->GetZaxis()->SetTitleFont(132);
   projReco__434->Draw("HIST SAME");
   
   TH1D *projReco__435 = new TH1D("projReco__435","",20,0,2);
   projReco__435->SetBinContent(1,184970);
   projReco__435->SetBinContent(2,396740);
   projReco__435->SetBinContent(3,194840);
   projReco__435->SetBinContent(4,108700);
   projReco__435->SetBinContent(5,113810);
   projReco__435->SetBinContent(6,95460);
   projReco__435->SetBinContent(7,75810);
   projReco__435->SetBinContent(8,59530);
   projReco__435->SetBinContent(9,40340);
   projReco__435->SetBinContent(10,25630);
   projReco__435->SetBinContent(11,15110);
   projReco__435->SetBinContent(12,7090);
   projReco__435->SetBinContent(13,2660);
   projReco__435->SetBinContent(14,1700);
   projReco__435->SetBinContent(15,1100);
   projReco__435->SetBinContent(16,720);
   projReco__435->SetBinContent(17,470);
   projReco__435->SetBinContent(18,210);
   projReco__435->SetBinContent(19,320);
   projReco__435->SetBinContent(20,140);
   projReco__435->SetBinContent(21,300);
   projReco__435->SetBinError(21,54.77226);
   projReco__435->SetEntries(132565);
   projReco__435->SetDirectory(0);
   projReco__435->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__435->SetLineColor(ci);
   projReco__435->SetLineWidth(3);
   projReco__435->GetXaxis()->SetTitle("P_{n} (GeV)");
   projReco__435->GetXaxis()->SetNdivisions(505);
   projReco__435->GetXaxis()->SetLabelFont(132);
   projReco__435->GetXaxis()->SetLabelSize(0.05);
   projReco__435->GetXaxis()->SetTitleSize(0.06);
   projReco__435->GetXaxis()->SetTitleFont(132);
   projReco__435->GetYaxis()->SetTitle("Selection Efficiency");
   projReco__435->GetYaxis()->SetNdivisions(505);
   projReco__435->GetYaxis()->SetLabelFont(132);
   projReco__435->GetYaxis()->SetLabelSize(0.05);
   projReco__435->GetYaxis()->SetTitleSize(0.06);
   projReco__435->GetYaxis()->SetTitleFont(132);
   projReco__435->GetZaxis()->SetLabelFont(132);
   projReco__435->GetZaxis()->SetLabelSize(0.05);
   projReco__435->GetZaxis()->SetTitleSize(0.06);
   projReco__435->GetZaxis()->SetTitleFont(132);
   projReco__435->Draw("HIST SAME");
   
   TH1D *projReco__436 = new TH1D("projReco__436","",20,0,2);
   projReco__436->SetBinContent(1,51870);
   projReco__436->SetBinContent(2,314420);
   projReco__436->SetBinContent(3,192930);
   projReco__436->SetBinContent(4,137830);
   projReco__436->SetBinContent(5,140640);
   projReco__436->SetBinContent(6,108900);
   projReco__436->SetBinContent(7,81630);
   projReco__436->SetBinContent(8,52340);
   projReco__436->SetBinContent(9,28720);
   projReco__436->SetBinContent(10,15070);
   projReco__436->SetBinContent(11,8620);
   projReco__436->SetBinContent(12,5140);
   projReco__436->SetBinContent(13,3280);
   projReco__436->SetBinContent(14,1930);
   projReco__436->SetBinContent(15,1400);
   projReco__436->SetBinContent(16,1040);
   projReco__436->SetBinContent(17,680);
   projReco__436->SetBinContent(18,420);
   projReco__436->SetBinContent(19,340);
   projReco__436->SetBinContent(20,200);
   projReco__436->SetBinContent(21,410);
   projReco__436->SetBinError(21,64.03124);
   projReco__436->SetEntries(114781);
   projReco__436->SetDirectory(0);
   projReco__436->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__436->SetLineColor(ci);
   projReco__436->SetLineWidth(3);
   projReco__436->GetXaxis()->SetTitle("P_{n} (GeV)");
   projReco__436->GetXaxis()->SetNdivisions(505);
   projReco__436->GetXaxis()->SetLabelFont(132);
   projReco__436->GetXaxis()->SetLabelSize(0.05);
   projReco__436->GetXaxis()->SetTitleSize(0.06);
   projReco__436->GetXaxis()->SetTitleFont(132);
   projReco__436->GetYaxis()->SetTitle("Selection Efficiency");
   projReco__436->GetYaxis()->SetNdivisions(505);
   projReco__436->GetYaxis()->SetLabelFont(132);
   projReco__436->GetYaxis()->SetLabelSize(0.05);
   projReco__436->GetYaxis()->SetTitleSize(0.06);
   projReco__436->GetYaxis()->SetTitleFont(132);
   projReco__436->GetZaxis()->SetLabelFont(132);
   projReco__436->GetZaxis()->SetLabelSize(0.05);
   projReco__436->GetZaxis()->SetTitleSize(0.06);
   projReco__436->GetZaxis()->SetTitleFont(132);
   projReco__436->Draw("HIST SAME");
   
   TH1D *projReco__437 = new TH1D("projReco__437","",20,0,2);
   projReco__437->SetBinContent(1,146000);
   projReco__437->SetBinContent(2,326830);
   projReco__437->SetBinContent(3,171060);
   projReco__437->SetBinContent(4,110710);
   projReco__437->SetBinContent(5,115010);
   projReco__437->SetBinContent(6,92070);
   projReco__437->SetBinContent(7,71040);
   projReco__437->SetBinContent(8,53020);
   projReco__437->SetBinContent(9,38900);
   projReco__437->SetBinContent(10,25860);
   projReco__437->SetBinContent(11,15360);
   projReco__437->SetBinContent(12,9360);
   projReco__437->SetBinContent(13,4250);
   projReco__437->SetBinContent(14,2600);
   projReco__437->SetBinContent(15,1610);
   projReco__437->SetBinContent(16,910);
   projReco__437->SetBinContent(17,720);
   projReco__437->SetBinContent(18,510);
   projReco__437->SetBinContent(19,310);
   projReco__437->SetBinContent(20,230);
   projReco__437->SetBinContent(21,460);
   projReco__437->SetBinError(21,67.8233);
   projReco__437->SetEntries(118682);
   projReco__437->SetDirectory(0);
   projReco__437->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__437->SetLineColor(ci);
   projReco__437->SetLineWidth(3);
   projReco__437->GetXaxis()->SetTitle("P_{n} (GeV)");
   projReco__437->GetXaxis()->SetNdivisions(505);
   projReco__437->GetXaxis()->SetLabelFont(132);
   projReco__437->GetXaxis()->SetLabelSize(0.05);
   projReco__437->GetXaxis()->SetTitleSize(0.06);
   projReco__437->GetXaxis()->SetTitleFont(132);
   projReco__437->GetYaxis()->SetTitle("Selection Efficiency");
   projReco__437->GetYaxis()->SetNdivisions(505);
   projReco__437->GetYaxis()->SetLabelFont(132);
   projReco__437->GetYaxis()->SetLabelSize(0.05);
   projReco__437->GetYaxis()->SetTitleSize(0.06);
   projReco__437->GetYaxis()->SetTitleFont(132);
   projReco__437->GetZaxis()->SetLabelFont(132);
   projReco__437->GetZaxis()->SetLabelSize(0.05);
   projReco__437->GetZaxis()->SetTitleSize(0.06);
   projReco__437->GetZaxis()->SetTitleFont(132);
   projReco__437->Draw("HIST SAME");
   
   TH1D *projReco__438 = new TH1D("projReco__438","",20,0,2);
   projReco__438->SetBinContent(1,146100);
   projReco__438->SetBinContent(2,334910);
   projReco__438->SetBinContent(3,175640);
   projReco__438->SetBinContent(4,120690);
   projReco__438->SetBinContent(5,124120);
   projReco__438->SetBinContent(6,100400);
   projReco__438->SetBinContent(7,76410);
   projReco__438->SetBinContent(8,56610);
   projReco__438->SetBinContent(9,38200);
   projReco__438->SetBinContent(10,25950);
   projReco__438->SetBinContent(11,14930);
   projReco__438->SetBinContent(12,7890);
   projReco__438->SetBinContent(13,3960);
   projReco__438->SetBinContent(14,2140);
   projReco__438->SetBinContent(15,1260);
   projReco__438->SetBinContent(16,810);
   projReco__438->SetBinContent(17,370);
   projReco__438->SetBinContent(18,250);
   projReco__438->SetBinContent(19,170);
   projReco__438->SetBinContent(20,70);
   projReco__438->SetBinContent(21,180);
   projReco__438->SetBinError(21,42.42641);
   projReco__438->SetEntries(123106);
   projReco__438->SetDirectory(0);
   projReco__438->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__438->SetLineColor(ci);
   projReco__438->SetLineWidth(3);
   projReco__438->GetXaxis()->SetTitle("P_{n} (GeV)");
   projReco__438->GetXaxis()->SetNdivisions(505);
   projReco__438->GetXaxis()->SetLabelFont(132);
   projReco__438->GetXaxis()->SetLabelSize(0.05);
   projReco__438->GetXaxis()->SetTitleSize(0.06);
   projReco__438->GetXaxis()->SetTitleFont(132);
   projReco__438->GetYaxis()->SetTitle("Selection Efficiency");
   projReco__438->GetYaxis()->SetNdivisions(505);
   projReco__438->GetYaxis()->SetLabelFont(132);
   projReco__438->GetYaxis()->SetLabelSize(0.05);
   projReco__438->GetYaxis()->SetTitleSize(0.06);
   projReco__438->GetYaxis()->SetTitleFont(132);
   projReco__438->GetZaxis()->SetLabelFont(132);
   projReco__438->GetZaxis()->SetLabelSize(0.05);
   projReco__438->GetZaxis()->SetTitleSize(0.06);
   projReco__438->GetZaxis()->SetTitleFont(132);
   projReco__438->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *projReco__439 = new TH1D("projReco__439","",20,0,2);
   projReco__439->SetBinContent(1,103560);
   projReco__439->SetBinContent(2,240690);
   projReco__439->SetBinContent(3,153660);
   projReco__439->SetBinContent(4,101300);
   projReco__439->SetBinContent(5,103180);
   projReco__439->SetBinContent(6,82220);
   projReco__439->SetBinContent(7,64010);
   projReco__439->SetBinContent(8,48400);
   projReco__439->SetBinContent(9,33180);
   projReco__439->SetBinContent(10,21060);
   projReco__439->SetBinContent(11,12600);
   projReco__439->SetBinContent(12,6470);
   projReco__439->SetBinContent(13,2980);
   projReco__439->SetBinContent(14,1660);
   projReco__439->SetBinContent(15,1010);
   projReco__439->SetBinContent(16,590);
   projReco__439->SetBinContent(17,470);
   projReco__439->SetBinContent(18,270);
   projReco__439->SetBinContent(19,130);
   projReco__439->SetBinContent(20,80);
   projReco__439->SetBinContent(21,180);
   projReco__439->SetBinError(21,42.42641);
   projReco__439->SetMinimum(0);
   projReco__439->SetMaximum(436414);
   projReco__439->SetEntries(97770);
   projReco__439->SetDirectory(0);
   projReco__439->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__439->SetLineColor(ci);
   projReco__439->SetLineWidth(3);
   projReco__439->GetXaxis()->SetTitle("p_{n} (GeV)");
   projReco__439->GetXaxis()->SetNdivisions(505);
   projReco__439->GetXaxis()->SetLabelFont(132);
   projReco__439->GetXaxis()->SetLabelSize(0.05);
   projReco__439->GetXaxis()->SetTitleSize(0.06);
   projReco__439->GetXaxis()->SetTitleOffset(0.95);
   projReco__439->GetXaxis()->SetTitleFont(132);
   projReco__439->GetYaxis()->SetTitle("d#sigma/dp_{n} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__439->GetYaxis()->SetNdivisions(505);
   projReco__439->GetYaxis()->SetLabelFont(132);
   projReco__439->GetYaxis()->SetLabelSize(0.05);
   projReco__439->GetYaxis()->SetTitleSize(0.06);
   projReco__439->GetYaxis()->SetTitleOffset(1.1);
   projReco__439->GetYaxis()->SetTitleFont(132);
   projReco__439->GetZaxis()->SetLabelFont(132);
   projReco__439->GetZaxis()->SetLabelSize(0.05);
   projReco__439->GetZaxis()->SetTitleSize(0.06);
   projReco__439->GetZaxis()->SetTitleFont(132);
   projReco__439->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_transverse_pt_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:38:49 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.5136986,-0.08094261,2.910959,0.4972189);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__376 = new TH1D("thisHist__376","thisHist",30,0,2.5);
   thisHist__376->SetBinContent(1,0.0120078);
   thisHist__376->SetBinContent(2,0.0429539);
   thisHist__376->SetBinContent(3,0.08877647);
   thisHist__376->SetBinContent(4,0.1541212);
   thisHist__376->SetBinContent(5,0.2412983);
   thisHist__376->SetBinContent(6,0.3396201);
   thisHist__376->SetBinContent(7,0.394201);
   thisHist__376->SetBinContent(8,0.3894791);
   thisHist__376->SetBinContent(9,0.3217227);
   thisHist__376->SetBinContent(10,0.2332001);
   thisHist__376->SetBinContent(11,0.1404379);
   thisHist__376->SetBinContent(12,0.06950814);
   thisHist__376->SetBinContent(13,0.02932137);
   thisHist__376->SetBinContent(14,0.01155084);
   thisHist__376->SetBinContent(15,0.00502652);
   thisHist__376->SetBinContent(16,0.002995603);
   thisHist__376->SetBinContent(17,0.002056304);
   thisHist__376->SetBinContent(18,0.001091618);
   thisHist__376->SetBinContent(19,0.0008123669);
   thisHist__376->SetBinContent(20,0.0005331158);
   thisHist__376->SetBinContent(21,0.0005838887);
   thisHist__376->SetBinContent(22,0.0002538646);
   thisHist__376->SetBinContent(23,0.0001269323);
   thisHist__376->SetBinContent(24,7.615939e-05);
   thisHist__376->SetBinContent(25,0.0001015459);
   thisHist__376->SetBinContent(26,5.077293e-05);
   thisHist__376->SetBinContent(27,5.077293e-05);
   thisHist__376->SetBinContent(28,7.615939e-05);
   thisHist__376->SetMinimum(0);
   thisHist__376->SetMaximum(0.4336211);
   thisHist__376->SetEntries(97770);
   thisHist__376->SetDirectory(0);
   thisHist__376->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__376->SetLineColor(ci);
   thisHist__376->SetLineWidth(3);
   thisHist__376->GetXaxis()->SetTitle("p_{t} (GeV)");
   thisHist__376->GetXaxis()->SetNdivisions(505);
   thisHist__376->GetXaxis()->SetLabelFont(132);
   thisHist__376->GetXaxis()->SetLabelSize(0.05);
   thisHist__376->GetXaxis()->SetTitleSize(0.06);
   thisHist__376->GetXaxis()->SetTitleOffset(0.95);
   thisHist__376->GetXaxis()->SetTitleFont(132);
   thisHist__376->GetYaxis()->SetTitle("d#sigma/dp_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__376->GetYaxis()->SetNdivisions(505);
   thisHist__376->GetYaxis()->SetLabelFont(132);
   thisHist__376->GetYaxis()->SetLabelSize(0.05);
   thisHist__376->GetYaxis()->SetTitleSize(0.06);
   thisHist__376->GetYaxis()->SetTitleOffset(1.1);
   thisHist__376->GetYaxis()->SetTitleFont(132);
   thisHist__376->GetZaxis()->SetLabelFont(132);
   thisHist__376->GetZaxis()->SetLabelSize(0.05);
   thisHist__376->GetZaxis()->SetTitleSize(0.06);
   thisHist__376->GetZaxis()->SetTitleFont(132);
   thisHist__376->Draw("C");
   
   TH1D *thisHist__377 = new TH1D("thisHist__377","thisHist",30,0,2.5);
   thisHist__377->SetBinContent(1,0.0120078);
   thisHist__377->SetBinContent(2,0.0429539);
   thisHist__377->SetBinContent(3,0.08877647);
   thisHist__377->SetBinContent(4,0.1541212);
   thisHist__377->SetBinContent(5,0.2412983);
   thisHist__377->SetBinContent(6,0.3396201);
   thisHist__377->SetBinContent(7,0.394201);
   thisHist__377->SetBinContent(8,0.3894791);
   thisHist__377->SetBinContent(9,0.3217227);
   thisHist__377->SetBinContent(10,0.2332001);
   thisHist__377->SetBinContent(11,0.1404379);
   thisHist__377->SetBinContent(12,0.06950814);
   thisHist__377->SetBinContent(13,0.02932137);
   thisHist__377->SetBinContent(14,0.01155084);
   thisHist__377->SetBinContent(15,0.00502652);
   thisHist__377->SetBinContent(16,0.002995603);
   thisHist__377->SetBinContent(17,0.002056304);
   thisHist__377->SetBinContent(18,0.001091618);
   thisHist__377->SetBinContent(19,0.0008123669);
   thisHist__377->SetBinContent(20,0.0005331158);
   thisHist__377->SetBinContent(21,0.0005838887);
   thisHist__377->SetBinContent(22,0.0002538646);
   thisHist__377->SetBinContent(23,0.0001269323);
   thisHist__377->SetBinContent(24,7.615939e-05);
   thisHist__377->SetBinContent(25,0.0001015459);
   thisHist__377->SetBinContent(26,5.077293e-05);
   thisHist__377->SetBinContent(27,5.077293e-05);
   thisHist__377->SetBinContent(28,7.615939e-05);
   thisHist__377->SetMinimum(0);
   thisHist__377->SetMaximum(0.4336211);
   thisHist__377->SetEntries(97770);
   thisHist__377->SetDirectory(0);
   thisHist__377->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__377->SetLineColor(ci);
   thisHist__377->SetLineWidth(3);
   thisHist__377->GetXaxis()->SetTitle("p_{t} (GeV)");
   thisHist__377->GetXaxis()->SetNdivisions(505);
   thisHist__377->GetXaxis()->SetLabelFont(132);
   thisHist__377->GetXaxis()->SetLabelSize(0.05);
   thisHist__377->GetXaxis()->SetTitleSize(0.06);
   thisHist__377->GetXaxis()->SetTitleOffset(0.95);
   thisHist__377->GetXaxis()->SetTitleFont(132);
   thisHist__377->GetYaxis()->SetTitle("d#sigma/dp_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__377->GetYaxis()->SetNdivisions(505);
   thisHist__377->GetYaxis()->SetLabelFont(132);
   thisHist__377->GetYaxis()->SetLabelSize(0.05);
   thisHist__377->GetYaxis()->SetTitleSize(0.06);
   thisHist__377->GetYaxis()->SetTitleOffset(1.1);
   thisHist__377->GetYaxis()->SetTitleFont(132);
   thisHist__377->GetZaxis()->SetLabelFont(132);
   thisHist__377->GetZaxis()->SetLabelSize(0.05);
   thisHist__377->GetZaxis()->SetTitleSize(0.06);
   thisHist__377->GetZaxis()->SetTitleFont(132);
   thisHist__377->Draw("CSAME");
   
   TH1D *thisHist__378 = new TH1D("thisHist__378","thisHist",30,0,2.5);
   thisHist__378->SetBinContent(1,0.01072337);
   thisHist__378->SetBinContent(2,0.03921637);
   thisHist__378->SetBinContent(3,0.0787588);
   thisHist__378->SetBinContent(4,0.1477543);
   thisHist__378->SetBinContent(5,0.2332152);
   thisHist__378->SetBinContent(6,0.3303232);
   thisHist__378->SetBinContent(7,0.384719);
   thisHist__378->SetBinContent(8,0.3731624);
   thisHist__378->SetBinContent(9,0.3186036);
   thisHist__378->SetBinContent(10,0.2325087);
   thisHist__378->SetBinContent(11,0.1409435);
   thisHist__378->SetBinContent(12,0.06457569);
   thisHist__378->SetBinContent(13,0.02423626);
   thisHist__378->SetBinContent(14,0.009455403);
   thisHist__378->SetBinContent(15,0.004238629);
   thisHist__378->SetBinContent(16,0.002445363);
   thisHist__378->SetBinContent(17,0.001829494);
   thisHist__378->SetBinContent(18,0.001340421);
   thisHist__378->SetBinContent(19,0.0010506);
   thisHist__378->SetBinContent(20,0.0005615278);
   thisHist__378->SetBinContent(21,0.0003803898);
   thisHist__378->SetBinContent(22,0.0004166174);
   thisHist__378->SetBinContent(23,0.000181138);
   thisHist__378->SetBinContent(24,0.0001992518);
   thisHist__378->SetBinContent(25,7.24552e-05);
   thisHist__378->SetBinContent(26,0.0001267966);
   thisHist__378->SetBinContent(27,7.24552e-05);
   thisHist__378->SetBinContent(28,0.0001267966);
   thisHist__378->SetBinContent(31,1.81138e-05);
   thisHist__378->SetBinError(31,1.81138e-05);
   thisHist__378->SetEntries(132565);
   thisHist__378->SetDirectory(0);
   thisHist__378->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__378->SetLineColor(ci);
   thisHist__378->SetLineWidth(3);
   thisHist__378->GetXaxis()->SetNdivisions(505);
   thisHist__378->GetXaxis()->SetLabelFont(132);
   thisHist__378->GetXaxis()->SetLabelSize(0.05);
   thisHist__378->GetXaxis()->SetTitleSize(0.06);
   thisHist__378->GetXaxis()->SetTitleFont(132);
   thisHist__378->GetYaxis()->SetNdivisions(505);
   thisHist__378->GetYaxis()->SetLabelFont(132);
   thisHist__378->GetYaxis()->SetLabelSize(0.05);
   thisHist__378->GetYaxis()->SetTitleSize(0.06);
   thisHist__378->GetYaxis()->SetTitleFont(132);
   thisHist__378->GetZaxis()->SetLabelFont(132);
   thisHist__378->GetZaxis()->SetLabelSize(0.05);
   thisHist__378->GetZaxis()->SetTitleSize(0.06);
   thisHist__378->GetZaxis()->SetTitleFont(132);
   thisHist__378->Draw("CSAME");
   
   TH1D *thisHist__379 = new TH1D("thisHist__379","thisHist",30,0,2.5);
   thisHist__379->SetBinContent(1,0.004327608);
   thisHist__379->SetBinContent(2,0.02351714);
   thisHist__379->SetBinContent(3,0.07990891);
   thisHist__379->SetBinContent(4,0.1630635);
   thisHist__379->SetBinContent(5,0.2543988);
   thisHist__379->SetBinContent(6,0.3304547);
   thisHist__379->SetBinContent(7,0.3538389);
   thisHist__379->SetBinContent(8,0.3116637);
   thisHist__379->SetBinContent(9,0.2517795);
   thisHist__379->SetBinContent(10,0.1806207);
   thisHist__379->SetBinContent(11,0.1106387);
   thisHist__379->SetBinContent(12,0.058138);
   thisHist__379->SetBinContent(13,0.02712348);
   thisHist__379->SetBinContent(14,0.01195787);
   thisHist__379->SetBinContent(15,0.006263644);
   thisHist__379->SetBinContent(16,0.003663283);
   thisHist__379->SetBinContent(17,0.001973997);
   thisHist__379->SetBinContent(18,0.001632344);
   thisHist__379->SetBinContent(19,0.00102496);
   thisHist__379->SetBinContent(20,0.0008541333);
   thisHist__379->SetBinContent(21,0.0006643259);
   thisHist__379->SetBinContent(22,0.0003796148);
   thisHist__379->SetBinContent(23,0.0001898074);
   thisHist__379->SetBinContent(24,9.490369e-05);
   thisHist__379->SetBinContent(25,0.0002087881);
   thisHist__379->SetBinContent(26,7.592296e-05);
   thisHist__379->SetBinContent(27,3.796148e-05);
   thisHist__379->SetBinContent(28,5.694222e-05);
   thisHist__379->SetBinContent(30,1.898074e-05);
   thisHist__379->SetBinContent(31,5.694222e-05);
   thisHist__379->SetBinError(31,3.28756e-05);
   thisHist__379->SetEntries(114781);
   thisHist__379->SetDirectory(0);
   thisHist__379->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__379->SetLineColor(ci);
   thisHist__379->SetLineWidth(3);
   thisHist__379->GetXaxis()->SetNdivisions(505);
   thisHist__379->GetXaxis()->SetLabelFont(132);
   thisHist__379->GetXaxis()->SetLabelSize(0.05);
   thisHist__379->GetXaxis()->SetTitleSize(0.06);
   thisHist__379->GetXaxis()->SetTitleFont(132);
   thisHist__379->GetYaxis()->SetNdivisions(505);
   thisHist__379->GetYaxis()->SetLabelFont(132);
   thisHist__379->GetYaxis()->SetLabelSize(0.05);
   thisHist__379->GetYaxis()->SetTitleSize(0.06);
   thisHist__379->GetYaxis()->SetTitleFont(132);
   thisHist__379->GetZaxis()->SetLabelFont(132);
   thisHist__379->GetZaxis()->SetLabelSize(0.05);
   thisHist__379->GetZaxis()->SetTitleSize(0.06);
   thisHist__379->GetZaxis()->SetTitleFont(132);
   thisHist__379->Draw("CSAME");
   
   TH1D *thisHist__380 = new TH1D("thisHist__380","thisHist",30,0,2.5);
   thisHist__380->SetBinContent(1,0.0089405);
   thisHist__380->SetBinContent(2,0.03527821);
   thisHist__380->SetBinContent(3,0.07460093);
   thisHist__380->SetBinContent(4,0.1310693);
   thisHist__380->SetBinContent(5,0.2097728);
   thisHist__380->SetBinContent(6,0.3003582);
   thisHist__380->SetBinContent(7,0.359052);
   thisHist__380->SetBinContent(8,0.3549688);
   thisHist__380->SetBinContent(9,0.309918);
   thisHist__380->SetBinContent(10,0.2325691);
   thisHist__380->SetBinContent(11,0.146512);
   thisHist__380->SetBinContent(12,0.0726851);
   thisHist__380->SetBinContent(13,0.03003389);
   thisHist__380->SetBinContent(14,0.01323658);
   thisHist__380->SetBinContent(15,0.006134499);
   thisHist__380->SetBinContent(16,0.003618774);
   thisHist__380->SetBinContent(17,0.00257378);
   thisHist__380->SetBinContent(18,0.001683601);
   thisHist__380->SetBinContent(19,0.0009869383);
   thisHist__380->SetBinContent(20,0.0008708279);
   thisHist__380->SetBinContent(21,0.0005418485);
   thisHist__380->SetBinContent(22,0.0003096277);
   thisHist__380->SetBinContent(23,0.0003483312);
   thisHist__380->SetBinContent(24,0.0003096277);
   thisHist__380->SetBinContent(25,5.80552e-05);
   thisHist__380->SetBinContent(26,3.870346e-05);
   thisHist__380->SetBinContent(27,3.870346e-05);
   thisHist__380->SetBinContent(28,9.675866e-05);
   thisHist__380->SetBinContent(29,3.870346e-05);
   thisHist__380->SetBinContent(30,3.870346e-05);
   thisHist__380->SetBinContent(31,1.935173e-05);
   thisHist__380->SetBinError(31,1.935173e-05);
   thisHist__380->SetEntries(118682);
   thisHist__380->SetDirectory(0);
   thisHist__380->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__380->SetLineColor(ci);
   thisHist__380->SetLineWidth(3);
   thisHist__380->GetXaxis()->SetNdivisions(505);
   thisHist__380->GetXaxis()->SetLabelFont(132);
   thisHist__380->GetXaxis()->SetLabelSize(0.05);
   thisHist__380->GetXaxis()->SetTitleSize(0.06);
   thisHist__380->GetXaxis()->SetTitleFont(132);
   thisHist__380->GetYaxis()->SetNdivisions(505);
   thisHist__380->GetYaxis()->SetLabelFont(132);
   thisHist__380->GetYaxis()->SetLabelSize(0.05);
   thisHist__380->GetYaxis()->SetTitleSize(0.06);
   thisHist__380->GetYaxis()->SetTitleFont(132);
   thisHist__380->GetZaxis()->SetLabelFont(132);
   thisHist__380->GetZaxis()->SetLabelSize(0.05);
   thisHist__380->GetZaxis()->SetTitleSize(0.06);
   thisHist__380->GetZaxis()->SetTitleFont(132);
   thisHist__380->Draw("CSAME");
   
   TH1D *thisHist__381 = new TH1D("thisHist__381","thisHist",30,0,2.5);
   thisHist__381->SetBinContent(1,0.01145556);
   thisHist__381->SetBinContent(2,0.03957199);
   thisHist__381->SetBinContent(3,0.0800341);
   thisHist__381->SetBinContent(4,0.1404467);
   thisHist__381->SetBinContent(5,0.2240026);
   thisHist__381->SetBinContent(6,0.3154342);
   thisHist__381->SetBinContent(7,0.3721121);
   thisHist__381->SetBinContent(8,0.3699642);
   thisHist__381->SetBinContent(9,0.3236776);
   thisHist__381->SetBinContent(10,0.2388445);
   thisHist__381->SetBinContent(11,0.1479934);
   thisHist__381->SetBinContent(12,0.07119087);
   thisHist__381->SetBinContent(13,0.02854214);
   thisHist__381->SetBinContent(14,0.008746473);
   thisHist__381->SetBinContent(15,0.004237782);
   thisHist__381->SetBinContent(16,0.00222532);
   thisHist__381->SetBinContent(17,0.001180387);
   thisHist__381->SetBinContent(18,0.000735323);
   thisHist__381->SetBinContent(19,0.0006385699);
   thisHist__381->SetBinContent(20,0.0003289603);
   thisHist__381->SetBinContent(21,0.0003483109);
   thisHist__381->SetBinContent(22,0.0001161036);
   thisHist__381->SetBinContent(23,7.740242e-05);
   thisHist__381->SetBinContent(24,7.740242e-05);
   thisHist__381->SetBinContent(25,1.93506e-05);
   thisHist__381->SetBinContent(26,9.675302e-05);
   thisHist__381->SetBinContent(27,3.870121e-05);
   thisHist__381->SetBinContent(28,3.870121e-05);
   thisHist__381->SetEntries(123106);
   thisHist__381->SetDirectory(0);
   thisHist__381->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__381->SetLineColor(ci);
   thisHist__381->SetLineWidth(3);
   thisHist__381->GetXaxis()->SetNdivisions(505);
   thisHist__381->GetXaxis()->SetLabelFont(132);
   thisHist__381->GetXaxis()->SetLabelSize(0.05);
   thisHist__381->GetXaxis()->SetTitleSize(0.06);
   thisHist__381->GetXaxis()->SetTitleFont(132);
   thisHist__381->GetYaxis()->SetNdivisions(505);
   thisHist__381->GetYaxis()->SetLabelFont(132);
   thisHist__381->GetYaxis()->SetLabelSize(0.05);
   thisHist__381->GetYaxis()->SetTitleSize(0.06);
   thisHist__381->GetYaxis()->SetTitleFont(132);
   thisHist__381->GetZaxis()->SetLabelFont(132);
   thisHist__381->GetZaxis()->SetLabelSize(0.05);
   thisHist__381->GetZaxis()->SetTitleSize(0.06);
   thisHist__381->GetZaxis()->SetTitleFont(132);
   thisHist__381->Draw("CSAME");
   
   TH1D *thisHist__382 = new TH1D("thisHist__382","thisHist",30,0,2.5);
   thisHist__382->SetBinContent(1,0.0120078);
   thisHist__382->SetBinContent(2,0.0429539);
   thisHist__382->SetBinContent(3,0.08877647);
   thisHist__382->SetBinContent(4,0.1541212);
   thisHist__382->SetBinContent(5,0.2412983);
   thisHist__382->SetBinContent(6,0.3396201);
   thisHist__382->SetBinContent(7,0.394201);
   thisHist__382->SetBinContent(8,0.3894791);
   thisHist__382->SetBinContent(9,0.3217227);
   thisHist__382->SetBinContent(10,0.2332001);
   thisHist__382->SetBinContent(11,0.1404379);
   thisHist__382->SetBinContent(12,0.06950814);
   thisHist__382->SetBinContent(13,0.02932137);
   thisHist__382->SetBinContent(14,0.01155084);
   thisHist__382->SetBinContent(15,0.00502652);
   thisHist__382->SetBinContent(16,0.002995603);
   thisHist__382->SetBinContent(17,0.002056304);
   thisHist__382->SetBinContent(18,0.001091618);
   thisHist__382->SetBinContent(19,0.0008123669);
   thisHist__382->SetBinContent(20,0.0005331158);
   thisHist__382->SetBinContent(21,0.0005838887);
   thisHist__382->SetBinContent(22,0.0002538646);
   thisHist__382->SetBinContent(23,0.0001269323);
   thisHist__382->SetBinContent(24,7.615939e-05);
   thisHist__382->SetBinContent(25,0.0001015459);
   thisHist__382->SetBinContent(26,5.077293e-05);
   thisHist__382->SetBinContent(27,5.077293e-05);
   thisHist__382->SetBinContent(28,7.615939e-05);
   thisHist__382->SetMinimum(0);
   thisHist__382->SetMaximum(0.4336211);
   thisHist__382->SetEntries(97770);
   thisHist__382->SetDirectory(0);
   thisHist__382->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__382->SetLineColor(ci);
   thisHist__382->SetLineWidth(3);
   thisHist__382->GetXaxis()->SetTitle("p_{t} (GeV)");
   thisHist__382->GetXaxis()->SetNdivisions(505);
   thisHist__382->GetXaxis()->SetLabelFont(132);
   thisHist__382->GetXaxis()->SetLabelSize(0.05);
   thisHist__382->GetXaxis()->SetTitleSize(0.06);
   thisHist__382->GetXaxis()->SetTitleOffset(0.95);
   thisHist__382->GetXaxis()->SetTitleFont(132);
   thisHist__382->GetYaxis()->SetTitle("d#sigma/dp_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__382->GetYaxis()->SetNdivisions(505);
   thisHist__382->GetYaxis()->SetLabelFont(132);
   thisHist__382->GetYaxis()->SetLabelSize(0.05);
   thisHist__382->GetYaxis()->SetTitleSize(0.06);
   thisHist__382->GetYaxis()->SetTitleOffset(1.1);
   thisHist__382->GetYaxis()->SetTitleFont(132);
   thisHist__382->GetZaxis()->SetLabelFont(132);
   thisHist__382->GetZaxis()->SetLabelSize(0.05);
   thisHist__382->GetZaxis()->SetTitleSize(0.06);
   thisHist__382->GetZaxis()->SetTitleFont(132);
   thisHist__382->Draw("sameaxis");
   Double_t xAxis192[6] = {0, 0.4, 0.5, 0.6, 0.7, 2.5}; 
   
   TH1D *modRate_px__383 = new TH1D("modRate_px__383","",5, xAxis192);
   modRate_px__383->SetBinContent(1,0.394201);
   modRate_px__383->SetBinContent(2,0.3036435);
   modRate_px__383->SetBinContent(3,0.3121488);
   modRate_px__383->SetBinContent(4,0.2826806);
   modRate_px__383->SetBinContent(5,0.199775);
   modRate_px__383->SetBinError(1,60.56988);
   modRate_px__383->SetBinError(2,42.13384);
   modRate_px__383->SetBinError(3,47.90087);
   modRate_px__383->SetBinError(4,41.883);
   modRate_px__383->SetBinError(5,38.50745);
   modRate_px__383->SetEntries(73561.02);
   modRate_px__383->SetDirectory(0);
   modRate_px__383->SetStats(0);
   modRate_px__383->SetLineStyle(7);
   modRate_px__383->SetLineWidth(3);
   modRate_px__383->GetXaxis()->SetTitle("P_{t} (GeV)");
   modRate_px__383->GetXaxis()->SetRange(1,25);
   modRate_px__383->GetXaxis()->SetNdivisions(505);
   modRate_px__383->GetXaxis()->SetLabelFont(132);
   modRate_px__383->GetXaxis()->SetLabelSize(0.05);
   modRate_px__383->GetXaxis()->SetTitleSize(0.06);
   modRate_px__383->GetXaxis()->SetTitleFont(132);
   modRate_px__383->GetYaxis()->SetNdivisions(505);
   modRate_px__383->GetYaxis()->SetLabelFont(132);
   modRate_px__383->GetYaxis()->SetLabelSize(0.05);
   modRate_px__383->GetYaxis()->SetTitleSize(0.06);
   modRate_px__383->GetYaxis()->SetTitleFont(132);
   modRate_px__383->GetZaxis()->SetLabelFont(132);
   modRate_px__383->GetZaxis()->SetLabelSize(0.05);
   modRate_px__383->GetZaxis()->SetTitleSize(0.06);
   modRate_px__383->GetZaxis()->SetTitleFont(132);
   modRate_px__383->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(2.5,0,2.5,0.4336211,0,0.134621,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__384 = new TH1D("thisHist__384","thisHist",30,0,2.5);
   thisHist__384->SetBinContent(1,0.0120078);
   thisHist__384->SetBinContent(2,0.0429539);
   thisHist__384->SetBinContent(3,0.08877647);
   thisHist__384->SetBinContent(4,0.1541212);
   thisHist__384->SetBinContent(5,0.2412983);
   thisHist__384->SetBinContent(6,0.3396201);
   thisHist__384->SetBinContent(7,0.394201);
   thisHist__384->SetBinContent(8,0.3894791);
   thisHist__384->SetBinContent(9,0.3217227);
   thisHist__384->SetBinContent(10,0.2332001);
   thisHist__384->SetBinContent(11,0.1404379);
   thisHist__384->SetBinContent(12,0.06950814);
   thisHist__384->SetBinContent(13,0.02932137);
   thisHist__384->SetBinContent(14,0.01155084);
   thisHist__384->SetBinContent(15,0.00502652);
   thisHist__384->SetBinContent(16,0.002995603);
   thisHist__384->SetBinContent(17,0.002056304);
   thisHist__384->SetBinContent(18,0.001091618);
   thisHist__384->SetBinContent(19,0.0008123669);
   thisHist__384->SetBinContent(20,0.0005331158);
   thisHist__384->SetBinContent(21,0.0005838887);
   thisHist__384->SetBinContent(22,0.0002538646);
   thisHist__384->SetBinContent(23,0.0001269323);
   thisHist__384->SetBinContent(24,7.615939e-05);
   thisHist__384->SetBinContent(25,0.0001015459);
   thisHist__384->SetBinContent(26,5.077293e-05);
   thisHist__384->SetBinContent(27,5.077293e-05);
   thisHist__384->SetBinContent(28,7.615939e-05);
   thisHist__384->SetMinimum(0);
   thisHist__384->SetMaximum(0.4336211);
   thisHist__384->SetEntries(97770);
   thisHist__384->SetDirectory(0);
   thisHist__384->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__384->SetLineColor(ci);
   thisHist__384->SetLineWidth(3);
   thisHist__384->GetXaxis()->SetTitle("p_{t} (GeV)");
   thisHist__384->GetXaxis()->SetNdivisions(505);
   thisHist__384->GetXaxis()->SetLabelFont(132);
   thisHist__384->GetXaxis()->SetLabelSize(0.05);
   thisHist__384->GetXaxis()->SetTitleSize(0.06);
   thisHist__384->GetXaxis()->SetTitleOffset(0.95);
   thisHist__384->GetXaxis()->SetTitleFont(132);
   thisHist__384->GetYaxis()->SetTitle("d#sigma/dp_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__384->GetYaxis()->SetNdivisions(505);
   thisHist__384->GetYaxis()->SetLabelFont(132);
   thisHist__384->GetYaxis()->SetLabelSize(0.05);
   thisHist__384->GetYaxis()->SetTitleSize(0.06);
   thisHist__384->GetYaxis()->SetTitleOffset(1.1);
   thisHist__384->GetYaxis()->SetTitleFont(132);
   thisHist__384->GetZaxis()->SetLabelFont(132);
   thisHist__384->GetZaxis()->SetLabelSize(0.05);
   thisHist__384->GetZaxis()->SetTitleSize(0.06);
   thisHist__384->GetZaxis()->SetTitleFont(132);
   thisHist__384->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_transverse_pt_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:38:49 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.5136986,-5052.124,2.910959,31034.48);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis185[6] = {0, 0.4, 0.5, 0.6, 0.7, 2.5}; 
   
   TH1D *projReco__369 = new TH1D("projReco__369","",5, xAxis185);
   projReco__369->SetBinContent(1,5829.09);
   projReco__369->SetBinContent(2,14671.94);
   projReco__369->SetBinContent(3,18140.39);
   projReco__369->SetBinContent(4,15422.13);
   projReco__369->SetBinContent(5,925.5702);
   projReco__369->SetMinimum(0);
   projReco__369->SetMaximum(27064.95);
   projReco__369->SetEntries(73556.02);
   projReco__369->SetDirectory(0);
   projReco__369->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__369->SetLineColor(ci);
   projReco__369->SetLineWidth(3);
   projReco__369->GetXaxis()->SetTitle("p_{t} (GeV)");
   projReco__369->GetXaxis()->SetRange(1,25);
   projReco__369->GetXaxis()->SetNdivisions(505);
   projReco__369->GetXaxis()->SetLabelFont(132);
   projReco__369->GetXaxis()->SetLabelSize(0.05);
   projReco__369->GetXaxis()->SetTitleSize(0.06);
   projReco__369->GetXaxis()->SetTitleOffset(0.95);
   projReco__369->GetXaxis()->SetTitleFont(132);
   projReco__369->GetYaxis()->SetTitle("d#sigma/dp_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__369->GetYaxis()->SetNdivisions(505);
   projReco__369->GetYaxis()->SetLabelFont(132);
   projReco__369->GetYaxis()->SetLabelSize(0.05);
   projReco__369->GetYaxis()->SetTitleSize(0.06);
   projReco__369->GetYaxis()->SetTitleOffset(1.1);
   projReco__369->GetYaxis()->SetTitleFont(132);
   projReco__369->GetZaxis()->SetLabelFont(132);
   projReco__369->GetZaxis()->SetLabelSize(0.05);
   projReco__369->GetZaxis()->SetTitleSize(0.06);
   projReco__369->GetZaxis()->SetTitleFont(132);
   projReco__369->Draw("HIST");
   Double_t xAxis186[6] = {0, 0.4, 0.5, 0.6, 0.7, 2.5}; 
   
   TH1D *projReco__370 = new TH1D("projReco__370","",5, xAxis186);
   projReco__370->SetBinContent(1,5829.09);
   projReco__370->SetBinContent(2,14671.94);
   projReco__370->SetBinContent(3,18140.39);
   projReco__370->SetBinContent(4,15422.13);
   projReco__370->SetBinContent(5,925.5702);
   projReco__370->SetMinimum(0);
   projReco__370->SetMaximum(27064.95);
   projReco__370->SetEntries(73556.02);
   projReco__370->SetDirectory(0);
   projReco__370->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__370->SetLineColor(ci);
   projReco__370->SetLineWidth(3);
   projReco__370->GetXaxis()->SetTitle("p_{t} (GeV)");
   projReco__370->GetXaxis()->SetRange(1,25);
   projReco__370->GetXaxis()->SetNdivisions(505);
   projReco__370->GetXaxis()->SetLabelFont(132);
   projReco__370->GetXaxis()->SetLabelSize(0.05);
   projReco__370->GetXaxis()->SetTitleSize(0.06);
   projReco__370->GetXaxis()->SetTitleOffset(0.95);
   projReco__370->GetXaxis()->SetTitleFont(132);
   projReco__370->GetYaxis()->SetTitle("d#sigma/dp_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__370->GetYaxis()->SetNdivisions(505);
   projReco__370->GetYaxis()->SetLabelFont(132);
   projReco__370->GetYaxis()->SetLabelSize(0.05);
   projReco__370->GetYaxis()->SetTitleSize(0.06);
   projReco__370->GetYaxis()->SetTitleOffset(1.1);
   projReco__370->GetYaxis()->SetTitleFont(132);
   projReco__370->GetZaxis()->SetLabelFont(132);
   projReco__370->GetZaxis()->SetLabelSize(0.05);
   projReco__370->GetZaxis()->SetTitleSize(0.06);
   projReco__370->GetZaxis()->SetTitleFont(132);
   projReco__370->Draw("HIST SAME");
   Double_t xAxis187[7] = {0, 0.4, 0.5, 0.6, 0.7, 0.8, 2.5}; 
   
   TH1D *projReco__371 = new TH1D("projReco__371","",6, xAxis187);
   projReco__371->SetBinContent(1,7684.353);
   projReco__371->SetBinContent(2,20229.77);
   projReco__371->SetBinContent(3,24604.5);
   projReco__371->SetBinContent(4,20768.99);
   projReco__371->SetBinContent(5,13732.41);
   projReco__371->SetBinContent(6,533.723);
   projReco__371->SetBinContent(7,0.5882353);
   projReco__371->SetBinError(7,0.5882353);
   projReco__371->SetEntries(99792.46);
   projReco__371->SetDirectory(0);
   projReco__371->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__371->SetLineColor(ci);
   projReco__371->SetLineWidth(3);
   projReco__371->GetXaxis()->SetTitle("P_{t} (GeV)");
   projReco__371->GetXaxis()->SetRange(1,25);
   projReco__371->GetXaxis()->SetNdivisions(505);
   projReco__371->GetXaxis()->SetLabelFont(132);
   projReco__371->GetXaxis()->SetLabelSize(0.05);
   projReco__371->GetXaxis()->SetTitleSize(0.06);
   projReco__371->GetXaxis()->SetTitleFont(132);
   projReco__371->GetYaxis()->SetNdivisions(505);
   projReco__371->GetYaxis()->SetLabelFont(132);
   projReco__371->GetYaxis()->SetLabelSize(0.05);
   projReco__371->GetYaxis()->SetTitleSize(0.06);
   projReco__371->GetYaxis()->SetTitleFont(132);
   projReco__371->GetZaxis()->SetLabelFont(132);
   projReco__371->GetZaxis()->SetLabelSize(0.05);
   projReco__371->GetZaxis()->SetTitleSize(0.06);
   projReco__371->GetZaxis()->SetTitleFont(132);
   projReco__371->Draw("HIST SAME");
   Double_t xAxis188[7] = {0, 0.4, 0.5, 0.6, 0.7, 0.8, 2.5}; 
   
   TH1D *projReco__372 = new TH1D("projReco__372","",6, xAxis188);
   projReco__372->SetBinContent(1,7344.457);
   projReco__372->SetBinContent(2,19396.44);
   projReco__372->SetBinContent(3,21262.65);
   projReco__372->SetBinContent(4,16284.1);
   projReco__372->SetBinContent(5,10344.62);
   projReco__372->SetBinContent(6,419.5824);
   projReco__372->SetBinContent(7,1.764706);
   projReco__372->SetBinError(7,1.018853);
   projReco__372->SetEntries(86462.59);
   projReco__372->SetDirectory(0);
   projReco__372->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__372->SetLineColor(ci);
   projReco__372->SetLineWidth(3);
   projReco__372->GetXaxis()->SetTitle("P_{t} (GeV)");
   projReco__372->GetXaxis()->SetRange(1,25);
   projReco__372->GetXaxis()->SetNdivisions(505);
   projReco__372->GetXaxis()->SetLabelFont(132);
   projReco__372->GetXaxis()->SetLabelSize(0.05);
   projReco__372->GetXaxis()->SetTitleSize(0.06);
   projReco__372->GetXaxis()->SetTitleFont(132);
   projReco__372->GetYaxis()->SetNdivisions(505);
   projReco__372->GetYaxis()->SetLabelFont(132);
   projReco__372->GetYaxis()->SetLabelSize(0.05);
   projReco__372->GetYaxis()->SetTitleSize(0.06);
   projReco__372->GetYaxis()->SetTitleFont(132);
   projReco__372->GetZaxis()->SetLabelFont(132);
   projReco__372->GetZaxis()->SetLabelSize(0.05);
   projReco__372->GetZaxis()->SetTitleSize(0.06);
   projReco__372->GetZaxis()->SetTitleFont(132);
   projReco__372->Draw("HIST SAME");
   Double_t xAxis189[7] = {0, 0.4, 0.5, 0.6, 0.7, 0.8, 2.5}; 
   
   TH1D *projReco__373 = new TH1D("projReco__373","",6, xAxis189);
   projReco__373->SetBinContent(1,6386.486);
   projReco__373->SetBinContent(2,17058.35);
   projReco__373->SetBinContent(3,21332.76);
   projReco__373->SetBinContent(4,18524.14);
   projReco__373->SetBinContent(5,12786);
   projReco__373->SetBinContent(6,530.1579);
   projReco__373->SetBinContent(7,0.5882353);
   projReco__373->SetBinError(7,0.5882353);
   projReco__373->SetEntries(88279.19);
   projReco__373->SetDirectory(0);
   projReco__373->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__373->SetLineColor(ci);
   projReco__373->SetLineWidth(3);
   projReco__373->GetXaxis()->SetTitle("P_{t} (GeV)");
   projReco__373->GetXaxis()->SetRange(1,25);
   projReco__373->GetXaxis()->SetNdivisions(505);
   projReco__373->GetXaxis()->SetLabelFont(132);
   projReco__373->GetXaxis()->SetLabelSize(0.05);
   projReco__373->GetXaxis()->SetTitleSize(0.06);
   projReco__373->GetXaxis()->SetTitleFont(132);
   projReco__373->GetYaxis()->SetNdivisions(505);
   projReco__373->GetYaxis()->SetLabelFont(132);
   projReco__373->GetYaxis()->SetLabelSize(0.05);
   projReco__373->GetYaxis()->SetTitleSize(0.06);
   projReco__373->GetYaxis()->SetTitleFont(132);
   projReco__373->GetZaxis()->SetLabelFont(132);
   projReco__373->GetZaxis()->SetLabelSize(0.05);
   projReco__373->GetZaxis()->SetTitleSize(0.06);
   projReco__373->GetZaxis()->SetTitleFont(132);
   projReco__373->Draw("HIST SAME");
   Double_t xAxis190[7] = {0, 0.4, 0.5, 0.6, 0.7, 0.8, 2.5}; 
   
   TH1D *projReco__374 = new TH1D("projReco__374","",6, xAxis190);
   projReco__374->SetBinContent(1,6959.571);
   projReco__374->SetBinContent(2,17861.45);
   projReco__374->SetBinContent(3,21964.84);
   projReco__374->SetBinContent(4,19325.21);
   projReco__374->SetBinContent(5,13166.04);
   projReco__374->SetBinContent(6,523.3175);
   projReco__374->SetEntries(91943.74);
   projReco__374->SetDirectory(0);
   projReco__374->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__374->SetLineColor(ci);
   projReco__374->SetLineWidth(3);
   projReco__374->GetXaxis()->SetTitle("P_{t} (GeV)");
   projReco__374->GetXaxis()->SetRange(1,25);
   projReco__374->GetXaxis()->SetNdivisions(505);
   projReco__374->GetXaxis()->SetLabelFont(132);
   projReco__374->GetXaxis()->SetLabelSize(0.05);
   projReco__374->GetXaxis()->SetTitleSize(0.06);
   projReco__374->GetXaxis()->SetTitleFont(132);
   projReco__374->GetYaxis()->SetNdivisions(505);
   projReco__374->GetYaxis()->SetLabelFont(132);
   projReco__374->GetYaxis()->SetLabelSize(0.05);
   projReco__374->GetYaxis()->SetTitleSize(0.06);
   projReco__374->GetYaxis()->SetTitleFont(132);
   projReco__374->GetZaxis()->SetLabelFont(132);
   projReco__374->GetZaxis()->SetLabelSize(0.05);
   projReco__374->GetZaxis()->SetTitleSize(0.06);
   projReco__374->GetZaxis()->SetTitleFont(132);
   projReco__374->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis191[6] = {0, 0.4, 0.5, 0.6, 0.7, 2.5}; 
   
   TH1D *projReco__375 = new TH1D("projReco__375","",5, xAxis191);
   projReco__375->SetBinContent(1,5829.09);
   projReco__375->SetBinContent(2,14671.94);
   projReco__375->SetBinContent(3,18140.39);
   projReco__375->SetBinContent(4,15422.13);
   projReco__375->SetBinContent(5,925.5702);
   projReco__375->SetMinimum(0);
   projReco__375->SetMaximum(27064.95);
   projReco__375->SetEntries(73556.02);
   projReco__375->SetDirectory(0);
   projReco__375->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__375->SetLineColor(ci);
   projReco__375->SetLineWidth(3);
   projReco__375->GetXaxis()->SetTitle("p_{t} (GeV)");
   projReco__375->GetXaxis()->SetRange(1,25);
   projReco__375->GetXaxis()->SetNdivisions(505);
   projReco__375->GetXaxis()->SetLabelFont(132);
   projReco__375->GetXaxis()->SetLabelSize(0.05);
   projReco__375->GetXaxis()->SetTitleSize(0.06);
   projReco__375->GetXaxis()->SetTitleOffset(0.95);
   projReco__375->GetXaxis()->SetTitleFont(132);
   projReco__375->GetYaxis()->SetTitle("d#sigma/dp_{t} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__375->GetYaxis()->SetNdivisions(505);
   projReco__375->GetYaxis()->SetLabelFont(132);
   projReco__375->GetYaxis()->SetLabelSize(0.05);
   projReco__375->GetYaxis()->SetTitleSize(0.06);
   projReco__375->GetYaxis()->SetTitleOffset(1.1);
   projReco__375->GetYaxis()->SetTitleFont(132);
   projReco__375->GetZaxis()->SetLabelFont(132);
   projReco__375->GetZaxis()->SetLabelSize(0.05);
   projReco__375->GetZaxis()->SetTitleSize(0.06);
   projReco__375->GetZaxis()->SetTitleFont(132);
   projReco__375->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_transverse_pz_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:35:00 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-4.109589,-0.01608049,23.28767,0.09878015);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__360 = new TH1D("thisHist__360","thisHist",30,0,20);
   thisHist__360->SetBinContent(3,0.03543633);
   thisHist__360->SetBinContent(4,0.07653067);
   thisHist__360->SetBinContent(5,0.07831407);
   thisHist__360->SetBinContent(6,0.04842468);
   thisHist__360->SetBinContent(7,0.02267646);
   thisHist__360->SetBinContent(8,0.01244571);
   thisHist__360->SetBinContent(9,0.008659958);
   thisHist__360->SetBinContent(10,0.006838479);
   thisHist__360->SetBinContent(11,0.005508863);
   thisHist__360->SetBinContent(12,0.004563217);
   thisHist__360->SetBinContent(13,0.004141167);
   thisHist__360->SetBinContent(14,0.003639784);
   thisHist__360->SetBinContent(15,0.003074936);
   thisHist__360->SetMinimum(0);
   thisHist__360->SetMaximum(0.08614548);
   thisHist__360->SetEntries(97770);
   thisHist__360->SetDirectory(0);
   thisHist__360->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__360->SetLineColor(ci);
   thisHist__360->SetLineWidth(3);
   thisHist__360->GetXaxis()->SetTitle("p_{||} (GeV)");
   thisHist__360->GetXaxis()->SetNdivisions(505);
   thisHist__360->GetXaxis()->SetLabelFont(132);
   thisHist__360->GetXaxis()->SetLabelSize(0.05);
   thisHist__360->GetXaxis()->SetTitleSize(0.06);
   thisHist__360->GetXaxis()->SetTitleOffset(0.95);
   thisHist__360->GetXaxis()->SetTitleFont(132);
   thisHist__360->GetYaxis()->SetTitle("d#sigma/dp_{||} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__360->GetYaxis()->SetNdivisions(505);
   thisHist__360->GetYaxis()->SetLabelFont(132);
   thisHist__360->GetYaxis()->SetLabelSize(0.05);
   thisHist__360->GetYaxis()->SetTitleSize(0.06);
   thisHist__360->GetYaxis()->SetTitleOffset(1.1);
   thisHist__360->GetYaxis()->SetTitleFont(132);
   thisHist__360->GetZaxis()->SetLabelFont(132);
   thisHist__360->GetZaxis()->SetLabelSize(0.05);
   thisHist__360->GetZaxis()->SetTitleSize(0.06);
   thisHist__360->GetZaxis()->SetTitleFont(132);
   thisHist__360->Draw("C");
   
   TH1D *thisHist__361 = new TH1D("thisHist__361","thisHist",30,0,20);
   thisHist__361->SetBinContent(3,0.03543633);
   thisHist__361->SetBinContent(4,0.07653067);
   thisHist__361->SetBinContent(5,0.07831407);
   thisHist__361->SetBinContent(6,0.04842468);
   thisHist__361->SetBinContent(7,0.02267646);
   thisHist__361->SetBinContent(8,0.01244571);
   thisHist__361->SetBinContent(9,0.008659958);
   thisHist__361->SetBinContent(10,0.006838479);
   thisHist__361->SetBinContent(11,0.005508863);
   thisHist__361->SetBinContent(12,0.004563217);
   thisHist__361->SetBinContent(13,0.004141167);
   thisHist__361->SetBinContent(14,0.003639784);
   thisHist__361->SetBinContent(15,0.003074936);
   thisHist__361->SetMinimum(0);
   thisHist__361->SetMaximum(0.08614548);
   thisHist__361->SetEntries(97770);
   thisHist__361->SetDirectory(0);
   thisHist__361->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__361->SetLineColor(ci);
   thisHist__361->SetLineWidth(3);
   thisHist__361->GetXaxis()->SetTitle("p_{||} (GeV)");
   thisHist__361->GetXaxis()->SetNdivisions(505);
   thisHist__361->GetXaxis()->SetLabelFont(132);
   thisHist__361->GetXaxis()->SetLabelSize(0.05);
   thisHist__361->GetXaxis()->SetTitleSize(0.06);
   thisHist__361->GetXaxis()->SetTitleOffset(0.95);
   thisHist__361->GetXaxis()->SetTitleFont(132);
   thisHist__361->GetYaxis()->SetTitle("d#sigma/dp_{||} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__361->GetYaxis()->SetNdivisions(505);
   thisHist__361->GetYaxis()->SetLabelFont(132);
   thisHist__361->GetYaxis()->SetLabelSize(0.05);
   thisHist__361->GetYaxis()->SetTitleSize(0.06);
   thisHist__361->GetYaxis()->SetTitleOffset(1.1);
   thisHist__361->GetYaxis()->SetTitleFont(132);
   thisHist__361->GetZaxis()->SetLabelFont(132);
   thisHist__361->GetZaxis()->SetLabelSize(0.05);
   thisHist__361->GetZaxis()->SetTitleSize(0.06);
   thisHist__361->GetZaxis()->SetTitleFont(132);
   thisHist__361->Draw("CSAME");
   
   TH1D *thisHist__362 = new TH1D("thisHist__362","thisHist",30,0,20);
   thisHist__362->SetBinContent(3,0.03406073);
   thisHist__362->SetBinContent(4,0.07442281);
   thisHist__362->SetBinContent(5,0.07577002);
   thisHist__362->SetBinContent(6,0.04675851);
   thisHist__362->SetBinContent(7,0.02252904);
   thisHist__362->SetBinContent(8,0.01169246);
   thisHist__362->SetBinContent(9,0.008071962);
   thisHist__362->SetBinContent(10,0.006380586);
   thisHist__362->SetBinContent(11,0.005526973);
   thisHist__362->SetBinContent(12,0.004585055);
   thisHist__362->SetBinContent(13,0.003862768);
   thisHist__362->SetBinContent(14,0.00360691);
   thisHist__362->SetBinContent(15,0.002889151);
   thisHist__362->SetEntries(132565);
   thisHist__362->SetDirectory(0);
   thisHist__362->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__362->SetLineColor(ci);
   thisHist__362->SetLineWidth(3);
   thisHist__362->GetXaxis()->SetNdivisions(505);
   thisHist__362->GetXaxis()->SetLabelFont(132);
   thisHist__362->GetXaxis()->SetLabelSize(0.05);
   thisHist__362->GetXaxis()->SetTitleSize(0.06);
   thisHist__362->GetXaxis()->SetTitleFont(132);
   thisHist__362->GetYaxis()->SetNdivisions(505);
   thisHist__362->GetYaxis()->SetLabelFont(132);
   thisHist__362->GetYaxis()->SetLabelSize(0.05);
   thisHist__362->GetYaxis()->SetTitleSize(0.06);
   thisHist__362->GetYaxis()->SetTitleFont(132);
   thisHist__362->GetZaxis()->SetLabelFont(132);
   thisHist__362->GetZaxis()->SetLabelSize(0.05);
   thisHist__362->GetZaxis()->SetTitleSize(0.06);
   thisHist__362->GetZaxis()->SetTitleFont(132);
   thisHist__362->Draw("CSAME");
   
   TH1D *thisHist__363 = new TH1D("thisHist__363","thisHist",30,0,20);
   thisHist__363->SetBinContent(3,0.0333539);
   thisHist__363->SetBinContent(4,0.06711827);
   thisHist__363->SetBinContent(5,0.06776361);
   thisHist__363->SetBinContent(6,0.04237213);
   thisHist__363->SetBinContent(7,0.01947898);
   thisHist__363->SetBinContent(8,0.01048923);
   thisHist__363->SetBinContent(9,0.007547216);
   thisHist__363->SetBinContent(10,0.005905382);
   thisHist__363->SetBinContent(11,0.00488754);
   thisHist__363->SetBinContent(12,0.004064251);
   thisHist__363->SetBinContent(13,0.003461612);
   thisHist__363->SetBinContent(14,0.003236216);
   thisHist__363->SetBinContent(15,0.002650186);
   thisHist__363->SetEntries(114781);
   thisHist__363->SetDirectory(0);
   thisHist__363->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__363->SetLineColor(ci);
   thisHist__363->SetLineWidth(3);
   thisHist__363->GetXaxis()->SetNdivisions(505);
   thisHist__363->GetXaxis()->SetLabelFont(132);
   thisHist__363->GetXaxis()->SetLabelSize(0.05);
   thisHist__363->GetXaxis()->SetTitleSize(0.06);
   thisHist__363->GetXaxis()->SetTitleFont(132);
   thisHist__363->GetYaxis()->SetNdivisions(505);
   thisHist__363->GetYaxis()->SetLabelFont(132);
   thisHist__363->GetYaxis()->SetLabelSize(0.05);
   thisHist__363->GetYaxis()->SetTitleSize(0.06);
   thisHist__363->GetYaxis()->SetTitleFont(132);
   thisHist__363->GetZaxis()->SetLabelFont(132);
   thisHist__363->GetZaxis()->SetLabelSize(0.05);
   thisHist__363->GetZaxis()->SetTitleSize(0.06);
   thisHist__363->GetZaxis()->SetTitleFont(132);
   thisHist__363->Draw("CSAME");
   
   TH1D *thisHist__364 = new TH1D("thisHist__364","thisHist",30,0,20);
   thisHist__364->SetBinContent(3,0.03250365);
   thisHist__364->SetBinContent(4,0.07177315);
   thisHist__364->SetBinContent(5,0.07271171);
   thisHist__364->SetBinContent(6,0.04293665);
   thisHist__364->SetBinContent(7,0.0209289);
   thisHist__364->SetBinContent(8,0.01142236);
   thisHist__364->SetBinContent(9,0.00821481);
   thisHist__364->SetBinContent(10,0.006497344);
   thisHist__364->SetBinContent(11,0.00529028);
   thisHist__364->SetBinContent(12,0.00449444);
   thisHist__364->SetBinContent(13,0.004010646);
   thisHist__364->SetBinContent(14,0.00336962);
   thisHist__364->SetBinContent(15,0.002934206);
   thisHist__364->SetEntries(118682);
   thisHist__364->SetDirectory(0);
   thisHist__364->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__364->SetLineColor(ci);
   thisHist__364->SetLineWidth(3);
   thisHist__364->GetXaxis()->SetNdivisions(505);
   thisHist__364->GetXaxis()->SetLabelFont(132);
   thisHist__364->GetXaxis()->SetLabelSize(0.05);
   thisHist__364->GetXaxis()->SetTitleSize(0.06);
   thisHist__364->GetXaxis()->SetTitleFont(132);
   thisHist__364->GetYaxis()->SetNdivisions(505);
   thisHist__364->GetYaxis()->SetLabelFont(132);
   thisHist__364->GetYaxis()->SetLabelSize(0.05);
   thisHist__364->GetYaxis()->SetTitleSize(0.06);
   thisHist__364->GetYaxis()->SetTitleFont(132);
   thisHist__364->GetZaxis()->SetLabelFont(132);
   thisHist__364->GetZaxis()->SetLabelSize(0.05);
   thisHist__364->GetZaxis()->SetTitleSize(0.06);
   thisHist__364->GetZaxis()->SetTitleFont(132);
   thisHist__364->Draw("CSAME");
   
   TH1D *thisHist__365 = new TH1D("thisHist__365","thisHist",30,0,20);
   thisHist__365->SetBinContent(3,0.03440537);
   thisHist__365->SetBinContent(4,0.07449499);
   thisHist__365->SetBinContent(5,0.0761664);
   thisHist__365->SetBinContent(6,0.0455489);
   thisHist__365->SetBinContent(7,0.02168719);
   thisHist__365->SetBinContent(8,0.01132494);
   thisHist__365->SetBinContent(9,0.0081974);
   thisHist__365->SetBinContent(10,0.006303459);
   thisHist__365->SetBinContent(11,0.005202894);
   thisHist__365->SetBinContent(12,0.00424262);
   thisHist__365->SetBinContent(13,0.003860446);
   thisHist__365->SetBinContent(14,0.003456502);
   thisHist__365->SetBinContent(15,0.002880821);
   thisHist__365->SetEntries(123106);
   thisHist__365->SetDirectory(0);
   thisHist__365->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__365->SetLineColor(ci);
   thisHist__365->SetLineWidth(3);
   thisHist__365->GetXaxis()->SetNdivisions(505);
   thisHist__365->GetXaxis()->SetLabelFont(132);
   thisHist__365->GetXaxis()->SetLabelSize(0.05);
   thisHist__365->GetXaxis()->SetTitleSize(0.06);
   thisHist__365->GetXaxis()->SetTitleFont(132);
   thisHist__365->GetYaxis()->SetNdivisions(505);
   thisHist__365->GetYaxis()->SetLabelFont(132);
   thisHist__365->GetYaxis()->SetLabelSize(0.05);
   thisHist__365->GetYaxis()->SetTitleSize(0.06);
   thisHist__365->GetYaxis()->SetTitleFont(132);
   thisHist__365->GetZaxis()->SetLabelFont(132);
   thisHist__365->GetZaxis()->SetLabelSize(0.05);
   thisHist__365->GetZaxis()->SetTitleSize(0.06);
   thisHist__365->GetZaxis()->SetTitleFont(132);
   thisHist__365->Draw("CSAME");
   
   TH1D *thisHist__366 = new TH1D("thisHist__366","thisHist",30,0,20);
   thisHist__366->SetBinContent(3,0.03543633);
   thisHist__366->SetBinContent(4,0.07653067);
   thisHist__366->SetBinContent(5,0.07831407);
   thisHist__366->SetBinContent(6,0.04842468);
   thisHist__366->SetBinContent(7,0.02267646);
   thisHist__366->SetBinContent(8,0.01244571);
   thisHist__366->SetBinContent(9,0.008659958);
   thisHist__366->SetBinContent(10,0.006838479);
   thisHist__366->SetBinContent(11,0.005508863);
   thisHist__366->SetBinContent(12,0.004563217);
   thisHist__366->SetBinContent(13,0.004141167);
   thisHist__366->SetBinContent(14,0.003639784);
   thisHist__366->SetBinContent(15,0.003074936);
   thisHist__366->SetMinimum(0);
   thisHist__366->SetMaximum(0.08614548);
   thisHist__366->SetEntries(97770);
   thisHist__366->SetDirectory(0);
   thisHist__366->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__366->SetLineColor(ci);
   thisHist__366->SetLineWidth(3);
   thisHist__366->GetXaxis()->SetTitle("p_{||} (GeV)");
   thisHist__366->GetXaxis()->SetNdivisions(505);
   thisHist__366->GetXaxis()->SetLabelFont(132);
   thisHist__366->GetXaxis()->SetLabelSize(0.05);
   thisHist__366->GetXaxis()->SetTitleSize(0.06);
   thisHist__366->GetXaxis()->SetTitleOffset(0.95);
   thisHist__366->GetXaxis()->SetTitleFont(132);
   thisHist__366->GetYaxis()->SetTitle("d#sigma/dp_{||} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__366->GetYaxis()->SetNdivisions(505);
   thisHist__366->GetYaxis()->SetLabelFont(132);
   thisHist__366->GetYaxis()->SetLabelSize(0.05);
   thisHist__366->GetYaxis()->SetTitleSize(0.06);
   thisHist__366->GetYaxis()->SetTitleOffset(1.1);
   thisHist__366->GetYaxis()->SetTitleFont(132);
   thisHist__366->GetZaxis()->SetLabelFont(132);
   thisHist__366->GetZaxis()->SetLabelSize(0.05);
   thisHist__366->GetZaxis()->SetTitleSize(0.06);
   thisHist__366->GetZaxis()->SetTitleFont(132);
   thisHist__366->Draw("sameaxis");
   Double_t xAxis184[6] = {0, 2.5, 3, 3.5, 4.5, 20}; 
   
   TH1D *modRate_px__367 = new TH1D("modRate_px__367","",5, xAxis184);
   modRate_px__367->SetBinContent(1,0.02686);
   modRate_px__367->SetBinContent(2,0.05291541);
   modRate_px__367->SetBinContent(3,0.06477208);
   modRate_px__367->SetBinContent(4,0.07352135);
   modRate_px__367->SetBinContent(5,0.07831407);
   modRate_px__367->SetBinError(1,5.822886);
   modRate_px__367->SetBinError(2,8.327125);
   modRate_px__367->SetBinError(3,9.047886);
   modRate_px__367->SetBinError(4,9.773302);
   modRate_px__367->SetBinError(5,10.63702);
   modRate_px__367->SetEntries(73561.02);
   modRate_px__367->SetDirectory(0);
   modRate_px__367->SetStats(0);
   modRate_px__367->SetLineStyle(7);
   modRate_px__367->SetLineWidth(3);
   modRate_px__367->GetXaxis()->SetTitle("P_{||} (GeV)");
   modRate_px__367->GetXaxis()->SetRange(1,40);
   modRate_px__367->GetXaxis()->SetNdivisions(505);
   modRate_px__367->GetXaxis()->SetLabelFont(132);
   modRate_px__367->GetXaxis()->SetLabelSize(0.05);
   modRate_px__367->GetXaxis()->SetTitleSize(0.06);
   modRate_px__367->GetXaxis()->SetTitleFont(132);
   modRate_px__367->GetYaxis()->SetNdivisions(505);
   modRate_px__367->GetYaxis()->SetLabelFont(132);
   modRate_px__367->GetYaxis()->SetLabelSize(0.05);
   modRate_px__367->GetYaxis()->SetTitleSize(0.06);
   modRate_px__367->GetYaxis()->SetTitleFont(132);
   modRate_px__367->GetZaxis()->SetLabelFont(132);
   modRate_px__367->GetZaxis()->SetLabelSize(0.05);
   modRate_px__367->GetZaxis()->SetTitleSize(0.06);
   modRate_px__367->GetZaxis()->SetTitleFont(132);
   modRate_px__367->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(20,0,20,0.08614548,0,0.1411961,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__368 = new TH1D("thisHist__368","thisHist",30,0,20);
   thisHist__368->SetBinContent(3,0.03543633);
   thisHist__368->SetBinContent(4,0.07653067);
   thisHist__368->SetBinContent(5,0.07831407);
   thisHist__368->SetBinContent(6,0.04842468);
   thisHist__368->SetBinContent(7,0.02267646);
   thisHist__368->SetBinContent(8,0.01244571);
   thisHist__368->SetBinContent(9,0.008659958);
   thisHist__368->SetBinContent(10,0.006838479);
   thisHist__368->SetBinContent(11,0.005508863);
   thisHist__368->SetBinContent(12,0.004563217);
   thisHist__368->SetBinContent(13,0.004141167);
   thisHist__368->SetBinContent(14,0.003639784);
   thisHist__368->SetBinContent(15,0.003074936);
   thisHist__368->SetMinimum(0);
   thisHist__368->SetMaximum(0.08614548);
   thisHist__368->SetEntries(97770);
   thisHist__368->SetDirectory(0);
   thisHist__368->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__368->SetLineColor(ci);
   thisHist__368->SetLineWidth(3);
   thisHist__368->GetXaxis()->SetTitle("p_{||} (GeV)");
   thisHist__368->GetXaxis()->SetNdivisions(505);
   thisHist__368->GetXaxis()->SetLabelFont(132);
   thisHist__368->GetXaxis()->SetLabelSize(0.05);
   thisHist__368->GetXaxis()->SetTitleSize(0.06);
   thisHist__368->GetXaxis()->SetTitleOffset(0.95);
   thisHist__368->GetXaxis()->SetTitleFont(132);
   thisHist__368->GetYaxis()->SetTitle("d#sigma/dp_{||} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__368->GetYaxis()->SetNdivisions(505);
   thisHist__368->GetYaxis()->SetLabelFont(132);
   thisHist__368->GetYaxis()->SetLabelSize(0.05);
   thisHist__368->GetYaxis()->SetTitleSize(0.06);
   thisHist__368->GetYaxis()->SetTitleOffset(1.1);
   thisHist__368->GetYaxis()->SetTitleFont(132);
   thisHist__368->GetZaxis()->SetLabelFont(132);
   thisHist__368->GetZaxis()->SetLabelSize(0.05);
   thisHist__368->GetZaxis()->SetTitleSize(0.06);
   thisHist__368->GetZaxis()->SetTitleFont(132);
   thisHist__368->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_transverse_pz_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:35:00 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-4.109589,-961.4386,23.28767,5905.98);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis177[6] = {0, 2.5, 3, 3.5, 4.5, 20}; 
   
   TH1D *projReco__353 = new TH1D("projReco__353","",5, xAxis177);
   projReco__353->SetBinContent(1,503.7832);
   projReco__353->SetBinContent(2,3426.552);
   projReco__353->SetBinContent(3,3512.123);
   projReco__353->SetBinContent(4,1940.486);
   projReco__353->SetBinContent(5,138.8276);
   projReco__353->SetMinimum(0);
   projReco__353->SetMaximum(5150.564);
   projReco__353->SetEntries(73556.02);
   projReco__353->SetDirectory(0);
   projReco__353->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__353->SetLineColor(ci);
   projReco__353->SetLineWidth(3);
   projReco__353->GetXaxis()->SetTitle("p_{||} (GeV)");
   projReco__353->GetXaxis()->SetRange(1,40);
   projReco__353->GetXaxis()->SetNdivisions(505);
   projReco__353->GetXaxis()->SetLabelFont(132);
   projReco__353->GetXaxis()->SetLabelSize(0.05);
   projReco__353->GetXaxis()->SetTitleSize(0.06);
   projReco__353->GetXaxis()->SetTitleOffset(0.95);
   projReco__353->GetXaxis()->SetTitleFont(132);
   projReco__353->GetYaxis()->SetTitle("d#sigma/dp_{||} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__353->GetYaxis()->SetNdivisions(505);
   projReco__353->GetYaxis()->SetLabelFont(132);
   projReco__353->GetYaxis()->SetLabelSize(0.05);
   projReco__353->GetYaxis()->SetTitleSize(0.06);
   projReco__353->GetYaxis()->SetTitleOffset(1.1);
   projReco__353->GetYaxis()->SetTitleFont(132);
   projReco__353->GetZaxis()->SetLabelFont(132);
   projReco__353->GetZaxis()->SetLabelSize(0.05);
   projReco__353->GetZaxis()->SetTitleSize(0.06);
   projReco__353->GetZaxis()->SetTitleFont(132);
   projReco__353->Draw("HIST");
   Double_t xAxis178[6] = {0, 2.5, 3, 3.5, 4.5, 20}; 
   
   TH1D *projReco__354 = new TH1D("projReco__354","",5, xAxis178);
   projReco__354->SetBinContent(1,503.7832);
   projReco__354->SetBinContent(2,3426.552);
   projReco__354->SetBinContent(3,3512.123);
   projReco__354->SetBinContent(4,1940.486);
   projReco__354->SetBinContent(5,138.8276);
   projReco__354->SetMinimum(0);
   projReco__354->SetMaximum(5150.564);
   projReco__354->SetEntries(73556.02);
   projReco__354->SetDirectory(0);
   projReco__354->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__354->SetLineColor(ci);
   projReco__354->SetLineWidth(3);
   projReco__354->GetXaxis()->SetTitle("p_{||} (GeV)");
   projReco__354->GetXaxis()->SetRange(1,40);
   projReco__354->GetXaxis()->SetNdivisions(505);
   projReco__354->GetXaxis()->SetLabelFont(132);
   projReco__354->GetXaxis()->SetLabelSize(0.05);
   projReco__354->GetXaxis()->SetTitleSize(0.06);
   projReco__354->GetXaxis()->SetTitleOffset(0.95);
   projReco__354->GetXaxis()->SetTitleFont(132);
   projReco__354->GetYaxis()->SetTitle("d#sigma/dp_{||} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__354->GetYaxis()->SetNdivisions(505);
   projReco__354->GetYaxis()->SetLabelFont(132);
   projReco__354->GetYaxis()->SetLabelSize(0.05);
   projReco__354->GetYaxis()->SetTitleSize(0.06);
   projReco__354->GetYaxis()->SetTitleOffset(1.1);
   projReco__354->GetYaxis()->SetTitleFont(132);
   projReco__354->GetZaxis()->SetLabelFont(132);
   projReco__354->GetZaxis()->SetLabelSize(0.05);
   projReco__354->GetZaxis()->SetTitleSize(0.06);
   projReco__354->GetZaxis()->SetTitleFont(132);
   projReco__354->Draw("HIST SAME");
   Double_t xAxis179[7] = {0, 2.5, 3, 3.5, 4, 5, 20}; 
   
   TH1D *projReco__355 = new TH1D("projReco__355","",6, xAxis179);
   projReco__355->SetBinContent(1,675.6229);
   projReco__355->SetBinContent(2,4632.66);
   projReco__355->SetBinContent(3,4682.331);
   projReco__355->SetBinContent(4,3304.755);
   projReco__355->SetBinContent(5,1644.501);
   projReco__355->SetBinContent(6,151.4138);
   projReco__355->SetEntries(99792.46);
   projReco__355->SetDirectory(0);
   projReco__355->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__355->SetLineColor(ci);
   projReco__355->SetLineWidth(3);
   projReco__355->GetXaxis()->SetTitle("P_{||} (GeV)");
   projReco__355->GetXaxis()->SetRange(1,40);
   projReco__355->GetXaxis()->SetNdivisions(505);
   projReco__355->GetXaxis()->SetLabelFont(132);
   projReco__355->GetXaxis()->SetLabelSize(0.05);
   projReco__355->GetXaxis()->SetTitleSize(0.06);
   projReco__355->GetXaxis()->SetTitleFont(132);
   projReco__355->GetYaxis()->SetNdivisions(505);
   projReco__355->GetYaxis()->SetLabelFont(132);
   projReco__355->GetYaxis()->SetLabelSize(0.05);
   projReco__355->GetYaxis()->SetTitleSize(0.06);
   projReco__355->GetYaxis()->SetTitleFont(132);
   projReco__355->GetZaxis()->SetLabelFont(132);
   projReco__355->GetZaxis()->SetLabelSize(0.05);
   projReco__355->GetZaxis()->SetTitleSize(0.06);
   projReco__355->GetZaxis()->SetTitleFont(132);
   projReco__355->Draw("HIST SAME");
   Double_t xAxis180[7] = {0, 2.5, 3, 3.5, 4, 5.5, 20}; 
   
   TH1D *projReco__356 = new TH1D("projReco__356","",6, xAxis180);
   projReco__356->SetBinContent(1,608.7124);
   projReco__356->SetBinContent(2,4112.108);
   projReco__356->SetBinContent(3,4078.212);
   projReco__356->SetBinContent(4,2866.299);
   projReco__356->SetBinContent(5,1175.254);
   projReco__356->SetBinContent(6,108.0609);
   projReco__356->SetEntries(86462.59);
   projReco__356->SetDirectory(0);
   projReco__356->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__356->SetLineColor(ci);
   projReco__356->SetLineWidth(3);
   projReco__356->GetXaxis()->SetTitle("P_{||} (GeV)");
   projReco__356->GetXaxis()->SetRange(1,40);
   projReco__356->GetXaxis()->SetNdivisions(505);
   projReco__356->GetXaxis()->SetLabelFont(132);
   projReco__356->GetXaxis()->SetLabelSize(0.05);
   projReco__356->GetXaxis()->SetTitleSize(0.06);
   projReco__356->GetXaxis()->SetTitleFont(132);
   projReco__356->GetYaxis()->SetNdivisions(505);
   projReco__356->GetYaxis()->SetLabelFont(132);
   projReco__356->GetYaxis()->SetLabelSize(0.05);
   projReco__356->GetYaxis()->SetTitleSize(0.06);
   projReco__356->GetYaxis()->SetTitleFont(132);
   projReco__356->GetZaxis()->SetLabelFont(132);
   projReco__356->GetZaxis()->SetLabelSize(0.05);
   projReco__356->GetZaxis()->SetTitleSize(0.06);
   projReco__356->GetZaxis()->SetTitleFont(132);
   projReco__356->Draw("HIST SAME");
   Double_t xAxis181[7] = {0, 2.5, 3, 3.5, 4, 5, 20}; 
   
   TH1D *projReco__357 = new TH1D("projReco__357","",6, xAxis181);
   projReco__357->SetBinContent(1,600.1546);
   projReco__357->SetBinContent(2,4109.849);
   projReco__357->SetBinContent(3,4041.544);
   projReco__357->SetBinContent(4,2743.641);
   projReco__357->SetBinContent(5,1404.21);
   projReco__357->SetBinContent(6,138.2583);
   projReco__357->SetEntries(88279.19);
   projReco__357->SetDirectory(0);
   projReco__357->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__357->SetLineColor(ci);
   projReco__357->SetLineWidth(3);
   projReco__357->GetXaxis()->SetTitle("P_{||} (GeV)");
   projReco__357->GetXaxis()->SetRange(1,40);
   projReco__357->GetXaxis()->SetNdivisions(505);
   projReco__357->GetXaxis()->SetLabelFont(132);
   projReco__357->GetXaxis()->SetLabelSize(0.05);
   projReco__357->GetXaxis()->SetTitleSize(0.06);
   projReco__357->GetXaxis()->SetTitleFont(132);
   projReco__357->GetYaxis()->SetNdivisions(505);
   projReco__357->GetYaxis()->SetLabelFont(132);
   projReco__357->GetYaxis()->SetLabelSize(0.05);
   projReco__357->GetYaxis()->SetTitleSize(0.06);
   projReco__357->GetYaxis()->SetTitleFont(132);
   projReco__357->GetZaxis()->SetLabelFont(132);
   projReco__357->GetZaxis()->SetLabelSize(0.05);
   projReco__357->GetZaxis()->SetTitleSize(0.06);
   projReco__357->GetZaxis()->SetTitleFont(132);
   projReco__357->Draw("HIST SAME");
   Double_t xAxis182[7] = {0, 2.5, 3, 3.5, 4, 5, 20}; 
   
   TH1D *projReco__358 = new TH1D("projReco__358","",6, xAxis182);
   projReco__358->SetBinContent(1,630.2584);
   projReco__358->SetBinContent(2,4303.17);
   projReco__358->SetBinContent(3,4295.354);
   projReco__358->SetBinContent(4,2954.229);
   projReco__358->SetBinContent(5,1482.456);
   projReco__358->SetBinContent(6,138.0496);
   projReco__358->SetEntries(91943.74);
   projReco__358->SetDirectory(0);
   projReco__358->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__358->SetLineColor(ci);
   projReco__358->SetLineWidth(3);
   projReco__358->GetXaxis()->SetTitle("P_{||} (GeV)");
   projReco__358->GetXaxis()->SetRange(1,40);
   projReco__358->GetXaxis()->SetNdivisions(505);
   projReco__358->GetXaxis()->SetLabelFont(132);
   projReco__358->GetXaxis()->SetLabelSize(0.05);
   projReco__358->GetXaxis()->SetTitleSize(0.06);
   projReco__358->GetXaxis()->SetTitleFont(132);
   projReco__358->GetYaxis()->SetNdivisions(505);
   projReco__358->GetYaxis()->SetLabelFont(132);
   projReco__358->GetYaxis()->SetLabelSize(0.05);
   projReco__358->GetYaxis()->SetTitleSize(0.06);
   projReco__358->GetYaxis()->SetTitleFont(132);
   projReco__358->GetZaxis()->SetLabelFont(132);
   projReco__358->GetZaxis()->SetLabelSize(0.05);
   projReco__358->GetZaxis()->SetTitleSize(0.06);
   projReco__358->GetZaxis()->SetTitleFont(132);
   projReco__358->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis183[6] = {0, 2.5, 3, 3.5, 4.5, 20}; 
   
   TH1D *projReco__359 = new TH1D("projReco__359","",5, xAxis183);
   projReco__359->SetBinContent(1,503.7832);
   projReco__359->SetBinContent(2,3426.552);
   projReco__359->SetBinContent(3,3512.123);
   projReco__359->SetBinContent(4,1940.486);
   projReco__359->SetBinContent(5,138.8276);
   projReco__359->SetMinimum(0);
   projReco__359->SetMaximum(5150.564);
   projReco__359->SetEntries(73556.02);
   projReco__359->SetDirectory(0);
   projReco__359->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__359->SetLineColor(ci);
   projReco__359->SetLineWidth(3);
   projReco__359->GetXaxis()->SetTitle("p_{||} (GeV)");
   projReco__359->GetXaxis()->SetRange(1,40);
   projReco__359->GetXaxis()->SetNdivisions(505);
   projReco__359->GetXaxis()->SetLabelFont(132);
   projReco__359->GetXaxis()->SetLabelSize(0.05);
   projReco__359->GetXaxis()->SetTitleSize(0.06);
   projReco__359->GetXaxis()->SetTitleOffset(0.95);
   projReco__359->GetXaxis()->SetTitleFont(132);
   projReco__359->GetYaxis()->SetTitle("d#sigma/dp_{||} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__359->GetYaxis()->SetNdivisions(505);
   projReco__359->GetYaxis()->SetLabelFont(132);
   projReco__359->GetYaxis()->SetLabelSize(0.05);
   projReco__359->GetYaxis()->SetTitleSize(0.06);
   projReco__359->GetYaxis()->SetTitleOffset(1.1);
   projReco__359->GetYaxis()->SetTitleFont(132);
   projReco__359->GetZaxis()->SetLabelFont(132);
   projReco__359->GetZaxis()->SetLabelSize(0.05);
   projReco__359->GetZaxis()->SetTitleSize(0.06);
   projReco__359->GetZaxis()->SetTitleFont(132);
   projReco__359->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_transverse_q0_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:30:21 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.6164384,-0.08911681,3.493151,0.5474318);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__328 = new TH1D("thisHist__328","thisHist",30,0,3);
   thisHist__328->SetBinContent(2,0.2320323);
   thisHist__328->SetBinContent(3,0.3761428);
   thisHist__328->SetBinContent(4,0.3929825);
   thisHist__328->SetBinContent(5,0.3650574);
   thisHist__328->SetBinContent(6,0.2773683);
   thisHist__328->SetBinContent(7,0.157925);
   thisHist__328->SetBinContent(8,0.09875335);
   thisHist__328->SetBinContent(9,0.05919277);
   thisHist__328->SetBinContent(10,0.03410248);
   thisHist__328->SetBinContent(11,0.02075343);
   thisHist__328->SetBinContent(12,0.01271439);
   thisHist__328->SetBinContent(13,0.007700561);
   thisHist__328->SetBinContent(14,0.005881198);
   thisHist__328->SetBinContent(15,0.004886894);
   thisHist__328->SetBinContent(16,0.002898288);
   thisHist__328->SetBinContent(17,0.002221316);
   thisHist__328->SetBinContent(18,0.002052073);
   thisHist__328->SetBinContent(19,0.001777053);
   thisHist__328->SetBinContent(20,0.001459722);
   thisHist__328->SetBinContent(21,0.001078925);
   thisHist__328->SetBinContent(22,0.0006346616);
   thisHist__328->SetBinContent(23,0.000655817);
   thisHist__328->SetBinContent(24,0.0005711955);
   thisHist__328->SetBinContent(25,0.0004865739);
   thisHist__328->SetBinContent(26,0.0005500401);
   thisHist__328->SetBinContent(27,0.0005923508);
   thisHist__328->SetBinContent(28,0.000380797);
   thisHist__328->SetBinContent(29,0.0004442631);
   thisHist__328->SetBinContent(30,0.0004442631);
   thisHist__328->SetBinContent(31,0.006621636);
   thisHist__328->SetBinError(31,0.000374277);
   thisHist__328->SetMinimum(0);
   thisHist__328->SetMaximum(0.4774115);
   thisHist__328->SetEntries(97770);
   thisHist__328->SetDirectory(0);
   thisHist__328->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__328->SetLineColor(ci);
   thisHist__328->SetLineWidth(3);
   thisHist__328->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__328->GetXaxis()->SetNdivisions(505);
   thisHist__328->GetXaxis()->SetLabelFont(132);
   thisHist__328->GetXaxis()->SetLabelSize(0.05);
   thisHist__328->GetXaxis()->SetTitleSize(0.06);
   thisHist__328->GetXaxis()->SetTitleOffset(0.95);
   thisHist__328->GetXaxis()->SetTitleFont(132);
   thisHist__328->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__328->GetYaxis()->SetNdivisions(505);
   thisHist__328->GetYaxis()->SetLabelFont(132);
   thisHist__328->GetYaxis()->SetLabelSize(0.05);
   thisHist__328->GetYaxis()->SetTitleSize(0.06);
   thisHist__328->GetYaxis()->SetTitleOffset(1.1);
   thisHist__328->GetYaxis()->SetTitleFont(132);
   thisHist__328->GetZaxis()->SetLabelFont(132);
   thisHist__328->GetZaxis()->SetLabelSize(0.05);
   thisHist__328->GetZaxis()->SetTitleSize(0.06);
   thisHist__328->GetZaxis()->SetTitleFont(132);
   thisHist__328->Draw("C");
   
   TH1D *thisHist__329 = new TH1D("thisHist__329","thisHist",30,0,3);
   thisHist__329->SetBinContent(2,0.2320323);
   thisHist__329->SetBinContent(3,0.3761428);
   thisHist__329->SetBinContent(4,0.3929825);
   thisHist__329->SetBinContent(5,0.3650574);
   thisHist__329->SetBinContent(6,0.2773683);
   thisHist__329->SetBinContent(7,0.157925);
   thisHist__329->SetBinContent(8,0.09875335);
   thisHist__329->SetBinContent(9,0.05919277);
   thisHist__329->SetBinContent(10,0.03410248);
   thisHist__329->SetBinContent(11,0.02075343);
   thisHist__329->SetBinContent(12,0.01271439);
   thisHist__329->SetBinContent(13,0.007700561);
   thisHist__329->SetBinContent(14,0.005881198);
   thisHist__329->SetBinContent(15,0.004886894);
   thisHist__329->SetBinContent(16,0.002898288);
   thisHist__329->SetBinContent(17,0.002221316);
   thisHist__329->SetBinContent(18,0.002052073);
   thisHist__329->SetBinContent(19,0.001777053);
   thisHist__329->SetBinContent(20,0.001459722);
   thisHist__329->SetBinContent(21,0.001078925);
   thisHist__329->SetBinContent(22,0.0006346616);
   thisHist__329->SetBinContent(23,0.000655817);
   thisHist__329->SetBinContent(24,0.0005711955);
   thisHist__329->SetBinContent(25,0.0004865739);
   thisHist__329->SetBinContent(26,0.0005500401);
   thisHist__329->SetBinContent(27,0.0005923508);
   thisHist__329->SetBinContent(28,0.000380797);
   thisHist__329->SetBinContent(29,0.0004442631);
   thisHist__329->SetBinContent(30,0.0004442631);
   thisHist__329->SetBinContent(31,0.006621636);
   thisHist__329->SetBinError(31,0.000374277);
   thisHist__329->SetMinimum(0);
   thisHist__329->SetMaximum(0.4774115);
   thisHist__329->SetEntries(97770);
   thisHist__329->SetDirectory(0);
   thisHist__329->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__329->SetLineColor(ci);
   thisHist__329->SetLineWidth(3);
   thisHist__329->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__329->GetXaxis()->SetNdivisions(505);
   thisHist__329->GetXaxis()->SetLabelFont(132);
   thisHist__329->GetXaxis()->SetLabelSize(0.05);
   thisHist__329->GetXaxis()->SetTitleSize(0.06);
   thisHist__329->GetXaxis()->SetTitleOffset(0.95);
   thisHist__329->GetXaxis()->SetTitleFont(132);
   thisHist__329->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__329->GetYaxis()->SetNdivisions(505);
   thisHist__329->GetYaxis()->SetLabelFont(132);
   thisHist__329->GetYaxis()->SetLabelSize(0.05);
   thisHist__329->GetYaxis()->SetTitleSize(0.06);
   thisHist__329->GetYaxis()->SetTitleOffset(1.1);
   thisHist__329->GetYaxis()->SetTitleFont(132);
   thisHist__329->GetZaxis()->SetLabelFont(132);
   thisHist__329->GetZaxis()->SetLabelSize(0.05);
   thisHist__329->GetZaxis()->SetTitleSize(0.06);
   thisHist__329->GetZaxis()->SetTitleFont(132);
   thisHist__329->Draw("CSAME");
   
   TH1D *thisHist__330 = new TH1D("thisHist__330","thisHist",30,0,3);
   thisHist__330->SetBinContent(2,0.2967191);
   thisHist__330->SetBinContent(3,0.3987904);
   thisHist__330->SetBinContent(4,0.3833484);
   thisHist__330->SetBinContent(5,0.3381393);
   thisHist__330->SetBinContent(6,0.2491402);
   thisHist__330->SetBinContent(7,0.1250607);
   thisHist__330->SetBinContent(8,0.0756553);
   thisHist__330->SetBinContent(9,0.04300518);
   thisHist__330->SetBinContent(10,0.02445363);
   thisHist__330->SetBinContent(11,0.01482313);
   thisHist__330->SetBinContent(12,0.009690882);
   thisHist__330->SetBinContent(13,0.006068123);
   thisHist__330->SetBinContent(14,0.005524709);
   thisHist__330->SetBinContent(15,0.003441622);
   thisHist__330->SetBinContent(16,0.003094441);
   thisHist__330->SetBinContent(17,0.002581216);
   thisHist__330->SetBinContent(18,0.001947233);
   thisHist__330->SetBinContent(19,0.001720811);
   thisHist__330->SetBinContent(20,0.001267966);
   thisHist__330->SetBinContent(21,0.001177397);
   thisHist__330->SetBinContent(22,0.0007698365);
   thisHist__330->SetBinContent(23,0.0008604055);
   thisHist__330->SetBinContent(24,0.0008000261);
   thisHist__330->SetBinContent(25,0.0006188881);
   thisHist__330->SetBinContent(26,0.0005132243);
   thisHist__330->SetBinContent(27,0.0005886985);
   thisHist__330->SetBinContent(28,0.0004981295);
   thisHist__330->SetBinContent(29,0.0004981295);
   thisHist__330->SetBinContent(30,0.0005132243);
   thisHist__330->SetBinContent(31,0.009736167);
   thisHist__330->SetBinError(31,0.0003833612);
   thisHist__330->SetEntries(132565);
   thisHist__330->SetDirectory(0);
   thisHist__330->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__330->SetLineColor(ci);
   thisHist__330->SetLineWidth(3);
   thisHist__330->GetXaxis()->SetNdivisions(505);
   thisHist__330->GetXaxis()->SetLabelFont(132);
   thisHist__330->GetXaxis()->SetLabelSize(0.05);
   thisHist__330->GetXaxis()->SetTitleSize(0.06);
   thisHist__330->GetXaxis()->SetTitleFont(132);
   thisHist__330->GetYaxis()->SetNdivisions(505);
   thisHist__330->GetYaxis()->SetLabelFont(132);
   thisHist__330->GetYaxis()->SetLabelSize(0.05);
   thisHist__330->GetYaxis()->SetTitleSize(0.06);
   thisHist__330->GetYaxis()->SetTitleFont(132);
   thisHist__330->GetZaxis()->SetLabelFont(132);
   thisHist__330->GetZaxis()->SetLabelSize(0.05);
   thisHist__330->GetZaxis()->SetTitleSize(0.06);
   thisHist__330->GetZaxis()->SetTitleFont(132);
   thisHist__330->Draw("CSAME");
   
   TH1D *thisHist__331 = new TH1D("thisHist__331","thisHist",30,0,3);
   thisHist__331->SetBinContent(1,0.0006485086);
   thisHist__331->SetBinContent(2,0.196071);
   thisHist__331->SetBinContent(3,0.3454653);
   thisHist__331->SetBinContent(4,0.4340104);
   thisHist__331->SetBinContent(5,0.3280188);
   thisHist__331->SetBinContent(6,0.1861378);
   thisHist__331->SetBinContent(7,0.07862771);
   thisHist__331->SetBinContent(8,0.05314607);
   thisHist__331->SetBinContent(9,0.04077695);
   thisHist__331->SetBinContent(10,0.03188764);
   thisHist__331->SetBinContent(11,0.02696847);
   thisHist__331->SetBinContent(12,0.0226029);
   thisHist__331->SetBinContent(13,0.01668723);
   thisHist__331->SetBinContent(14,0.01292272);
   thisHist__331->SetBinContent(15,0.009110755);
   thisHist__331->SetBinContent(16,0.007323402);
   thisHist__331->SetBinContent(17,0.005409511);
   thisHist__331->SetBinContent(18,0.003590523);
   thisHist__331->SetBinContent(19,0.003131822);
   thisHist__331->SetBinContent(20,0.002040429);
   thisHist__331->SetBinContent(21,0.001471007);
   thisHist__331->SetBinContent(22,0.001170479);
   thisHist__331->SetBinContent(23,0.001217931);
   thisHist__331->SetBinContent(24,0.001043941);
   thisHist__331->SetBinContent(25,0.0006643259);
   thisHist__331->SetBinContent(26,0.0006485086);
   thisHist__331->SetBinContent(27,0.0004270666);
   thisHist__331->SetBinContent(28,0.0003005284);
   thisHist__331->SetBinContent(29,0.0003637975);
   thisHist__331->SetBinContent(30,0.0002688938);
   thisHist__331->SetBinContent(31,0.003369081);
   thisHist__331->SetBinError(31,0.0002308456);
   thisHist__331->SetEntries(114781);
   thisHist__331->SetDirectory(0);
   thisHist__331->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__331->SetLineColor(ci);
   thisHist__331->SetLineWidth(3);
   thisHist__331->GetXaxis()->SetNdivisions(505);
   thisHist__331->GetXaxis()->SetLabelFont(132);
   thisHist__331->GetXaxis()->SetLabelSize(0.05);
   thisHist__331->GetXaxis()->SetTitleSize(0.06);
   thisHist__331->GetXaxis()->SetTitleFont(132);
   thisHist__331->GetYaxis()->SetNdivisions(505);
   thisHist__331->GetYaxis()->SetLabelFont(132);
   thisHist__331->GetYaxis()->SetLabelSize(0.05);
   thisHist__331->GetYaxis()->SetTitleSize(0.06);
   thisHist__331->GetYaxis()->SetTitleFont(132);
   thisHist__331->GetZaxis()->SetLabelFont(132);
   thisHist__331->GetZaxis()->SetLabelSize(0.05);
   thisHist__331->GetZaxis()->SetTitleSize(0.06);
   thisHist__331->GetZaxis()->SetTitleFont(132);
   thisHist__331->Draw("CSAME");
   
   TH1D *thisHist__332 = new TH1D("thisHist__332","thisHist",30,0,3);
   thisHist__332->SetBinContent(1,0.0002580231);
   thisHist__332->SetBinContent(2,0.229189);
   thisHist__332->SetBinContent(3,0.3328175);
   thisHist__332->SetBinContent(4,0.3190939);
   thisHist__332->SetBinContent(5,0.3069991);
   thisHist__332->SetBinContent(6,0.2520079);
   thisHist__332->SetBinContent(7,0.1366394);
   thisHist__332->SetBinContent(8,0.09695218);
   thisHist__332->SetBinContent(9,0.06631193);
   thisHist__332->SetBinContent(10,0.04575072);
   thisHist__332->SetBinContent(11,0.03301083);
   thisHist__332->SetBinContent(12,0.02298018);
   thisHist__332->SetBinContent(13,0.01723917);
   thisHist__332->SetBinContent(14,0.01336882);
   thisHist__332->SetBinContent(15,0.01017579);
   thisHist__332->SetBinContent(16,0.007031129);
   thisHist__332->SetBinContent(17,0.005144335);
   thisHist__332->SetBinContent(18,0.003370427);
   thisHist__332->SetBinContent(19,0.00262861);
   thisHist__332->SetBinContent(20,0.002096438);
   thisHist__332->SetBinContent(21,0.00145138);
   thisHist__332->SetBinContent(22,0.001193357);
   thisHist__332->SetBinContent(23,0.0009353337);
   thisHist__332->SetBinContent(24,0.0007901957);
   thisHist__332->SetBinContent(25,0.0006934371);
   thisHist__332->SetBinContent(26,0.0006611842);
   thisHist__332->SetBinContent(27,0.0003386553);
   thisHist__332->SetBinContent(28,0.0004515404);
   thisHist__332->SetBinContent(29,0.0003709082);
   thisHist__332->SetBinContent(30,0.0002741495);
   thisHist__332->SetBinContent(31,0.003692955);
   thisHist__332->SetBinError(31,0.0002440374);
   thisHist__332->SetEntries(118682);
   thisHist__332->SetDirectory(0);
   thisHist__332->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__332->SetLineColor(ci);
   thisHist__332->SetLineWidth(3);
   thisHist__332->GetXaxis()->SetNdivisions(505);
   thisHist__332->GetXaxis()->SetLabelFont(132);
   thisHist__332->GetXaxis()->SetLabelSize(0.05);
   thisHist__332->GetXaxis()->SetTitleSize(0.06);
   thisHist__332->GetXaxis()->SetTitleFont(132);
   thisHist__332->GetYaxis()->SetNdivisions(505);
   thisHist__332->GetYaxis()->SetLabelFont(132);
   thisHist__332->GetYaxis()->SetLabelSize(0.05);
   thisHist__332->GetYaxis()->SetTitleSize(0.06);
   thisHist__332->GetYaxis()->SetTitleFont(132);
   thisHist__332->GetZaxis()->SetLabelFont(132);
   thisHist__332->GetZaxis()->SetLabelSize(0.05);
   thisHist__332->GetZaxis()->SetTitleSize(0.06);
   thisHist__332->GetZaxis()->SetTitleFont(132);
   thisHist__332->Draw("CSAME");
   
   TH1D *thisHist__333 = new TH1D("thisHist__333","thisHist",30,0,3);
   thisHist__333->SetBinContent(1,0.0004998906);
   thisHist__333->SetBinContent(2,0.2404958);
   thisHist__333->SetBinContent(3,0.3475046);
   thisHist__333->SetBinContent(4,0.3446504);
   thisHist__333->SetBinContent(5,0.3315081);
   thisHist__333->SetBinContent(6,0.2697797);
   thisHist__333->SetBinContent(7,0.1471936);
   thisHist__333->SetBinContent(8,0.09512435);
   thisHist__333->SetBinContent(9,0.06330873);
   thisHist__333->SetBinContent(10,0.04282934);
   thisHist__333->SetBinContent(11,0.02921941);
   thisHist__333->SetBinContent(12,0.02133404);
   thisHist__333->SetBinContent(13,0.01381956);
   thisHist__333->SetBinContent(14,0.01044933);
   thisHist__333->SetBinContent(15,0.007836995);
   thisHist__333->SetBinContent(16,0.004773149);
   thisHist__333->SetBinContent(17,0.003483109);
   thisHist__333->SetBinContent(18,0.002273696);
   thisHist__333->SetBinContent(19,0.00175768);
   thisHist__333->SetBinContent(20,0.001032032);
   thisHist__333->SetBinContent(21,0.0007901497);
   thisHist__333->SetBinContent(22,0.0008062752);
   thisHist__333->SetBinContent(23,0.0003063846);
   thisHist__333->SetBinContent(24,0.0005160161);
   thisHist__333->SetBinContent(25,0.0003708866);
   thisHist__333->SetBinContent(26,0.0004031376);
   thisHist__333->SetBinContent(27,0.0003225101);
   thisHist__333->SetBinContent(28,0.0003225101);
   thisHist__333->SetBinContent(29,0.000161255);
   thisHist__333->SetBinContent(30,0.000161255);
   thisHist__333->SetBinContent(31,0.002112441);
   thisHist__333->SetBinError(31,0.0001845648);
   thisHist__333->SetEntries(123106);
   thisHist__333->SetDirectory(0);
   thisHist__333->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__333->SetLineColor(ci);
   thisHist__333->SetLineWidth(3);
   thisHist__333->GetXaxis()->SetNdivisions(505);
   thisHist__333->GetXaxis()->SetLabelFont(132);
   thisHist__333->GetXaxis()->SetLabelSize(0.05);
   thisHist__333->GetXaxis()->SetTitleSize(0.06);
   thisHist__333->GetXaxis()->SetTitleFont(132);
   thisHist__333->GetYaxis()->SetNdivisions(505);
   thisHist__333->GetYaxis()->SetLabelFont(132);
   thisHist__333->GetYaxis()->SetLabelSize(0.05);
   thisHist__333->GetYaxis()->SetTitleSize(0.06);
   thisHist__333->GetYaxis()->SetTitleFont(132);
   thisHist__333->GetZaxis()->SetLabelFont(132);
   thisHist__333->GetZaxis()->SetLabelSize(0.05);
   thisHist__333->GetZaxis()->SetTitleSize(0.06);
   thisHist__333->GetZaxis()->SetTitleFont(132);
   thisHist__333->Draw("CSAME");
   
   TH1D *thisHist__334 = new TH1D("thisHist__334","thisHist",30,0,3);
   thisHist__334->SetBinContent(2,0.2320323);
   thisHist__334->SetBinContent(3,0.3761428);
   thisHist__334->SetBinContent(4,0.3929825);
   thisHist__334->SetBinContent(5,0.3650574);
   thisHist__334->SetBinContent(6,0.2773683);
   thisHist__334->SetBinContent(7,0.157925);
   thisHist__334->SetBinContent(8,0.09875335);
   thisHist__334->SetBinContent(9,0.05919277);
   thisHist__334->SetBinContent(10,0.03410248);
   thisHist__334->SetBinContent(11,0.02075343);
   thisHist__334->SetBinContent(12,0.01271439);
   thisHist__334->SetBinContent(13,0.007700561);
   thisHist__334->SetBinContent(14,0.005881198);
   thisHist__334->SetBinContent(15,0.004886894);
   thisHist__334->SetBinContent(16,0.002898288);
   thisHist__334->SetBinContent(17,0.002221316);
   thisHist__334->SetBinContent(18,0.002052073);
   thisHist__334->SetBinContent(19,0.001777053);
   thisHist__334->SetBinContent(20,0.001459722);
   thisHist__334->SetBinContent(21,0.001078925);
   thisHist__334->SetBinContent(22,0.0006346616);
   thisHist__334->SetBinContent(23,0.000655817);
   thisHist__334->SetBinContent(24,0.0005711955);
   thisHist__334->SetBinContent(25,0.0004865739);
   thisHist__334->SetBinContent(26,0.0005500401);
   thisHist__334->SetBinContent(27,0.0005923508);
   thisHist__334->SetBinContent(28,0.000380797);
   thisHist__334->SetBinContent(29,0.0004442631);
   thisHist__334->SetBinContent(30,0.0004442631);
   thisHist__334->SetBinContent(31,0.006621636);
   thisHist__334->SetBinError(31,0.000374277);
   thisHist__334->SetMinimum(0);
   thisHist__334->SetMaximum(0.4774115);
   thisHist__334->SetEntries(97770);
   thisHist__334->SetDirectory(0);
   thisHist__334->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__334->SetLineColor(ci);
   thisHist__334->SetLineWidth(3);
   thisHist__334->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__334->GetXaxis()->SetNdivisions(505);
   thisHist__334->GetXaxis()->SetLabelFont(132);
   thisHist__334->GetXaxis()->SetLabelSize(0.05);
   thisHist__334->GetXaxis()->SetTitleSize(0.06);
   thisHist__334->GetXaxis()->SetTitleOffset(0.95);
   thisHist__334->GetXaxis()->SetTitleFont(132);
   thisHist__334->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__334->GetYaxis()->SetNdivisions(505);
   thisHist__334->GetYaxis()->SetLabelFont(132);
   thisHist__334->GetYaxis()->SetLabelSize(0.05);
   thisHist__334->GetYaxis()->SetTitleSize(0.06);
   thisHist__334->GetYaxis()->SetTitleOffset(1.1);
   thisHist__334->GetYaxis()->SetTitleFont(132);
   thisHist__334->GetZaxis()->SetLabelFont(132);
   thisHist__334->GetZaxis()->SetLabelSize(0.05);
   thisHist__334->GetZaxis()->SetTitleSize(0.06);
   thisHist__334->GetZaxis()->SetTitleFont(132);
   thisHist__334->Draw("sameaxis");
   Double_t xAxis168[6] = {0, 0.3, 0.4, 0.5, 0.6, 3}; 
   
   TH1D *modRate_px__335 = new TH1D("modRate_px__335","",5, xAxis168);
   modRate_px__335->SetBinContent(1,0.2505453);
   modRate_px__335->SetBinContent(2,0.4340104);
   modRate_px__335->SetBinContent(3,0.3438038);
   modRate_px__335->SetBinContent(4,0.2807175);
   modRate_px__335->SetBinContent(5,0.2275804);
   modRate_px__335->SetBinError(1,51.21594);
   modRate_px__335->SetBinError(2,61.34666);
   modRate_px__335->SetBinError(3,48.8397);
   modRate_px__335->SetBinError(4,36.0418);
   modRate_px__335->SetBinError(5,34.47343);
   modRate_px__335->SetEntries(76579.45);
   modRate_px__335->SetDirectory(0);
   modRate_px__335->SetStats(0);
   modRate_px__335->SetLineStyle(7);
   modRate_px__335->SetLineWidth(3);
   modRate_px__335->GetXaxis()->SetTitle("q_{0} (GeV)");
   modRate_px__335->GetXaxis()->SetRange(1,30);
   modRate_px__335->GetXaxis()->SetNdivisions(505);
   modRate_px__335->GetXaxis()->SetLabelFont(132);
   modRate_px__335->GetXaxis()->SetLabelSize(0.05);
   modRate_px__335->GetXaxis()->SetTitleSize(0.06);
   modRate_px__335->GetXaxis()->SetTitleFont(132);
   modRate_px__335->GetYaxis()->SetNdivisions(505);
   modRate_px__335->GetYaxis()->SetLabelFont(132);
   modRate_px__335->GetYaxis()->SetLabelSize(0.05);
   modRate_px__335->GetYaxis()->SetTitleSize(0.06);
   modRate_px__335->GetYaxis()->SetTitleFont(132);
   modRate_px__335->GetZaxis()->SetLabelFont(132);
   modRate_px__335->GetZaxis()->SetLabelSize(0.05);
   modRate_px__335->GetZaxis()->SetTitleSize(0.06);
   modRate_px__335->GetZaxis()->SetTitleFont(132);
   modRate_px__335->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(3,0,3,0.4774115,0,0.1488235,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__336 = new TH1D("thisHist__336","thisHist",30,0,3);
   thisHist__336->SetBinContent(2,0.2320323);
   thisHist__336->SetBinContent(3,0.3761428);
   thisHist__336->SetBinContent(4,0.3929825);
   thisHist__336->SetBinContent(5,0.3650574);
   thisHist__336->SetBinContent(6,0.2773683);
   thisHist__336->SetBinContent(7,0.157925);
   thisHist__336->SetBinContent(8,0.09875335);
   thisHist__336->SetBinContent(9,0.05919277);
   thisHist__336->SetBinContent(10,0.03410248);
   thisHist__336->SetBinContent(11,0.02075343);
   thisHist__336->SetBinContent(12,0.01271439);
   thisHist__336->SetBinContent(13,0.007700561);
   thisHist__336->SetBinContent(14,0.005881198);
   thisHist__336->SetBinContent(15,0.004886894);
   thisHist__336->SetBinContent(16,0.002898288);
   thisHist__336->SetBinContent(17,0.002221316);
   thisHist__336->SetBinContent(18,0.002052073);
   thisHist__336->SetBinContent(19,0.001777053);
   thisHist__336->SetBinContent(20,0.001459722);
   thisHist__336->SetBinContent(21,0.001078925);
   thisHist__336->SetBinContent(22,0.0006346616);
   thisHist__336->SetBinContent(23,0.000655817);
   thisHist__336->SetBinContent(24,0.0005711955);
   thisHist__336->SetBinContent(25,0.0004865739);
   thisHist__336->SetBinContent(26,0.0005500401);
   thisHist__336->SetBinContent(27,0.0005923508);
   thisHist__336->SetBinContent(28,0.000380797);
   thisHist__336->SetBinContent(29,0.0004442631);
   thisHist__336->SetBinContent(30,0.0004442631);
   thisHist__336->SetBinContent(31,0.006621636);
   thisHist__336->SetBinError(31,0.000374277);
   thisHist__336->SetMinimum(0);
   thisHist__336->SetMaximum(0.4774115);
   thisHist__336->SetEntries(97770);
   thisHist__336->SetDirectory(0);
   thisHist__336->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__336->SetLineColor(ci);
   thisHist__336->SetLineWidth(3);
   thisHist__336->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__336->GetXaxis()->SetNdivisions(505);
   thisHist__336->GetXaxis()->SetLabelFont(132);
   thisHist__336->GetXaxis()->SetLabelSize(0.05);
   thisHist__336->GetXaxis()->SetTitleSize(0.06);
   thisHist__336->GetXaxis()->SetTitleOffset(0.95);
   thisHist__336->GetXaxis()->SetTitleFont(132);
   thisHist__336->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__336->GetYaxis()->SetNdivisions(505);
   thisHist__336->GetYaxis()->SetLabelFont(132);
   thisHist__336->GetYaxis()->SetLabelSize(0.05);
   thisHist__336->GetYaxis()->SetTitleSize(0.06);
   thisHist__336->GetYaxis()->SetTitleOffset(1.1);
   thisHist__336->GetYaxis()->SetTitleFont(132);
   thisHist__336->GetZaxis()->SetLabelFont(132);
   thisHist__336->GetZaxis()->SetLabelSize(0.05);
   thisHist__336->GetZaxis()->SetTitleSize(0.06);
   thisHist__336->GetZaxis()->SetTitleFont(132);
   thisHist__336->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_transverse_q0_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:30:21 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.6164384,-8123.856,3.493151,49903.69);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis161[6] = {0, 0.3, 0.4, 0.5, 0.6, 3}; 
   
   TH1D *projReco__321 = new TH1D("projReco__321","",5, xAxis161);
   projReco__321->SetBinContent(1,7484.303);
   projReco__321->SetBinContent(2,25132.23);
   projReco__321->SetBinContent(3,18493.94);
   projReco__321->SetBinContent(4,11473.19);
   projReco__321->SetBinContent(5,582.5065);
   projReco__321->SetMinimum(0);
   projReco__321->SetMaximum(43520.66);
   projReco__321->SetEntries(76574.45);
   projReco__321->SetDirectory(0);
   projReco__321->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__321->SetLineColor(ci);
   projReco__321->SetLineWidth(3);
   projReco__321->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__321->GetXaxis()->SetRange(1,30);
   projReco__321->GetXaxis()->SetNdivisions(505);
   projReco__321->GetXaxis()->SetLabelFont(132);
   projReco__321->GetXaxis()->SetLabelSize(0.05);
   projReco__321->GetXaxis()->SetTitleSize(0.06);
   projReco__321->GetXaxis()->SetTitleOffset(0.95);
   projReco__321->GetXaxis()->SetTitleFont(132);
   projReco__321->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__321->GetYaxis()->SetNdivisions(505);
   projReco__321->GetYaxis()->SetLabelFont(132);
   projReco__321->GetYaxis()->SetLabelSize(0.05);
   projReco__321->GetYaxis()->SetTitleSize(0.06);
   projReco__321->GetYaxis()->SetTitleOffset(1.1);
   projReco__321->GetYaxis()->SetTitleFont(132);
   projReco__321->GetZaxis()->SetLabelFont(132);
   projReco__321->GetZaxis()->SetLabelSize(0.05);
   projReco__321->GetZaxis()->SetTitleSize(0.06);
   projReco__321->GetZaxis()->SetTitleFont(132);
   projReco__321->Draw("HIST");
   Double_t xAxis162[6] = {0, 0.3, 0.4, 0.5, 0.6, 3}; 
   
   TH1D *projReco__322 = new TH1D("projReco__322","",5, xAxis162);
   projReco__322->SetBinContent(1,7484.303);
   projReco__322->SetBinContent(2,25132.23);
   projReco__322->SetBinContent(3,18493.94);
   projReco__322->SetBinContent(4,11473.19);
   projReco__322->SetBinContent(5,582.5065);
   projReco__322->SetMinimum(0);
   projReco__322->SetMaximum(43520.66);
   projReco__322->SetEntries(76574.45);
   projReco__322->SetDirectory(0);
   projReco__322->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__322->SetLineColor(ci);
   projReco__322->SetLineWidth(3);
   projReco__322->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__322->GetXaxis()->SetRange(1,30);
   projReco__322->GetXaxis()->SetNdivisions(505);
   projReco__322->GetXaxis()->SetLabelFont(132);
   projReco__322->GetXaxis()->SetLabelSize(0.05);
   projReco__322->GetXaxis()->SetTitleSize(0.06);
   projReco__322->GetXaxis()->SetTitleOffset(0.95);
   projReco__322->GetXaxis()->SetTitleFont(132);
   projReco__322->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__322->GetYaxis()->SetNdivisions(505);
   projReco__322->GetYaxis()->SetLabelFont(132);
   projReco__322->GetYaxis()->SetLabelSize(0.05);
   projReco__322->GetYaxis()->SetTitleSize(0.06);
   projReco__322->GetYaxis()->SetTitleOffset(1.1);
   projReco__322->GetYaxis()->SetTitleFont(132);
   projReco__322->GetZaxis()->SetLabelFont(132);
   projReco__322->GetZaxis()->SetLabelSize(0.05);
   projReco__322->GetZaxis()->SetTitleSize(0.06);
   projReco__322->GetZaxis()->SetTitleFont(132);
   projReco__322->Draw("HIST SAME");
   Double_t xAxis163[7] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 3}; 
   
   TH1D *projReco__323 = new TH1D("projReco__323","",6, xAxis163);
   projReco__323->SetBinContent(1,1413.303);
   projReco__323->SetBinContent(2,30807.27);
   projReco__323->SetBinContent(3,33421.58);
   projReco__323->SetBinContent(4,23135.61);
   projReco__323->SetBinContent(5,14078.76);
   projReco__323->SetBinContent(6,641.7046);
   projReco__323->SetEntries(101042.1);
   projReco__323->SetDirectory(0);
   projReco__323->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__323->SetLineColor(ci);
   projReco__323->SetLineWidth(3);
   projReco__323->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__323->GetXaxis()->SetRange(1,30);
   projReco__323->GetXaxis()->SetNdivisions(505);
   projReco__323->GetXaxis()->SetLabelFont(132);
   projReco__323->GetXaxis()->SetLabelSize(0.05);
   projReco__323->GetXaxis()->SetTitleSize(0.06);
   projReco__323->GetXaxis()->SetTitleFont(132);
   projReco__323->GetYaxis()->SetNdivisions(505);
   projReco__323->GetYaxis()->SetLabelFont(132);
   projReco__323->GetYaxis()->SetLabelSize(0.05);
   projReco__323->GetYaxis()->SetTitleSize(0.06);
   projReco__323->GetYaxis()->SetTitleFont(132);
   projReco__323->GetZaxis()->SetLabelFont(132);
   projReco__323->GetZaxis()->SetLabelSize(0.05);
   projReco__323->GetZaxis()->SetTitleSize(0.06);
   projReco__323->GetZaxis()->SetTitleFont(132);
   projReco__323->Draw("HIST SAME");
   Double_t xAxis164[6] = {0, 0.3, 0.4, 0.5, 0.7, 3}; 
   
   TH1D *projReco__324 = new TH1D("projReco__324","",5, xAxis164);
   projReco__324->SetBinContent(1,9470.05);
   projReco__324->SetBinContent(2,39564.24);
   projReco__324->SetBinContent(3,22411.83);
   projReco__324->SetBinContent(4,6913.547);
   projReco__324->SetBinContent(5,326.5429);
   projReco__324->SetEntries(88712.01);
   projReco__324->SetDirectory(0);
   projReco__324->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__324->SetLineColor(ci);
   projReco__324->SetLineWidth(3);
   projReco__324->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__324->GetXaxis()->SetRange(1,30);
   projReco__324->GetXaxis()->SetNdivisions(505);
   projReco__324->GetXaxis()->SetLabelFont(132);
   projReco__324->GetXaxis()->SetLabelSize(0.05);
   projReco__324->GetXaxis()->SetTitleSize(0.06);
   projReco__324->GetXaxis()->SetTitleFont(132);
   projReco__324->GetYaxis()->SetNdivisions(505);
   projReco__324->GetYaxis()->SetLabelFont(132);
   projReco__324->GetYaxis()->SetLabelSize(0.05);
   projReco__324->GetYaxis()->SetTitleSize(0.06);
   projReco__324->GetYaxis()->SetTitleFont(132);
   projReco__324->GetZaxis()->SetLabelFont(132);
   projReco__324->GetZaxis()->SetLabelSize(0.05);
   projReco__324->GetZaxis()->SetTitleSize(0.06);
   projReco__324->GetZaxis()->SetTitleFont(132);
   projReco__324->Draw("HIST SAME");
   Double_t xAxis165[7] = {0, 0.3, 0.4, 0.5, 0.6, 0.8, 3}; 
   
   TH1D *projReco__325 = new TH1D("projReco__325","",6, xAxis165);
   projReco__325->SetBinContent(1,8563.83);
   projReco__325->SetBinContent(2,25345.69);
   projReco__325->SetBinContent(3,19462.1);
   projReco__325->SetBinContent(4,13358.1);
   projReco__325->SetBinContent(5,6140.494);
   projReco__325->SetBinContent(6,313.0862);
   projReco__325->SetEntries(90513.53);
   projReco__325->SetDirectory(0);
   projReco__325->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__325->SetLineColor(ci);
   projReco__325->SetLineWidth(3);
   projReco__325->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__325->GetXaxis()->SetRange(1,30);
   projReco__325->GetXaxis()->SetNdivisions(505);
   projReco__325->GetXaxis()->SetLabelFont(132);
   projReco__325->GetXaxis()->SetLabelSize(0.05);
   projReco__325->GetXaxis()->SetTitleSize(0.06);
   projReco__325->GetXaxis()->SetTitleFont(132);
   projReco__325->GetYaxis()->SetNdivisions(505);
   projReco__325->GetYaxis()->SetLabelFont(132);
   projReco__325->GetYaxis()->SetLabelSize(0.05);
   projReco__325->GetYaxis()->SetTitleSize(0.06);
   projReco__325->GetYaxis()->SetTitleFont(132);
   projReco__325->GetZaxis()->SetLabelFont(132);
   projReco__325->GetZaxis()->SetLabelSize(0.05);
   projReco__325->GetZaxis()->SetTitleSize(0.06);
   projReco__325->GetZaxis()->SetTitleFont(132);
   projReco__325->Draw("HIST SAME");
   Double_t xAxis166[8] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.8, 3}; 
   
   TH1D *projReco__326 = new TH1D("projReco__326","",7, xAxis166);
   projReco__326->SetBinContent(1,1003.235);
   projReco__326->SetBinContent(2,24832.56);
   projReco__326->SetBinContent(3,27771.6);
   projReco__326->SetBinContent(4,21406.07);
   projReco__326->SetBinContent(5,14500.28);
   projReco__326->SetBinContent(6,6422.797);
   projReco__326->SetBinContent(7,288.877);
   projReco__326->SetEntries(94811.89);
   projReco__326->SetDirectory(0);
   projReco__326->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__326->SetLineColor(ci);
   projReco__326->SetLineWidth(3);
   projReco__326->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__326->GetXaxis()->SetRange(1,30);
   projReco__326->GetXaxis()->SetNdivisions(505);
   projReco__326->GetXaxis()->SetLabelFont(132);
   projReco__326->GetXaxis()->SetLabelSize(0.05);
   projReco__326->GetXaxis()->SetTitleSize(0.06);
   projReco__326->GetXaxis()->SetTitleFont(132);
   projReco__326->GetYaxis()->SetNdivisions(505);
   projReco__326->GetYaxis()->SetLabelFont(132);
   projReco__326->GetYaxis()->SetLabelSize(0.05);
   projReco__326->GetYaxis()->SetTitleSize(0.06);
   projReco__326->GetYaxis()->SetTitleFont(132);
   projReco__326->GetZaxis()->SetLabelFont(132);
   projReco__326->GetZaxis()->SetLabelSize(0.05);
   projReco__326->GetZaxis()->SetTitleSize(0.06);
   projReco__326->GetZaxis()->SetTitleFont(132);
   projReco__326->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis167[6] = {0, 0.3, 0.4, 0.5, 0.6, 3}; 
   
   TH1D *projReco__327 = new TH1D("projReco__327","",5, xAxis167);
   projReco__327->SetBinContent(1,7484.303);
   projReco__327->SetBinContent(2,25132.23);
   projReco__327->SetBinContent(3,18493.94);
   projReco__327->SetBinContent(4,11473.19);
   projReco__327->SetBinContent(5,582.5065);
   projReco__327->SetMinimum(0);
   projReco__327->SetMaximum(43520.66);
   projReco__327->SetEntries(76574.45);
   projReco__327->SetDirectory(0);
   projReco__327->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__327->SetLineColor(ci);
   projReco__327->SetLineWidth(3);
   projReco__327->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__327->GetXaxis()->SetRange(1,30);
   projReco__327->GetXaxis()->SetNdivisions(505);
   projReco__327->GetXaxis()->SetLabelFont(132);
   projReco__327->GetXaxis()->SetLabelSize(0.05);
   projReco__327->GetXaxis()->SetTitleSize(0.06);
   projReco__327->GetXaxis()->SetTitleOffset(0.95);
   projReco__327->GetXaxis()->SetTitleFont(132);
   projReco__327->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__327->GetYaxis()->SetNdivisions(505);
   projReco__327->GetYaxis()->SetLabelFont(132);
   projReco__327->GetYaxis()->SetLabelSize(0.05);
   projReco__327->GetYaxis()->SetTitleSize(0.06);
   projReco__327->GetYaxis()->SetTitleOffset(1.1);
   projReco__327->GetYaxis()->SetTitleFont(132);
   projReco__327->GetZaxis()->SetLabelFont(132);
   projReco__327->GetZaxis()->SetLabelSize(0.05);
   projReco__327->GetZaxis()->SetTitleSize(0.06);
   projReco__327->GetZaxis()->SetTitleFont(132);
   projReco__327->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MINERvA_transverse_q3_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:31:15 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.6164384,-0.06584059,3.493151,0.4044493);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__344 = new TH1D("thisHist__344","thisHist",30,0,3);
   thisHist__344->SetBinContent(2,0.0002961754);
   thisHist__344->SetBinContent(3,0.01146622);
   thisHist__344->SetBinContent(4,0.06431238);
   thisHist__344->SetBinContent(5,0.1658582);
   thisHist__344->SetBinContent(6,0.260444);
   thisHist__344->SetBinContent(7,0.3182193);
   thisHist__344->SetBinContent(8,0.3206522);
   thisHist__344->SetBinContent(9,0.2869305);
   thisHist__344->SetBinContent(10,0.2312495);
   thisHist__344->SetBinContent(11,0.1714221);
   thisHist__344->SetBinContent(12,0.111637);
   thisHist__344->SetBinContent(13,0.04214153);
   thisHist__344->SetBinContent(14,0.0231863);
   thisHist__344->SetBinContent(15,0.0153165);
   thisHist__344->SetBinContent(16,0.00926606);
   thisHist__344->SetBinContent(17,0.006537015);
   thisHist__344->SetBinContent(18,0.005013827);
   thisHist__344->SetBinContent(19,0.003702193);
   thisHist__344->SetBinContent(20,0.002792511);
   thisHist__344->SetBinContent(21,0.002263626);
   thisHist__344->SetBinContent(22,0.0013751);
   thisHist__344->SetBinContent(23,0.001607809);
   thisHist__344->SetBinContent(24,0.0009519924);
   thisHist__344->SetBinContent(25,0.0009731478);
   thisHist__344->SetBinContent(26,0.0006769724);
   thisHist__344->SetBinContent(27,0.0006981278);
   thisHist__344->SetBinContent(28,0.0005923508);
   thisHist__344->SetBinContent(29,0.0005711955);
   thisHist__344->SetBinContent(30,0.0003173308);
   thisHist__344->SetBinContent(31,0.007890959);
   thisHist__344->SetBinError(31,0.0004085784);
   thisHist__344->SetMinimum(0);
   thisHist__344->SetMaximum(0.3527174);
   thisHist__344->SetEntries(97770);
   thisHist__344->SetDirectory(0);
   thisHist__344->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__344->SetLineColor(ci);
   thisHist__344->SetLineWidth(3);
   thisHist__344->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__344->GetXaxis()->SetNdivisions(505);
   thisHist__344->GetXaxis()->SetLabelFont(132);
   thisHist__344->GetXaxis()->SetLabelSize(0.05);
   thisHist__344->GetXaxis()->SetTitleSize(0.06);
   thisHist__344->GetXaxis()->SetTitleOffset(0.95);
   thisHist__344->GetXaxis()->SetTitleFont(132);
   thisHist__344->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__344->GetYaxis()->SetNdivisions(505);
   thisHist__344->GetYaxis()->SetLabelFont(132);
   thisHist__344->GetYaxis()->SetLabelSize(0.05);
   thisHist__344->GetYaxis()->SetTitleSize(0.06);
   thisHist__344->GetYaxis()->SetTitleOffset(1.1);
   thisHist__344->GetYaxis()->SetTitleFont(132);
   thisHist__344->GetZaxis()->SetLabelFont(132);
   thisHist__344->GetZaxis()->SetLabelSize(0.05);
   thisHist__344->GetZaxis()->SetTitleSize(0.06);
   thisHist__344->GetZaxis()->SetTitleFont(132);
   thisHist__344->Draw("C");
   
   TH1D *thisHist__345 = new TH1D("thisHist__345","thisHist",30,0,3);
   thisHist__345->SetBinContent(2,0.0002961754);
   thisHist__345->SetBinContent(3,0.01146622);
   thisHist__345->SetBinContent(4,0.06431238);
   thisHist__345->SetBinContent(5,0.1658582);
   thisHist__345->SetBinContent(6,0.260444);
   thisHist__345->SetBinContent(7,0.3182193);
   thisHist__345->SetBinContent(8,0.3206522);
   thisHist__345->SetBinContent(9,0.2869305);
   thisHist__345->SetBinContent(10,0.2312495);
   thisHist__345->SetBinContent(11,0.1714221);
   thisHist__345->SetBinContent(12,0.111637);
   thisHist__345->SetBinContent(13,0.04214153);
   thisHist__345->SetBinContent(14,0.0231863);
   thisHist__345->SetBinContent(15,0.0153165);
   thisHist__345->SetBinContent(16,0.00926606);
   thisHist__345->SetBinContent(17,0.006537015);
   thisHist__345->SetBinContent(18,0.005013827);
   thisHist__345->SetBinContent(19,0.003702193);
   thisHist__345->SetBinContent(20,0.002792511);
   thisHist__345->SetBinContent(21,0.002263626);
   thisHist__345->SetBinContent(22,0.0013751);
   thisHist__345->SetBinContent(23,0.001607809);
   thisHist__345->SetBinContent(24,0.0009519924);
   thisHist__345->SetBinContent(25,0.0009731478);
   thisHist__345->SetBinContent(26,0.0006769724);
   thisHist__345->SetBinContent(27,0.0006981278);
   thisHist__345->SetBinContent(28,0.0005923508);
   thisHist__345->SetBinContent(29,0.0005711955);
   thisHist__345->SetBinContent(30,0.0003173308);
   thisHist__345->SetBinContent(31,0.007890959);
   thisHist__345->SetBinError(31,0.0004085784);
   thisHist__345->SetMinimum(0);
   thisHist__345->SetMaximum(0.3527174);
   thisHist__345->SetEntries(97770);
   thisHist__345->SetDirectory(0);
   thisHist__345->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__345->SetLineColor(ci);
   thisHist__345->SetLineWidth(3);
   thisHist__345->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__345->GetXaxis()->SetNdivisions(505);
   thisHist__345->GetXaxis()->SetLabelFont(132);
   thisHist__345->GetXaxis()->SetLabelSize(0.05);
   thisHist__345->GetXaxis()->SetTitleSize(0.06);
   thisHist__345->GetXaxis()->SetTitleOffset(0.95);
   thisHist__345->GetXaxis()->SetTitleFont(132);
   thisHist__345->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__345->GetYaxis()->SetNdivisions(505);
   thisHist__345->GetYaxis()->SetLabelFont(132);
   thisHist__345->GetYaxis()->SetLabelSize(0.05);
   thisHist__345->GetYaxis()->SetTitleSize(0.06);
   thisHist__345->GetYaxis()->SetTitleOffset(1.1);
   thisHist__345->GetYaxis()->SetTitleFont(132);
   thisHist__345->GetZaxis()->SetLabelFont(132);
   thisHist__345->GetZaxis()->SetLabelSize(0.05);
   thisHist__345->GetZaxis()->SetTitleSize(0.06);
   thisHist__345->GetZaxis()->SetTitleFont(132);
   thisHist__345->Draw("CSAME");
   
   TH1D *thisHist__346 = new TH1D("thisHist__346","thisHist",30,0,3);
   thisHist__346->SetBinContent(2,0.0002264225);
   thisHist__346->SetBinContent(3,0.01485332);
   thisHist__346->SetBinContent(4,0.07660627);
   thisHist__346->SetBinContent(5,0.175251);
   thisHist__346->SetBinContent(6,0.2668163);
   thisHist__346->SetBinContent(7,0.3115422);
   thisHist__346->SetBinContent(8,0.3067119);
   thisHist__346->SetBinContent(9,0.2737448);
   thisHist__346->SetBinContent(10,0.219811);
   thisHist__346->SetBinContent(11,0.1577712);
   thisHist__346->SetBinContent(12,0.09862964);
   thisHist__346->SetBinContent(13,0.03138216);
   thisHist__346->SetBinContent(14,0.01450613);
   thisHist__346->SetBinContent(15,0.009449365);
   thisHist__346->SetBinContent(16,0.006792675);
   thisHist__346->SetBinContent(17,0.005705847);
   thisHist__346->SetBinContent(18,0.003788803);
   thisHist__346->SetBinContent(19,0.003245389);
   thisHist__346->SetBinContent(20,0.002339699);
   thisHist__346->SetBinContent(21,0.002203846);
   thisHist__346->SetBinContent(22,0.001600052);
   thisHist__346->SetBinContent(23,0.001328345);
   thisHist__346->SetBinContent(24,0.001117018);
   thisHist__346->SetBinContent(25,0.001056638);
   thisHist__346->SetBinContent(26,0.0006943623);
   thisHist__346->SetBinContent(27,0.0007094571);
   thisHist__346->SetBinContent(28,0.000724552);
   thisHist__346->SetBinContent(29,0.0005283191);
   thisHist__346->SetBinContent(30,0.000724552);
   thisHist__346->SetBinContent(31,0.01118527);
   thisHist__346->SetBinError(31,0.0004109012);
   thisHist__346->SetEntries(132565);
   thisHist__346->SetDirectory(0);
   thisHist__346->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__346->SetLineColor(ci);
   thisHist__346->SetLineWidth(3);
   thisHist__346->GetXaxis()->SetNdivisions(505);
   thisHist__346->GetXaxis()->SetLabelFont(132);
   thisHist__346->GetXaxis()->SetLabelSize(0.05);
   thisHist__346->GetXaxis()->SetTitleSize(0.06);
   thisHist__346->GetXaxis()->SetTitleFont(132);
   thisHist__346->GetYaxis()->SetNdivisions(505);
   thisHist__346->GetYaxis()->SetLabelFont(132);
   thisHist__346->GetYaxis()->SetLabelSize(0.05);
   thisHist__346->GetYaxis()->SetTitleSize(0.06);
   thisHist__346->GetYaxis()->SetTitleFont(132);
   thisHist__346->GetZaxis()->SetLabelFont(132);
   thisHist__346->GetZaxis()->SetLabelSize(0.05);
   thisHist__346->GetZaxis()->SetTitleSize(0.06);
   thisHist__346->GetZaxis()->SetTitleFont(132);
   thisHist__346->Draw("CSAME");
   
   TH1D *thisHist__347 = new TH1D("thisHist__347","thisHist",30,0,3);
   thisHist__347->SetBinContent(2,0.0003954321);
   thisHist__347->SetBinContent(3,0.008256621);
   thisHist__347->SetBinContent(4,0.07462594);
   thisHist__347->SetBinContent(5,0.1827687);
   thisHist__347->SetBinContent(6,0.2650502);
   thisHist__347->SetBinContent(7,0.2909905);
   thisHist__347->SetBinContent(8,0.25953);
   thisHist__347->SetBinContent(9,0.2093734);
   thisHist__347->SetBinContent(10,0.1630129);
   thisHist__347->SetBinContent(11,0.118772);
   thisHist__347->SetBinContent(12,0.07695108);
   thisHist__347->SetBinContent(13,0.04751512);
   thisHist__347->SetBinContent(14,0.02994212);
   thisHist__347->SetBinContent(15,0.02103699);
   thisHist__347->SetBinContent(16,0.01524786);
   thisHist__347->SetBinContent(17,0.01167315);
   thisHist__347->SetBinContent(18,0.008794409);
   thisHist__347->SetBinContent(19,0.00634273);
   thisHist__347->SetBinContent(20,0.004523743);
   thisHist__347->SetBinContent(21,0.0038436);
   thisHist__347->SetBinContent(22,0.002530765);
   thisHist__347->SetBinContent(23,0.002182785);
   thisHist__347->SetBinContent(24,0.001898074);
   thisHist__347->SetBinContent(25,0.001265383);
   thisHist__347->SetBinContent(26,0.001012306);
   thisHist__347->SetBinContent(27,0.0009490369);
   thisHist__347->SetBinContent(28,0.0007434123);
   thisHist__347->SetBinContent(29,0.0007592296);
   thisHist__347->SetBinContent(30,0.0006801431);
   thisHist__347->SetBinContent(31,0.004855906);
   thisHist__347->SetBinError(31,0.0002771412);
   thisHist__347->SetEntries(114781);
   thisHist__347->SetDirectory(0);
   thisHist__347->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__347->SetLineColor(ci);
   thisHist__347->SetLineWidth(3);
   thisHist__347->GetXaxis()->SetNdivisions(505);
   thisHist__347->GetXaxis()->SetLabelFont(132);
   thisHist__347->GetXaxis()->SetLabelSize(0.05);
   thisHist__347->GetXaxis()->SetTitleSize(0.06);
   thisHist__347->GetXaxis()->SetTitleFont(132);
   thisHist__347->GetYaxis()->SetNdivisions(505);
   thisHist__347->GetYaxis()->SetLabelFont(132);
   thisHist__347->GetYaxis()->SetLabelSize(0.05);
   thisHist__347->GetYaxis()->SetTitleSize(0.06);
   thisHist__347->GetYaxis()->SetTitleFont(132);
   thisHist__347->GetZaxis()->SetLabelFont(132);
   thisHist__347->GetZaxis()->SetLabelSize(0.05);
   thisHist__347->GetZaxis()->SetTitleSize(0.06);
   thisHist__347->GetZaxis()->SetTitleFont(132);
   thisHist__347->Draw("CSAME");
   
   TH1D *thisHist__348 = new TH1D("thisHist__348","thisHist",30,0,3);
   thisHist__348->SetBinContent(2,0.0003225289);
   thisHist__348->SetBinContent(3,0.008095474);
   thisHist__348->SetBinContent(4,0.0497662);
   thisHist__348->SetBinContent(5,0.133785);
   thisHist__348->SetBinContent(6,0.2204001);
   thisHist__348->SetBinContent(7,0.2700695);
   thisHist__348->SetBinContent(8,0.2766169);
   thisHist__348->SetBinContent(9,0.2618773);
   thisHist__348->SetBinContent(10,0.2270764);
   thisHist__348->SetBinContent(11,0.1733915);
   thisHist__348->SetBinContent(12,0.1201259);
   thisHist__348->SetBinContent(13,0.05129822);
   thisHist__348->SetBinContent(14,0.03165621);
   thisHist__348->SetBinContent(15,0.02139979);
   thisHist__348->SetBinContent(16,0.01559427);
   thisHist__348->SetBinContent(17,0.01191744);
   thisHist__348->SetBinContent(18,0.008837291);
   thisHist__348->SetBinContent(19,0.006821485);
   thisHist__348->SetBinContent(20,0.004708921);
   thisHist__348->SetBinContent(21,0.003386553);
   thisHist__348->SetBinContent(22,0.002596357);
   thisHist__348->SetBinContent(23,0.002112564);
   thisHist__348->SetBinContent(24,0.00167715);
   thisHist__348->SetBinContent(25,0.00122561);
   thisHist__348->SetBinContent(26,0.001193357);
   thisHist__348->SetBinContent(27,0.0008547015);
   thisHist__348->SetBinContent(28,0.0004999197);
   thisHist__348->SetBinContent(29,0.0006450577);
   thisHist__348->SetBinContent(30,0.0004837933);
   thisHist__348->SetBinContent(31,0.005482991);
   thisHist__348->SetBinError(31,0.0002973569);
   thisHist__348->SetEntries(118682);
   thisHist__348->SetDirectory(0);
   thisHist__348->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__348->SetLineColor(ci);
   thisHist__348->SetLineWidth(3);
   thisHist__348->GetXaxis()->SetNdivisions(505);
   thisHist__348->GetXaxis()->SetLabelFont(132);
   thisHist__348->GetXaxis()->SetLabelSize(0.05);
   thisHist__348->GetXaxis()->SetTitleSize(0.06);
   thisHist__348->GetXaxis()->SetTitleFont(132);
   thisHist__348->GetYaxis()->SetNdivisions(505);
   thisHist__348->GetYaxis()->SetLabelFont(132);
   thisHist__348->GetYaxis()->SetLabelSize(0.05);
   thisHist__348->GetYaxis()->SetTitleSize(0.06);
   thisHist__348->GetYaxis()->SetTitleFont(132);
   thisHist__348->GetZaxis()->SetLabelFont(132);
   thisHist__348->GetZaxis()->SetLabelSize(0.05);
   thisHist__348->GetZaxis()->SetTitleSize(0.06);
   thisHist__348->GetZaxis()->SetTitleFont(132);
   thisHist__348->Draw("CSAME");
   
   TH1D *thisHist__349 = new TH1D("thisHist__349","thisHist",30,0,3);
   thisHist__349->SetBinContent(2,0.0003386356);
   thisHist__349->SetBinContent(3,0.008562643);
   thisHist__349->SetBinContent(4,0.05455258);
   thisHist__349->SetBinContent(5,0.1441943);
   thisHist__349->SetBinContent(6,0.2402055);
   thisHist__349->SetBinContent(7,0.288582);
   thisHist__349->SetBinContent(8,0.2956934);
   thisHist__349->SetBinContent(9,0.2765524);
   thisHist__349->SetBinContent(10,0.2343519);
   thisHist__349->SetBinContent(11,0.1798477);
   thisHist__349->SetBinContent(12,0.1180548);
   thisHist__349->SetBinContent(13,0.04939242);
   thisHist__349->SetBinContent(14,0.02752623);
   thisHist__349->SetBinContent(15,0.0185282);
   thisHist__349->SetBinContent(16,0.01370668);
   thisHist__349->SetBinContent(17,0.009175412);
   thisHist__349->SetBinContent(18,0.006176068);
   thisHist__349->SetBinContent(19,0.00462802);
   thisHist__349->SetBinContent(20,0.003112222);
   thisHist__349->SetBinContent(21,0.002499453);
   thisHist__349->SetBinContent(22,0.001548048);
   thisHist__349->SetBinContent(23,0.001096534);
   thisHist__349->SetBinContent(24,0.0009191537);
   thisHist__349->SetBinContent(25,0.0006611457);
   thisHist__349->SetBinContent(26,0.0006127691);
   thisHist__349->SetBinContent(27,0.0003870121);
   thisHist__349->SetBinContent(28,0.0004515141);
   thisHist__349->SetBinContent(29,0.0003708866);
   thisHist__349->SetBinContent(30,0.0003708866);
   thisHist__349->SetBinContent(31,0.00304772);
   thisHist__349->SetBinError(31,0.000221689);
   thisHist__349->SetEntries(123106);
   thisHist__349->SetDirectory(0);
   thisHist__349->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__349->SetLineColor(ci);
   thisHist__349->SetLineWidth(3);
   thisHist__349->GetXaxis()->SetNdivisions(505);
   thisHist__349->GetXaxis()->SetLabelFont(132);
   thisHist__349->GetXaxis()->SetLabelSize(0.05);
   thisHist__349->GetXaxis()->SetTitleSize(0.06);
   thisHist__349->GetXaxis()->SetTitleFont(132);
   thisHist__349->GetYaxis()->SetNdivisions(505);
   thisHist__349->GetYaxis()->SetLabelFont(132);
   thisHist__349->GetYaxis()->SetLabelSize(0.05);
   thisHist__349->GetYaxis()->SetTitleSize(0.06);
   thisHist__349->GetYaxis()->SetTitleFont(132);
   thisHist__349->GetZaxis()->SetLabelFont(132);
   thisHist__349->GetZaxis()->SetLabelSize(0.05);
   thisHist__349->GetZaxis()->SetTitleSize(0.06);
   thisHist__349->GetZaxis()->SetTitleFont(132);
   thisHist__349->Draw("CSAME");
   
   TH1D *thisHist__350 = new TH1D("thisHist__350","thisHist",30,0,3);
   thisHist__350->SetBinContent(2,0.0002961754);
   thisHist__350->SetBinContent(3,0.01146622);
   thisHist__350->SetBinContent(4,0.06431238);
   thisHist__350->SetBinContent(5,0.1658582);
   thisHist__350->SetBinContent(6,0.260444);
   thisHist__350->SetBinContent(7,0.3182193);
   thisHist__350->SetBinContent(8,0.3206522);
   thisHist__350->SetBinContent(9,0.2869305);
   thisHist__350->SetBinContent(10,0.2312495);
   thisHist__350->SetBinContent(11,0.1714221);
   thisHist__350->SetBinContent(12,0.111637);
   thisHist__350->SetBinContent(13,0.04214153);
   thisHist__350->SetBinContent(14,0.0231863);
   thisHist__350->SetBinContent(15,0.0153165);
   thisHist__350->SetBinContent(16,0.00926606);
   thisHist__350->SetBinContent(17,0.006537015);
   thisHist__350->SetBinContent(18,0.005013827);
   thisHist__350->SetBinContent(19,0.003702193);
   thisHist__350->SetBinContent(20,0.002792511);
   thisHist__350->SetBinContent(21,0.002263626);
   thisHist__350->SetBinContent(22,0.0013751);
   thisHist__350->SetBinContent(23,0.001607809);
   thisHist__350->SetBinContent(24,0.0009519924);
   thisHist__350->SetBinContent(25,0.0009731478);
   thisHist__350->SetBinContent(26,0.0006769724);
   thisHist__350->SetBinContent(27,0.0006981278);
   thisHist__350->SetBinContent(28,0.0005923508);
   thisHist__350->SetBinContent(29,0.0005711955);
   thisHist__350->SetBinContent(30,0.0003173308);
   thisHist__350->SetBinContent(31,0.007890959);
   thisHist__350->SetBinError(31,0.0004085784);
   thisHist__350->SetMinimum(0);
   thisHist__350->SetMaximum(0.3527174);
   thisHist__350->SetEntries(97770);
   thisHist__350->SetDirectory(0);
   thisHist__350->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__350->SetLineColor(ci);
   thisHist__350->SetLineWidth(3);
   thisHist__350->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__350->GetXaxis()->SetNdivisions(505);
   thisHist__350->GetXaxis()->SetLabelFont(132);
   thisHist__350->GetXaxis()->SetLabelSize(0.05);
   thisHist__350->GetXaxis()->SetTitleSize(0.06);
   thisHist__350->GetXaxis()->SetTitleOffset(0.95);
   thisHist__350->GetXaxis()->SetTitleFont(132);
   thisHist__350->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__350->GetYaxis()->SetNdivisions(505);
   thisHist__350->GetYaxis()->SetLabelFont(132);
   thisHist__350->GetYaxis()->SetLabelSize(0.05);
   thisHist__350->GetYaxis()->SetTitleSize(0.06);
   thisHist__350->GetYaxis()->SetTitleOffset(1.1);
   thisHist__350->GetYaxis()->SetTitleFont(132);
   thisHist__350->GetZaxis()->SetLabelFont(132);
   thisHist__350->GetZaxis()->SetLabelSize(0.05);
   thisHist__350->GetZaxis()->SetTitleSize(0.06);
   thisHist__350->GetZaxis()->SetTitleFont(132);
   thisHist__350->Draw("sameaxis");
   Double_t xAxis176[7] = {0, 0.6, 0.7, 0.8, 0.9, 1, 3}; 
   
   TH1D *modRate_px__351 = new TH1D("modRate_px__351","",6, xAxis176);
   modRate_px__351->SetBinContent(1,0.2744362);
   modRate_px__351->SetBinContent(2,0.3206522);
   modRate_px__351->SetBinContent(3,0.3033831);
   modRate_px__351->SetBinContent(4,0.2510132);
   modRate_px__351->SetBinContent(5,0.1940918);
   modRate_px__351->SetBinContent(6,0.128066);
   modRate_px__351->SetBinContent(7,156.6168);
   modRate_px__351->SetBinError(1,51.55298);
   modRate_px__351->SetBinError(2,41.59073);
   modRate_px__351->SetBinError(3,37.92071);
   modRate_px__351->SetBinError(4,29.35281);
   modRate_px__351->SetBinError(5,20.39667);
   modRate_px__351->SetBinError(6,18.7558);
   modRate_px__351->SetBinError(7,20.21914);
   modRate_px__351->SetEntries(76580.45);
   modRate_px__351->SetDirectory(0);
   modRate_px__351->SetStats(0);
   modRate_px__351->SetLineStyle(7);
   modRate_px__351->SetLineWidth(3);
   modRate_px__351->GetXaxis()->SetTitle("q_{3} (GeV)");
   modRate_px__351->GetXaxis()->SetRange(1,30);
   modRate_px__351->GetXaxis()->SetNdivisions(505);
   modRate_px__351->GetXaxis()->SetLabelFont(132);
   modRate_px__351->GetXaxis()->SetLabelSize(0.05);
   modRate_px__351->GetXaxis()->SetTitleSize(0.06);
   modRate_px__351->GetXaxis()->SetTitleFont(132);
   modRate_px__351->GetYaxis()->SetNdivisions(505);
   modRate_px__351->GetYaxis()->SetLabelFont(132);
   modRate_px__351->GetYaxis()->SetLabelSize(0.05);
   modRate_px__351->GetYaxis()->SetTitleSize(0.06);
   modRate_px__351->GetYaxis()->SetTitleFont(132);
   modRate_px__351->GetZaxis()->SetLabelFont(132);
   modRate_px__351->GetZaxis()->SetLabelSize(0.05);
   modRate_px__351->GetZaxis()->SetTitleSize(0.06);
   modRate_px__351->GetZaxis()->SetTitleFont(132);
   modRate_px__351->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(3,0,3,0.3527174,0,0.1351263,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__352 = new TH1D("thisHist__352","thisHist",30,0,3);
   thisHist__352->SetBinContent(2,0.0002961754);
   thisHist__352->SetBinContent(3,0.01146622);
   thisHist__352->SetBinContent(4,0.06431238);
   thisHist__352->SetBinContent(5,0.1658582);
   thisHist__352->SetBinContent(6,0.260444);
   thisHist__352->SetBinContent(7,0.3182193);
   thisHist__352->SetBinContent(8,0.3206522);
   thisHist__352->SetBinContent(9,0.2869305);
   thisHist__352->SetBinContent(10,0.2312495);
   thisHist__352->SetBinContent(11,0.1714221);
   thisHist__352->SetBinContent(12,0.111637);
   thisHist__352->SetBinContent(13,0.04214153);
   thisHist__352->SetBinContent(14,0.0231863);
   thisHist__352->SetBinContent(15,0.0153165);
   thisHist__352->SetBinContent(16,0.00926606);
   thisHist__352->SetBinContent(17,0.006537015);
   thisHist__352->SetBinContent(18,0.005013827);
   thisHist__352->SetBinContent(19,0.003702193);
   thisHist__352->SetBinContent(20,0.002792511);
   thisHist__352->SetBinContent(21,0.002263626);
   thisHist__352->SetBinContent(22,0.0013751);
   thisHist__352->SetBinContent(23,0.001607809);
   thisHist__352->SetBinContent(24,0.0009519924);
   thisHist__352->SetBinContent(25,0.0009731478);
   thisHist__352->SetBinContent(26,0.0006769724);
   thisHist__352->SetBinContent(27,0.0006981278);
   thisHist__352->SetBinContent(28,0.0005923508);
   thisHist__352->SetBinContent(29,0.0005711955);
   thisHist__352->SetBinContent(30,0.0003173308);
   thisHist__352->SetBinContent(31,0.007890959);
   thisHist__352->SetBinError(31,0.0004085784);
   thisHist__352->SetMinimum(0);
   thisHist__352->SetMaximum(0.3527174);
   thisHist__352->SetEntries(97770);
   thisHist__352->SetDirectory(0);
   thisHist__352->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__352->SetLineColor(ci);
   thisHist__352->SetLineWidth(3);
   thisHist__352->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__352->GetXaxis()->SetNdivisions(505);
   thisHist__352->GetXaxis()->SetLabelFont(132);
   thisHist__352->GetXaxis()->SetLabelSize(0.05);
   thisHist__352->GetXaxis()->SetTitleSize(0.06);
   thisHist__352->GetXaxis()->SetTitleOffset(0.95);
   thisHist__352->GetXaxis()->SetTitleFont(132);
   thisHist__352->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__352->GetYaxis()->SetNdivisions(505);
   thisHist__352->GetYaxis()->SetLabelFont(132);
   thisHist__352->GetYaxis()->SetLabelSize(0.05);
   thisHist__352->GetYaxis()->SetTitleSize(0.06);
   thisHist__352->GetYaxis()->SetTitleOffset(1.1);
   thisHist__352->GetYaxis()->SetTitleFont(132);
   thisHist__352->GetZaxis()->SetLabelFont(132);
   thisHist__352->GetZaxis()->SetLabelSize(0.05);
   thisHist__352->GetZaxis()->SetTitleSize(0.06);
   thisHist__352->GetZaxis()->SetTitleFont(132);
   thisHist__352->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MINERvA_transverse_q3_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:31:15 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.6164384,-4953.751,3.493151,30430.18);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis169[7] = {0, 0.6, 0.7, 0.8, 0.9, 1, 3}; 
   
   TH1D *projReco__337 = new TH1D("projReco__337","",6, xAxis169);
   projReco__337->SetBinContent(1,4161.136);
   projReco__337->SetBinContent(2,18477.91);
   projReco__337->SetBinContent(3,17616.42);
   projReco__337->SetBinContent(4,13042.63);
   projReco__337->SetBinContent(5,8127.932);
   projReco__337->SetBinContent(6,465.0358);
   projReco__337->SetBinContent(7,30);
   projReco__337->SetBinError(7,3.872983);
   projReco__337->SetMinimum(0);
   projReco__337->SetMaximum(26537.95);
   projReco__337->SetEntries(76574.45);
   projReco__337->SetDirectory(0);
   projReco__337->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__337->SetLineColor(ci);
   projReco__337->SetLineWidth(3);
   projReco__337->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__337->GetXaxis()->SetRange(1,30);
   projReco__337->GetXaxis()->SetNdivisions(505);
   projReco__337->GetXaxis()->SetLabelFont(132);
   projReco__337->GetXaxis()->SetLabelSize(0.05);
   projReco__337->GetXaxis()->SetTitleSize(0.06);
   projReco__337->GetXaxis()->SetTitleOffset(0.95);
   projReco__337->GetXaxis()->SetTitleFont(132);
   projReco__337->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__337->GetYaxis()->SetNdivisions(505);
   projReco__337->GetYaxis()->SetLabelFont(132);
   projReco__337->GetYaxis()->SetLabelSize(0.05);
   projReco__337->GetYaxis()->SetTitleSize(0.06);
   projReco__337->GetYaxis()->SetTitleOffset(1.1);
   projReco__337->GetYaxis()->SetTitleFont(132);
   projReco__337->GetZaxis()->SetLabelFont(132);
   projReco__337->GetZaxis()->SetLabelSize(0.05);
   projReco__337->GetZaxis()->SetTitleSize(0.06);
   projReco__337->GetZaxis()->SetTitleFont(132);
   projReco__337->Draw("HIST");
   Double_t xAxis170[7] = {0, 0.6, 0.7, 0.8, 0.9, 1, 3}; 
   
   TH1D *projReco__338 = new TH1D("projReco__338","",6, xAxis170);
   projReco__338->SetBinContent(1,4161.136);
   projReco__338->SetBinContent(2,18477.91);
   projReco__338->SetBinContent(3,17616.42);
   projReco__338->SetBinContent(4,13042.63);
   projReco__338->SetBinContent(5,8127.932);
   projReco__338->SetBinContent(6,465.0358);
   projReco__338->SetBinContent(7,30);
   projReco__338->SetBinError(7,3.872983);
   projReco__338->SetMinimum(0);
   projReco__338->SetMaximum(26537.95);
   projReco__338->SetEntries(76574.45);
   projReco__338->SetDirectory(0);
   projReco__338->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__338->SetLineColor(ci);
   projReco__338->SetLineWidth(3);
   projReco__338->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__338->GetXaxis()->SetRange(1,30);
   projReco__338->GetXaxis()->SetNdivisions(505);
   projReco__338->GetXaxis()->SetLabelFont(132);
   projReco__338->GetXaxis()->SetLabelSize(0.05);
   projReco__338->GetXaxis()->SetTitleSize(0.06);
   projReco__338->GetXaxis()->SetTitleOffset(0.95);
   projReco__338->GetXaxis()->SetTitleFont(132);
   projReco__338->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__338->GetYaxis()->SetNdivisions(505);
   projReco__338->GetYaxis()->SetLabelFont(132);
   projReco__338->GetYaxis()->SetLabelSize(0.05);
   projReco__338->GetYaxis()->SetTitleSize(0.06);
   projReco__338->GetYaxis()->SetTitleOffset(1.1);
   projReco__338->GetYaxis()->SetTitleFont(132);
   projReco__338->GetZaxis()->SetLabelFont(132);
   projReco__338->GetZaxis()->SetLabelSize(0.05);
   projReco__338->GetZaxis()->SetTitleSize(0.06);
   projReco__338->GetZaxis()->SetTitleFont(132);
   projReco__338->Draw("HIST SAME");
   Double_t xAxis171[7] = {0, 0.6, 0.7, 0.8, 0.9, 1, 3}; 
   
   TH1D *projReco__339 = new TH1D("projReco__339","",6, xAxis171);
   projReco__339->SetBinContent(1,5506.327);
   projReco__339->SetBinContent(2,24125.41);
   projReco__339->SetBinContent(3,23294.19);
   projReco__339->SetBinContent(4,17479.01);
   projReco__339->SetBinContent(5,10799.33);
   projReco__339->SetBinContent(6,546.7419);
   projReco__339->SetBinContent(7,48);
   projReco__339->SetBinError(7,4.898979);
   projReco__339->SetEntries(101042.1);
   projReco__339->SetDirectory(0);
   projReco__339->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__339->SetLineColor(ci);
   projReco__339->SetLineWidth(3);
   projReco__339->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__339->GetXaxis()->SetRange(1,30);
   projReco__339->GetXaxis()->SetNdivisions(505);
   projReco__339->GetXaxis()->SetLabelFont(132);
   projReco__339->GetXaxis()->SetLabelSize(0.05);
   projReco__339->GetXaxis()->SetTitleSize(0.06);
   projReco__339->GetXaxis()->SetTitleFont(132);
   projReco__339->GetYaxis()->SetNdivisions(505);
   projReco__339->GetYaxis()->SetLabelFont(132);
   projReco__339->GetYaxis()->SetLabelSize(0.05);
   projReco__339->GetYaxis()->SetTitleSize(0.06);
   projReco__339->GetYaxis()->SetTitleFont(132);
   projReco__339->GetZaxis()->SetLabelFont(132);
   projReco__339->GetZaxis()->SetLabelSize(0.05);
   projReco__339->GetZaxis()->SetTitleSize(0.06);
   projReco__339->GetZaxis()->SetTitleFont(132);
   projReco__339->Draw("HIST SAME");
   Double_t xAxis172[8] = {0, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 3}; 
   
   TH1D *projReco__340 = new TH1D("projReco__340","",7, xAxis172);
   projReco__340->SetBinContent(1,3618.566);
   projReco__340->SetBinContent(2,20844.15);
   projReco__340->SetBinContent(3,23481.03);
   projReco__340->SetBinContent(4,19160.89);
   projReco__340->SetBinContent(5,12595.86);
   projReco__340->SetBinContent(6,7593.013);
   projReco__340->SetBinContent(7,497.8008);
   projReco__340->SetBinContent(8,47);
   projReco__340->SetBinError(8,4.84768);
   projReco__340->SetEntries(88712.01);
   projReco__340->SetDirectory(0);
   projReco__340->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__340->SetLineColor(ci);
   projReco__340->SetLineWidth(3);
   projReco__340->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__340->GetXaxis()->SetRange(1,30);
   projReco__340->GetXaxis()->SetNdivisions(505);
   projReco__340->GetXaxis()->SetLabelFont(132);
   projReco__340->GetXaxis()->SetLabelSize(0.05);
   projReco__340->GetXaxis()->SetTitleSize(0.06);
   projReco__340->GetXaxis()->SetTitleFont(132);
   projReco__340->GetYaxis()->SetNdivisions(505);
   projReco__340->GetYaxis()->SetLabelFont(132);
   projReco__340->GetYaxis()->SetLabelSize(0.05);
   projReco__340->GetYaxis()->SetTitleSize(0.06);
   projReco__340->GetYaxis()->SetTitleFont(132);
   projReco__340->GetZaxis()->SetLabelFont(132);
   projReco__340->GetZaxis()->SetLabelSize(0.05);
   projReco__340->GetZaxis()->SetTitleSize(0.06);
   projReco__340->GetZaxis()->SetTitleFont(132);
   projReco__340->Draw("HIST SAME");
   Double_t xAxis173[8] = {0, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 3}; 
   
   TH1D *projReco__341 = new TH1D("projReco__341","",7, xAxis173);
   projReco__341->SetBinContent(1,4007.99);
   projReco__341->SetBinContent(2,19657.63);
   projReco__341->SetBinContent(3,19716.74);
   projReco__341->SetBinContent(4,15684.56);
   projReco__341->SetBinContent(5,10524.87);
   projReco__341->SetBinContent(6,6299.782);
   projReco__341->SetBinContent(7,373.4075);
   projReco__341->SetBinContent(8,58.42105);
   projReco__341->SetBinError(8,5.545081);
   projReco__341->SetEntries(90513.53);
   projReco__341->SetDirectory(0);
   projReco__341->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__341->SetLineColor(ci);
   projReco__341->SetLineWidth(3);
   projReco__341->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__341->GetXaxis()->SetRange(1,30);
   projReco__341->GetXaxis()->SetNdivisions(505);
   projReco__341->GetXaxis()->SetLabelFont(132);
   projReco__341->GetXaxis()->SetLabelSize(0.05);
   projReco__341->GetXaxis()->SetTitleSize(0.06);
   projReco__341->GetXaxis()->SetTitleFont(132);
   projReco__341->GetYaxis()->SetNdivisions(505);
   projReco__341->GetYaxis()->SetLabelFont(132);
   projReco__341->GetYaxis()->SetLabelSize(0.05);
   projReco__341->GetYaxis()->SetTitleSize(0.06);
   projReco__341->GetYaxis()->SetTitleFont(132);
   projReco__341->GetZaxis()->SetLabelFont(132);
   projReco__341->GetZaxis()->SetLabelSize(0.05);
   projReco__341->GetZaxis()->SetTitleSize(0.06);
   projReco__341->GetZaxis()->SetTitleFont(132);
   projReco__341->Draw("HIST SAME");
   Double_t xAxis174[8] = {0, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 3}; 
   
   TH1D *projReco__342 = new TH1D("projReco__342","",7, xAxis174);
   projReco__342->SetBinContent(1,4493.911);
   projReco__342->SetBinContent(2,21041.24);
   projReco__342->SetBinContent(3,21169.76);
   projReco__342->SetBinContent(4,16528.23);
   projReco__342->SetBinContent(5,10855.55);
   projReco__342->SetBinContent(6,6527.38);
   projReco__342->SetBinContent(7,349.0652);
   projReco__342->SetBinContent(8,30.52632);
   projReco__342->SetBinError(8,4.008302);
   projReco__342->SetEntries(94811.89);
   projReco__342->SetDirectory(0);
   projReco__342->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__342->SetLineColor(ci);
   projReco__342->SetLineWidth(3);
   projReco__342->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__342->GetXaxis()->SetRange(1,30);
   projReco__342->GetXaxis()->SetNdivisions(505);
   projReco__342->GetXaxis()->SetLabelFont(132);
   projReco__342->GetXaxis()->SetLabelSize(0.05);
   projReco__342->GetXaxis()->SetTitleSize(0.06);
   projReco__342->GetXaxis()->SetTitleFont(132);
   projReco__342->GetYaxis()->SetNdivisions(505);
   projReco__342->GetYaxis()->SetLabelFont(132);
   projReco__342->GetYaxis()->SetLabelSize(0.05);
   projReco__342->GetYaxis()->SetTitleSize(0.06);
   projReco__342->GetYaxis()->SetTitleFont(132);
   projReco__342->GetZaxis()->SetLabelFont(132);
   projReco__342->GetZaxis()->SetLabelSize(0.05);
   projReco__342->GetZaxis()->SetTitleSize(0.06);
   projReco__342->GetZaxis()->SetTitleFont(132);
   projReco__342->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis175[7] = {0, 0.6, 0.7, 0.8, 0.9, 1, 3}; 
   
   TH1D *projReco__343 = new TH1D("projReco__343","",6, xAxis175);
   projReco__343->SetBinContent(1,4161.136);
   projReco__343->SetBinContent(2,18477.91);
   projReco__343->SetBinContent(3,17616.42);
   projReco__343->SetBinContent(4,13042.63);
   projReco__343->SetBinContent(5,8127.932);
   projReco__343->SetBinContent(6,465.0358);
   projReco__343->SetBinContent(7,30);
   projReco__343->SetBinError(7,3.872983);
   projReco__343->SetMinimum(0);
   projReco__343->SetMaximum(26537.95);
   projReco__343->SetEntries(76574.45);
   projReco__343->SetDirectory(0);
   projReco__343->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__343->SetLineColor(ci);
   projReco__343->SetLineWidth(3);
   projReco__343->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__343->GetXaxis()->SetRange(1,30);
   projReco__343->GetXaxis()->SetNdivisions(505);
   projReco__343->GetXaxis()->SetLabelFont(132);
   projReco__343->GetXaxis()->SetLabelSize(0.05);
   projReco__343->GetXaxis()->SetTitleSize(0.06);
   projReco__343->GetXaxis()->SetTitleOffset(0.95);
   projReco__343->GetXaxis()->SetTitleFont(132);
   projReco__343->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__343->GetYaxis()->SetNdivisions(505);
   projReco__343->GetYaxis()->SetLabelFont(132);
   projReco__343->GetYaxis()->SetLabelSize(0.05);
   projReco__343->GetYaxis()->SetTitleSize(0.06);
   projReco__343->GetYaxis()->SetTitleOffset(1.1);
   projReco__343->GetYaxis()->SetTitleFont(132);
   projReco__343->GetZaxis()->SetLabelFont(132);
   projReco__343->GetZaxis()->SetLabelSize(0.05);
   projReco__343->GetZaxis()->SetTitleSize(0.06);
   projReco__343->GetZaxis()->SetTitleFont(132);
   projReco__343->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MicroBooNE_CCinc_costh_13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:49:11 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-1.410959,-0.3228114,1.328767,1.982984);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__696 = new TH1D("thisHist__696","thisHist",30,-1,1);
   thisHist__696->SetBinContent(1,0.05923762);
   thisHist__696->SetBinContent(2,0.06348181);
   thisHist__696->SetBinContent(3,0.06743769);
   thisHist__696->SetBinContent(4,0.07182938);
   thisHist__696->SetBinContent(5,0.07728716);
   thisHist__696->SetBinContent(6,0.08216831);
   thisHist__696->SetBinContent(7,0.08817588);
   thisHist__696->SetBinContent(8,0.09439131);
   thisHist__696->SetBinContent(9,0.09980885);
   thisHist__696->SetBinContent(10,0.1097254);
   thisHist__696->SetBinContent(11,0.117027);
   thisHist__696->SetBinContent(12,0.1268966);
   thisHist__696->SetBinContent(13,0.1382815);
   thisHist__696->SetBinContent(14,0.1481913);
   thisHist__696->SetBinContent(15,0.1640148);
   thisHist__696->SetBinContent(16,0.1785845);
   thisHist__696->SetBinContent(17,0.1968553);
   thisHist__696->SetBinContent(18,0.2168895);
   thisHist__696->SetBinContent(19,0.2416841);
   thisHist__696->SetBinContent(20,0.2694088);
   thisHist__696->SetBinContent(21,0.3048106);
   thisHist__696->SetBinContent(22,0.3500886);
   thisHist__696->SetBinContent(23,0.401381);
   thisHist__696->SetBinContent(24,0.466197);
   thisHist__696->SetBinContent(25,0.5476546);
   thisHist__696->SetBinContent(26,0.6537325);
   thisHist__696->SetBinContent(27,0.7986183);
   thisHist__696->SetBinContent(28,1.008166);
   thisHist__696->SetBinContent(29,1.284025);
   thisHist__696->SetBinContent(30,1.572134);
   thisHist__696->SetBinContent(31,6.70488e-06);
   thisHist__696->SetBinError(31,6.70488e-06);
   thisHist__696->SetMinimum(0);
   thisHist__696->SetMaximum(1.729347);
   thisHist__696->SetEntries(1491181);
   thisHist__696->SetDirectory(0);
   thisHist__696->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__696->SetLineColor(ci);
   thisHist__696->SetLineWidth(3);
   thisHist__696->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__696->GetXaxis()->SetNdivisions(505);
   thisHist__696->GetXaxis()->SetLabelFont(132);
   thisHist__696->GetXaxis()->SetLabelSize(0.05);
   thisHist__696->GetXaxis()->SetTitleSize(0.06);
   thisHist__696->GetXaxis()->SetTitleOffset(0.95);
   thisHist__696->GetXaxis()->SetTitleFont(132);
   thisHist__696->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__696->GetYaxis()->SetNdivisions(505);
   thisHist__696->GetYaxis()->SetLabelFont(132);
   thisHist__696->GetYaxis()->SetLabelSize(0.05);
   thisHist__696->GetYaxis()->SetTitleSize(0.06);
   thisHist__696->GetYaxis()->SetTitleOffset(1.1);
   thisHist__696->GetYaxis()->SetTitleFont(132);
   thisHist__696->GetZaxis()->SetLabelFont(132);
   thisHist__696->GetZaxis()->SetLabelSize(0.05);
   thisHist__696->GetZaxis()->SetTitleSize(0.06);
   thisHist__696->GetZaxis()->SetTitleFont(132);
   thisHist__696->Draw("C");
   
   TH1D *thisHist__697 = new TH1D("thisHist__697","thisHist",30,-1,1);
   thisHist__697->SetBinContent(1,0.05923762);
   thisHist__697->SetBinContent(2,0.06348181);
   thisHist__697->SetBinContent(3,0.06743769);
   thisHist__697->SetBinContent(4,0.07182938);
   thisHist__697->SetBinContent(5,0.07728716);
   thisHist__697->SetBinContent(6,0.08216831);
   thisHist__697->SetBinContent(7,0.08817588);
   thisHist__697->SetBinContent(8,0.09439131);
   thisHist__697->SetBinContent(9,0.09980885);
   thisHist__697->SetBinContent(10,0.1097254);
   thisHist__697->SetBinContent(11,0.117027);
   thisHist__697->SetBinContent(12,0.1268966);
   thisHist__697->SetBinContent(13,0.1382815);
   thisHist__697->SetBinContent(14,0.1481913);
   thisHist__697->SetBinContent(15,0.1640148);
   thisHist__697->SetBinContent(16,0.1785845);
   thisHist__697->SetBinContent(17,0.1968553);
   thisHist__697->SetBinContent(18,0.2168895);
   thisHist__697->SetBinContent(19,0.2416841);
   thisHist__697->SetBinContent(20,0.2694088);
   thisHist__697->SetBinContent(21,0.3048106);
   thisHist__697->SetBinContent(22,0.3500886);
   thisHist__697->SetBinContent(23,0.401381);
   thisHist__697->SetBinContent(24,0.466197);
   thisHist__697->SetBinContent(25,0.5476546);
   thisHist__697->SetBinContent(26,0.6537325);
   thisHist__697->SetBinContent(27,0.7986183);
   thisHist__697->SetBinContent(28,1.008166);
   thisHist__697->SetBinContent(29,1.284025);
   thisHist__697->SetBinContent(30,1.572134);
   thisHist__697->SetBinContent(31,6.70488e-06);
   thisHist__697->SetBinError(31,6.70488e-06);
   thisHist__697->SetMinimum(0);
   thisHist__697->SetMaximum(1.729347);
   thisHist__697->SetEntries(1491181);
   thisHist__697->SetDirectory(0);
   thisHist__697->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__697->SetLineColor(ci);
   thisHist__697->SetLineWidth(3);
   thisHist__697->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__697->GetXaxis()->SetNdivisions(505);
   thisHist__697->GetXaxis()->SetLabelFont(132);
   thisHist__697->GetXaxis()->SetLabelSize(0.05);
   thisHist__697->GetXaxis()->SetTitleSize(0.06);
   thisHist__697->GetXaxis()->SetTitleOffset(0.95);
   thisHist__697->GetXaxis()->SetTitleFont(132);
   thisHist__697->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__697->GetYaxis()->SetNdivisions(505);
   thisHist__697->GetYaxis()->SetLabelFont(132);
   thisHist__697->GetYaxis()->SetLabelSize(0.05);
   thisHist__697->GetYaxis()->SetTitleSize(0.06);
   thisHist__697->GetYaxis()->SetTitleOffset(1.1);
   thisHist__697->GetYaxis()->SetTitleFont(132);
   thisHist__697->GetZaxis()->SetLabelFont(132);
   thisHist__697->GetZaxis()->SetLabelSize(0.05);
   thisHist__697->GetZaxis()->SetTitleSize(0.06);
   thisHist__697->GetZaxis()->SetTitleFont(132);
   thisHist__697->Draw("CSAME");
   
   TH1D *thisHist__698 = new TH1D("thisHist__698","thisHist",30,-1,1);
   thisHist__698->SetBinContent(1,0.0582945);
   thisHist__698->SetBinContent(2,0.06109549);
   thisHist__698->SetBinContent(3,0.0650573);
   thisHist__698->SetBinContent(4,0.06780659);
   thisHist__698->SetBinContent(5,0.07353077);
   thisHist__698->SetBinContent(6,0.0772294);
   thisHist__698->SetBinContent(7,0.08197135);
   thisHist__698->SetBinContent(8,0.08818899);
   thisHist__698->SetBinContent(9,0.09442543);
   thisHist__698->SetBinContent(10,0.1023725);
   thisHist__698->SetBinContent(11,0.1102633);
   thisHist__698->SetBinContent(12,0.119578);
   thisHist__698->SetBinContent(13,0.1280984);
   thisHist__698->SetBinContent(14,0.1397019);
   thisHist__698->SetBinContent(15,0.150826);
   thisHist__698->SetBinContent(16,0.165785);
   thisHist__698->SetBinContent(17,0.1827883);
   thisHist__698->SetBinContent(18,0.2038615);
   thisHist__698->SetBinContent(19,0.2244366);
   thisHist__698->SetBinContent(20,0.2520941);
   thisHist__698->SetBinContent(21,0.2815327);
   thisHist__698->SetBinContent(22,0.3185519);
   thisHist__698->SetBinContent(23,0.3680909);
   thisHist__698->SetBinContent(24,0.4256523);
   thisHist__698->SetBinContent(25,0.5004895);
   thisHist__698->SetBinContent(26,0.5962873);
   thisHist__698->SetBinContent(27,0.7302603);
   thisHist__698->SetBinContent(28,0.9169399);
   thisHist__698->SetBinContent(29,1.181982);
   thisHist__698->SetBinContent(30,1.492774);
   thisHist__698->SetEntries(1970351);
   thisHist__698->SetDirectory(0);
   thisHist__698->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__698->SetLineColor(ci);
   thisHist__698->SetLineWidth(3);
   thisHist__698->GetXaxis()->SetNdivisions(505);
   thisHist__698->GetXaxis()->SetLabelFont(132);
   thisHist__698->GetXaxis()->SetLabelSize(0.05);
   thisHist__698->GetXaxis()->SetTitleSize(0.06);
   thisHist__698->GetXaxis()->SetTitleFont(132);
   thisHist__698->GetYaxis()->SetNdivisions(505);
   thisHist__698->GetYaxis()->SetLabelFont(132);
   thisHist__698->GetYaxis()->SetLabelSize(0.05);
   thisHist__698->GetYaxis()->SetTitleSize(0.06);
   thisHist__698->GetYaxis()->SetTitleFont(132);
   thisHist__698->GetZaxis()->SetLabelFont(132);
   thisHist__698->GetZaxis()->SetLabelSize(0.05);
   thisHist__698->GetZaxis()->SetTitleSize(0.06);
   thisHist__698->GetZaxis()->SetTitleFont(132);
   thisHist__698->Draw("CSAME");
   
   TH1D *thisHist__699 = new TH1D("thisHist__699","thisHist",30,-1,1);
   thisHist__699->SetBinContent(1,0.05065032);
   thisHist__699->SetBinContent(2,0.05424437);
   thisHist__699->SetBinContent(3,0.05677645);
   thisHist__699->SetBinContent(4,0.06036173);
   thisHist__699->SetBinContent(5,0.06491245);
   thisHist__699->SetBinContent(6,0.06835291);
   thisHist__699->SetBinContent(7,0.07306161);
   thisHist__699->SetBinContent(8,0.07899027);
   thisHist__699->SetBinContent(9,0.08347516);
   thisHist__699->SetBinContent(10,0.08968029);
   thisHist__699->SetBinContent(11,0.09767586);
   thisHist__699->SetBinContent(12,0.1053291);
   thisHist__699->SetBinContent(13,0.1145973);
   thisHist__699->SetBinContent(14,0.125555);
   thisHist__699->SetBinContent(15,0.138312);
   thisHist__699->SetBinContent(16,0.1481243);
   thisHist__699->SetBinContent(17,0.165274);
   thisHist__699->SetBinContent(18,0.1828361);
   thisHist__699->SetBinContent(19,0.2029567);
   thisHist__699->SetBinContent(20,0.2284267);
   thisHist__699->SetBinContent(21,0.2584518);
   thisHist__699->SetBinContent(22,0.2923737);
   thisHist__699->SetBinContent(23,0.3401584);
   thisHist__699->SetBinContent(24,0.3965355);
   thisHist__699->SetBinContent(25,0.4701764);
   thisHist__699->SetBinContent(26,0.5704897);
   thisHist__699->SetBinContent(27,0.7065636);
   thisHist__699->SetBinContent(28,0.9047984);
   thisHist__699->SetBinContent(29,1.187702);
   thisHist__699->SetBinContent(30,1.45974);
   thisHist__699->SetBinContent(31,0.0001140971);
   thisHist__699->SetBinError(31,2.237627e-05);
   thisHist__699->SetEntries(2000000);
   thisHist__699->SetDirectory(0);
   thisHist__699->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__699->SetLineColor(ci);
   thisHist__699->SetLineWidth(3);
   thisHist__699->GetXaxis()->SetNdivisions(505);
   thisHist__699->GetXaxis()->SetLabelFont(132);
   thisHist__699->GetXaxis()->SetLabelSize(0.05);
   thisHist__699->GetXaxis()->SetTitleSize(0.06);
   thisHist__699->GetXaxis()->SetTitleFont(132);
   thisHist__699->GetYaxis()->SetNdivisions(505);
   thisHist__699->GetYaxis()->SetLabelFont(132);
   thisHist__699->GetYaxis()->SetLabelSize(0.05);
   thisHist__699->GetYaxis()->SetTitleSize(0.06);
   thisHist__699->GetYaxis()->SetTitleFont(132);
   thisHist__699->GetZaxis()->SetLabelFont(132);
   thisHist__699->GetZaxis()->SetLabelSize(0.05);
   thisHist__699->GetZaxis()->SetTitleSize(0.06);
   thisHist__699->GetZaxis()->SetTitleFont(132);
   thisHist__699->Draw("CSAME");
   
   TH1D *thisHist__700 = new TH1D("thisHist__700","thisHist",30,-1,1);
   thisHist__700->SetBinContent(1,0.0638691);
   thisHist__700->SetBinContent(2,0.06624033);
   thisHist__700->SetBinContent(3,0.07127136);
   thisHist__700->SetBinContent(4,0.0760138);
   thisHist__700->SetBinContent(5,0.07895739);
   thisHist__700->SetBinContent(6,0.08370465);
   thisHist__700->SetBinContent(7,0.09019304);
   thisHist__700->SetBinContent(8,0.09711432);
   thisHist__700->SetBinContent(9,0.1033959);
   thisHist__700->SetBinContent(10,0.1107212);
   thisHist__700->SetBinContent(11,0.1188786);
   thisHist__700->SetBinContent(12,0.1266127);
   thisHist__700->SetBinContent(13,0.1399502);
   thisHist__700->SetBinContent(14,0.1498295);
   thisHist__700->SetBinContent(15,0.1635999);
   thisHist__700->SetBinContent(16,0.180617);
   thisHist__700->SetBinContent(17,0.1949886);
   thisHist__700->SetBinContent(18,0.2162574);
   thisHist__700->SetBinContent(19,0.2392338);
   thisHist__700->SetBinContent(20,0.2711707);
   thisHist__700->SetBinContent(21,0.3024295);
   thisHist__700->SetBinContent(22,0.3434329);
   thisHist__700->SetBinContent(23,0.3908526);
   thisHist__700->SetBinContent(24,0.4519705);
   thisHist__700->SetBinContent(25,0.5278159);
   thisHist__700->SetBinContent(26,0.6266281);
   thisHist__700->SetBinContent(27,0.7585268);
   thisHist__700->SetBinContent(28,0.9405578);
   thisHist__700->SetBinContent(29,1.182509);
   thisHist__700->SetBinContent(30,1.452102);
   thisHist__700->SetBinContent(31,0.0001202446);
   thisHist__700->SetBinError(31,2.404891e-05);
   thisHist__700->SetEntries(2000000);
   thisHist__700->SetDirectory(0);
   thisHist__700->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__700->SetLineColor(ci);
   thisHist__700->SetLineWidth(3);
   thisHist__700->GetXaxis()->SetNdivisions(505);
   thisHist__700->GetXaxis()->SetLabelFont(132);
   thisHist__700->GetXaxis()->SetLabelSize(0.05);
   thisHist__700->GetXaxis()->SetTitleSize(0.06);
   thisHist__700->GetXaxis()->SetTitleFont(132);
   thisHist__700->GetYaxis()->SetNdivisions(505);
   thisHist__700->GetYaxis()->SetLabelFont(132);
   thisHist__700->GetYaxis()->SetLabelSize(0.05);
   thisHist__700->GetYaxis()->SetTitleSize(0.06);
   thisHist__700->GetYaxis()->SetTitleFont(132);
   thisHist__700->GetZaxis()->SetLabelFont(132);
   thisHist__700->GetZaxis()->SetLabelSize(0.05);
   thisHist__700->GetZaxis()->SetTitleSize(0.06);
   thisHist__700->GetZaxis()->SetTitleFont(132);
   thisHist__700->Draw("CSAME");
   
   TH1D *thisHist__701 = new TH1D("thisHist__701","thisHist",30,-1,1);
   thisHist__701->SetBinContent(1,0.06483718);
   thisHist__701->SetBinContent(2,0.06728559);
   thisHist__701->SetBinContent(3,0.07185051);
   thisHist__701->SetBinContent(4,0.07549666);
   thisHist__701->SetBinContent(5,0.08001348);
   thisHist__701->SetBinContent(6,0.08530955);
   thisHist__701->SetBinContent(7,0.09131272);
   thisHist__701->SetBinContent(8,0.09695513);
   thisHist__701->SetBinContent(9,0.1034634);
   thisHist__701->SetBinContent(10,0.1103757);
   thisHist__701->SetBinContent(11,0.1191111);
   thisHist__701->SetBinContent(12,0.1282505);
   thisHist__701->SetBinContent(13,0.1400164);
   thisHist__701->SetBinContent(14,0.1490789);
   thisHist__701->SetBinContent(15,0.1632883);
   thisHist__701->SetBinContent(16,0.178859);
   thisHist__701->SetBinContent(17,0.195589);
   thisHist__701->SetBinContent(18,0.2174179);
   thisHist__701->SetBinContent(19,0.2401799);
   thisHist__701->SetBinContent(20,0.2695657);
   thisHist__701->SetBinContent(21,0.3046034);
   thisHist__701->SetBinContent(22,0.3431142);
   thisHist__701->SetBinContent(23,0.3906297);
   thisHist__701->SetBinContent(24,0.4510174);
   thisHist__701->SetBinContent(25,0.5259032);
   thisHist__701->SetBinContent(26,0.6244457);
   thisHist__701->SetBinContent(27,0.7596566);
   thisHist__701->SetBinContent(28,0.9377941);
   thisHist__701->SetBinContent(29,1.184453);
   thisHist__701->SetBinContent(30,1.45045);
   thisHist__701->SetBinContent(31,0.0001491173);
   thisHist__701->SetBinError(31,2.678226e-05);
   thisHist__701->SetEntries(2000000);
   thisHist__701->SetDirectory(0);
   thisHist__701->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__701->SetLineColor(ci);
   thisHist__701->SetLineWidth(3);
   thisHist__701->GetXaxis()->SetNdivisions(505);
   thisHist__701->GetXaxis()->SetLabelFont(132);
   thisHist__701->GetXaxis()->SetLabelSize(0.05);
   thisHist__701->GetXaxis()->SetTitleSize(0.06);
   thisHist__701->GetXaxis()->SetTitleFont(132);
   thisHist__701->GetYaxis()->SetNdivisions(505);
   thisHist__701->GetYaxis()->SetLabelFont(132);
   thisHist__701->GetYaxis()->SetLabelSize(0.05);
   thisHist__701->GetYaxis()->SetTitleSize(0.06);
   thisHist__701->GetYaxis()->SetTitleFont(132);
   thisHist__701->GetZaxis()->SetLabelFont(132);
   thisHist__701->GetZaxis()->SetLabelSize(0.05);
   thisHist__701->GetZaxis()->SetTitleSize(0.06);
   thisHist__701->GetZaxis()->SetTitleFont(132);
   thisHist__701->Draw("CSAME");
   
   TH1D *thisHist__702 = new TH1D("thisHist__702","thisHist",30,-1,1);
   thisHist__702->SetBinContent(1,0.05923762);
   thisHist__702->SetBinContent(2,0.06348181);
   thisHist__702->SetBinContent(3,0.06743769);
   thisHist__702->SetBinContent(4,0.07182938);
   thisHist__702->SetBinContent(5,0.07728716);
   thisHist__702->SetBinContent(6,0.08216831);
   thisHist__702->SetBinContent(7,0.08817588);
   thisHist__702->SetBinContent(8,0.09439131);
   thisHist__702->SetBinContent(9,0.09980885);
   thisHist__702->SetBinContent(10,0.1097254);
   thisHist__702->SetBinContent(11,0.117027);
   thisHist__702->SetBinContent(12,0.1268966);
   thisHist__702->SetBinContent(13,0.1382815);
   thisHist__702->SetBinContent(14,0.1481913);
   thisHist__702->SetBinContent(15,0.1640148);
   thisHist__702->SetBinContent(16,0.1785845);
   thisHist__702->SetBinContent(17,0.1968553);
   thisHist__702->SetBinContent(18,0.2168895);
   thisHist__702->SetBinContent(19,0.2416841);
   thisHist__702->SetBinContent(20,0.2694088);
   thisHist__702->SetBinContent(21,0.3048106);
   thisHist__702->SetBinContent(22,0.3500886);
   thisHist__702->SetBinContent(23,0.401381);
   thisHist__702->SetBinContent(24,0.466197);
   thisHist__702->SetBinContent(25,0.5476546);
   thisHist__702->SetBinContent(26,0.6537325);
   thisHist__702->SetBinContent(27,0.7986183);
   thisHist__702->SetBinContent(28,1.008166);
   thisHist__702->SetBinContent(29,1.284025);
   thisHist__702->SetBinContent(30,1.572134);
   thisHist__702->SetBinContent(31,6.70488e-06);
   thisHist__702->SetBinError(31,6.70488e-06);
   thisHist__702->SetMinimum(0);
   thisHist__702->SetMaximum(1.729347);
   thisHist__702->SetEntries(1491181);
   thisHist__702->SetDirectory(0);
   thisHist__702->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__702->SetLineColor(ci);
   thisHist__702->SetLineWidth(3);
   thisHist__702->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__702->GetXaxis()->SetNdivisions(505);
   thisHist__702->GetXaxis()->SetLabelFont(132);
   thisHist__702->GetXaxis()->SetLabelSize(0.05);
   thisHist__702->GetXaxis()->SetTitleSize(0.06);
   thisHist__702->GetXaxis()->SetTitleOffset(0.95);
   thisHist__702->GetXaxis()->SetTitleFont(132);
   thisHist__702->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__702->GetYaxis()->SetNdivisions(505);
   thisHist__702->GetYaxis()->SetLabelFont(132);
   thisHist__702->GetYaxis()->SetLabelSize(0.05);
   thisHist__702->GetYaxis()->SetTitleSize(0.06);
   thisHist__702->GetYaxis()->SetTitleOffset(1.1);
   thisHist__702->GetYaxis()->SetTitleFont(132);
   thisHist__702->GetZaxis()->SetLabelFont(132);
   thisHist__702->GetZaxis()->SetLabelSize(0.05);
   thisHist__702->GetZaxis()->SetTitleSize(0.06);
   thisHist__702->GetZaxis()->SetTitleFont(132);
   thisHist__702->Draw("sameaxis");
   Double_t xAxis320[25] = {-1, -0.84, -0.76, -0.68, -0.6, -0.52, -0.44, -0.36, -0.28, -0.2, -0.12, -0.04, 0.04, 0.12, 0.2, 0.28, 0.36, 0.44, 0.52, 0.6, 0.68, 0.76, 0.84, 0.92, 1}; 
   
   TH1D *modRate_px__703 = new TH1D("modRate_px__703","",24, xAxis320);
   modRate_px__703->SetBinContent(1,0.8089014);
   modRate_px__703->SetBinContent(2,0.7902933);
   modRate_px__703->SetBinContent(3,0.9838146);
   modRate_px__703->SetBinContent(4,0.9995545);
   modRate_px__703->SetBinContent(5,0.9179992);
   modRate_px__703->SetBinContent(6,1.017582);
   modRate_px__703->SetBinContent(7,0.9524415);
   modRate_px__703->SetBinContent(8,1.035302);
   modRate_px__703->SetBinContent(9,0.9896947);
   modRate_px__703->SetBinContent(10,1.075071);
   modRate_px__703->SetBinContent(11,1.000637);
   modRate_px__703->SetBinContent(12,1.065242);
   modRate_px__703->SetBinContent(13,1.167448);
   modRate_px__703->SetBinContent(14,1.239622);
   modRate_px__703->SetBinContent(15,1.256038);
   modRate_px__703->SetBinContent(16,1.329024);
   modRate_px__703->SetBinContent(17,1.35421);
   modRate_px__703->SetBinContent(18,1.428783);
   modRate_px__703->SetBinContent(19,1.487594);
   modRate_px__703->SetBinContent(20,1.462432);
   modRate_px__703->SetBinContent(21,1.516356);
   modRate_px__703->SetBinContent(22,1.539716);
   modRate_px__703->SetBinContent(23,1.572134);
   modRate_px__703->SetBinContent(24,1.572054);
   modRate_px__703->SetBinError(1,128.06);
   modRate_px__703->SetBinError(2,91.7514);
   modRate_px__703->SetBinError(3,117.5501);
   modRate_px__703->SetBinError(4,125.669);
   modRate_px__703->SetBinError(5,120.7315);
   modRate_px__703->SetBinError(6,139.2354);
   modRate_px__703->SetBinError(7,135.5685);
   modRate_px__703->SetBinError(8,155.1195);
   modRate_px__703->SetBinError(9,153.4106);
   modRate_px__703->SetBinError(10,174.0465);
   modRate_px__703->SetBinError(11,167.274);
   modRate_px__703->SetBinError(12,191.7755);
   modRate_px__703->SetBinError(13,220.2695);
   modRate_px__703->SetBinError(14,247.2182);
   modRate_px__703->SetBinError(15,267.7105);
   modRate_px__703->SetBinError(16,303.0406);
   modRate_px__703->SetBinError(17,331.924);
   modRate_px__703->SetBinError(18,380.0006);
   modRate_px__703->SetBinError(19,431.3102);
   modRate_px__703->SetBinError(20,465.89);
   modRate_px__703->SetBinError(21,539.5033);
   modRate_px__703->SetBinError(22,620.071);
   modRate_px__703->SetBinError(23,729.0632);
   modRate_px__703->SetBinError(24,799.0683);
   modRate_px__703->SetEntries(1406615);
   modRate_px__703->SetDirectory(0);
   modRate_px__703->SetStats(0);
   modRate_px__703->SetLineStyle(7);
   modRate_px__703->SetLineWidth(3);
   modRate_px__703->GetXaxis()->SetTitle(" cos#theta");
   modRate_px__703->GetXaxis()->SetRange(1,25);
   modRate_px__703->GetXaxis()->SetNdivisions(505);
   modRate_px__703->GetXaxis()->SetLabelFont(132);
   modRate_px__703->GetXaxis()->SetLabelSize(0.05);
   modRate_px__703->GetXaxis()->SetTitleSize(0.06);
   modRate_px__703->GetXaxis()->SetTitleFont(132);
   modRate_px__703->GetYaxis()->SetNdivisions(505);
   modRate_px__703->GetYaxis()->SetLabelFont(132);
   modRate_px__703->GetYaxis()->SetLabelSize(0.05);
   modRate_px__703->GetYaxis()->SetTitleSize(0.06);
   modRate_px__703->GetYaxis()->SetTitleFont(132);
   modRate_px__703->GetZaxis()->SetLabelFont(132);
   modRate_px__703->GetZaxis()->SetLabelSize(0.05);
   modRate_px__703->GetZaxis()->SetTitleSize(0.06);
   modRate_px__703->GetZaxis()->SetTitleFont(132);
   modRate_px__703->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1,0,1,1.729347,0,0.698399,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__704 = new TH1D("thisHist__704","thisHist",30,-1,1);
   thisHist__704->SetBinContent(1,0.05923762);
   thisHist__704->SetBinContent(2,0.06348181);
   thisHist__704->SetBinContent(3,0.06743769);
   thisHist__704->SetBinContent(4,0.07182938);
   thisHist__704->SetBinContent(5,0.07728716);
   thisHist__704->SetBinContent(6,0.08216831);
   thisHist__704->SetBinContent(7,0.08817588);
   thisHist__704->SetBinContent(8,0.09439131);
   thisHist__704->SetBinContent(9,0.09980885);
   thisHist__704->SetBinContent(10,0.1097254);
   thisHist__704->SetBinContent(11,0.117027);
   thisHist__704->SetBinContent(12,0.1268966);
   thisHist__704->SetBinContent(13,0.1382815);
   thisHist__704->SetBinContent(14,0.1481913);
   thisHist__704->SetBinContent(15,0.1640148);
   thisHist__704->SetBinContent(16,0.1785845);
   thisHist__704->SetBinContent(17,0.1968553);
   thisHist__704->SetBinContent(18,0.2168895);
   thisHist__704->SetBinContent(19,0.2416841);
   thisHist__704->SetBinContent(20,0.2694088);
   thisHist__704->SetBinContent(21,0.3048106);
   thisHist__704->SetBinContent(22,0.3500886);
   thisHist__704->SetBinContent(23,0.401381);
   thisHist__704->SetBinContent(24,0.466197);
   thisHist__704->SetBinContent(25,0.5476546);
   thisHist__704->SetBinContent(26,0.6537325);
   thisHist__704->SetBinContent(27,0.7986183);
   thisHist__704->SetBinContent(28,1.008166);
   thisHist__704->SetBinContent(29,1.284025);
   thisHist__704->SetBinContent(30,1.572134);
   thisHist__704->SetBinContent(31,6.70488e-06);
   thisHist__704->SetBinError(31,6.70488e-06);
   thisHist__704->SetMinimum(0);
   thisHist__704->SetMaximum(1.729347);
   thisHist__704->SetEntries(1491181);
   thisHist__704->SetDirectory(0);
   thisHist__704->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__704->SetLineColor(ci);
   thisHist__704->SetLineWidth(3);
   thisHist__704->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__704->GetXaxis()->SetNdivisions(505);
   thisHist__704->GetXaxis()->SetLabelFont(132);
   thisHist__704->GetXaxis()->SetLabelSize(0.05);
   thisHist__704->GetXaxis()->SetTitleSize(0.06);
   thisHist__704->GetXaxis()->SetTitleOffset(0.95);
   thisHist__704->GetXaxis()->SetTitleFont(132);
   thisHist__704->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__704->GetYaxis()->SetNdivisions(505);
   thisHist__704->GetYaxis()->SetLabelFont(132);
   thisHist__704->GetYaxis()->SetLabelSize(0.05);
   thisHist__704->GetYaxis()->SetTitleSize(0.06);
   thisHist__704->GetYaxis()->SetTitleOffset(1.1);
   thisHist__704->GetYaxis()->SetTitleFont(132);
   thisHist__704->GetZaxis()->SetLabelFont(132);
   thisHist__704->GetZaxis()->SetLabelSize(0.05);
   thisHist__704->GetZaxis()->SetTitleSize(0.06);
   thisHist__704->GetZaxis()->SetTitleFont(132);
   thisHist__704->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MicroBooNE_CCinc_costh_13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:49:11 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-1.410959,-593632.4,1.328767,3646599);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis313[25] = {-1, -0.84, -0.76, -0.68, -0.6, -0.52, -0.44, -0.36, -0.28, -0.2, -0.12, -0.04, 0.04, 0.12, 0.2, 0.28, 0.36, 0.44, 0.52, 0.6, 0.68, 0.76, 0.84, 0.92, 1}; 
   
   TH1D *projReco__689 = new TH1D("projReco__689","",24, xAxis313);
   projReco__689->SetBinContent(1,45405.91);
   projReco__689->SetBinContent(2,49681.4);
   projReco__689->SetBinContent(3,67374.66);
   projReco__689->SetBinContent(4,73659.94);
   projReco__689->SetBinContent(5,73544.6);
   projReco__689->SetBinContent(6,88590.93);
   projReco__689->SetBinContent(7,89583.77);
   projReco__689->SetBinContent(8,107641.9);
   projReco__689->SetBinContent(9,112492.6);
   projReco__689->SetBinContent(10,135802.6);
   projReco__689->SetBinContent(11,138124.3);
   projReco__689->SetBinContent(12,164438.4);
   projReco__689->SetBinContent(13,201308.2);
   projReco__689->SetBinContent(14,240468.1);
   projReco__689->SetBinContent(15,277587.6);
   projReco__689->SetBinContent(16,335186.6);
   projReco__689->SetBinContent(17,398136);
   projReco__689->SetBinContent(18,498621.2);
   projReco__689->SetBinContent(19,617197.9);
   projReco__689->SetBinContent(20,736979.2);
   projReco__689->SetBinContent(21,950670.2);
   projReco__689->SetBinContent(22,1243757);
   projReco__689->SetBinContent(23,1692062);
   projReco__689->SetBinContent(24,2030722);
   projReco__689->SetMinimum(0);
   projReco__689->SetMaximum(3180174);
   projReco__689->SetEntries(1406591);
   projReco__689->SetDirectory(0);
   projReco__689->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__689->SetLineColor(ci);
   projReco__689->SetLineWidth(3);
   projReco__689->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__689->GetXaxis()->SetRange(1,25);
   projReco__689->GetXaxis()->SetNdivisions(505);
   projReco__689->GetXaxis()->SetLabelFont(132);
   projReco__689->GetXaxis()->SetLabelSize(0.05);
   projReco__689->GetXaxis()->SetTitleSize(0.06);
   projReco__689->GetXaxis()->SetTitleOffset(0.95);
   projReco__689->GetXaxis()->SetTitleFont(132);
   projReco__689->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__689->GetYaxis()->SetNdivisions(505);
   projReco__689->GetYaxis()->SetLabelFont(132);
   projReco__689->GetYaxis()->SetLabelSize(0.05);
   projReco__689->GetYaxis()->SetTitleSize(0.06);
   projReco__689->GetYaxis()->SetTitleOffset(1.1);
   projReco__689->GetYaxis()->SetTitleFont(132);
   projReco__689->GetZaxis()->SetLabelFont(132);
   projReco__689->GetZaxis()->SetLabelSize(0.05);
   projReco__689->GetZaxis()->SetTitleSize(0.06);
   projReco__689->GetZaxis()->SetTitleFont(132);
   projReco__689->Draw("HIST");
   Double_t xAxis314[25] = {-1, -0.84, -0.76, -0.68, -0.6, -0.52, -0.44, -0.36, -0.28, -0.2, -0.12, -0.04, 0.04, 0.12, 0.2, 0.28, 0.36, 0.44, 0.52, 0.6, 0.68, 0.76, 0.84, 0.92, 1}; 
   
   TH1D *projReco__690 = new TH1D("projReco__690","",24, xAxis314);
   projReco__690->SetBinContent(1,45405.91);
   projReco__690->SetBinContent(2,49681.4);
   projReco__690->SetBinContent(3,67374.66);
   projReco__690->SetBinContent(4,73659.94);
   projReco__690->SetBinContent(5,73544.6);
   projReco__690->SetBinContent(6,88590.93);
   projReco__690->SetBinContent(7,89583.77);
   projReco__690->SetBinContent(8,107641.9);
   projReco__690->SetBinContent(9,112492.6);
   projReco__690->SetBinContent(10,135802.6);
   projReco__690->SetBinContent(11,138124.3);
   projReco__690->SetBinContent(12,164438.4);
   projReco__690->SetBinContent(13,201308.2);
   projReco__690->SetBinContent(14,240468.1);
   projReco__690->SetBinContent(15,277587.6);
   projReco__690->SetBinContent(16,335186.6);
   projReco__690->SetBinContent(17,398136);
   projReco__690->SetBinContent(18,498621.2);
   projReco__690->SetBinContent(19,617197.9);
   projReco__690->SetBinContent(20,736979.2);
   projReco__690->SetBinContent(21,950670.2);
   projReco__690->SetBinContent(22,1243757);
   projReco__690->SetBinContent(23,1692062);
   projReco__690->SetBinContent(24,2030722);
   projReco__690->SetMinimum(0);
   projReco__690->SetMaximum(3180174);
   projReco__690->SetEntries(1406591);
   projReco__690->SetDirectory(0);
   projReco__690->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__690->SetLineColor(ci);
   projReco__690->SetLineWidth(3);
   projReco__690->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__690->GetXaxis()->SetRange(1,25);
   projReco__690->GetXaxis()->SetNdivisions(505);
   projReco__690->GetXaxis()->SetLabelFont(132);
   projReco__690->GetXaxis()->SetLabelSize(0.05);
   projReco__690->GetXaxis()->SetTitleSize(0.06);
   projReco__690->GetXaxis()->SetTitleOffset(0.95);
   projReco__690->GetXaxis()->SetTitleFont(132);
   projReco__690->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__690->GetYaxis()->SetNdivisions(505);
   projReco__690->GetYaxis()->SetLabelFont(132);
   projReco__690->GetYaxis()->SetLabelSize(0.05);
   projReco__690->GetYaxis()->SetTitleSize(0.06);
   projReco__690->GetYaxis()->SetTitleOffset(1.1);
   projReco__690->GetYaxis()->SetTitleFont(132);
   projReco__690->GetZaxis()->SetLabelFont(132);
   projReco__690->GetZaxis()->SetLabelSize(0.05);
   projReco__690->GetZaxis()->SetTitleSize(0.06);
   projReco__690->GetZaxis()->SetTitleFont(132);
   projReco__690->Draw("HIST SAME");
   Double_t xAxis315[26] = {-1, -0.92, -0.84, -0.76, -0.68, -0.6, -0.52, -0.44, -0.36, -0.28, -0.2, -0.12, -0.04, 0.04, 0.12, 0.2, 0.28, 0.36, 0.44, 0.52, 0.6, 0.68, 0.76, 0.84, 0.92, 1}; 
   
   TH1D *projReco__691 = new TH1D("projReco__691","",25, xAxis315);
   projReco__691->SetBinContent(1,62067.72);
   projReco__691->SetBinContent(2,66214.43);
   projReco__691->SetBinContent(3,69023.33);
   projReco__691->SetBinContent(4,91306.27);
   projReco__691->SetBinContent(5,100574.5);
   projReco__691->SetBinContent(6,99389.77);
   projReco__691->SetBinContent(7,119796.4);
   projReco__691->SetBinContent(8,122149.5);
   projReco__691->SetBinContent(9,146170.2);
   projReco__691->SetBinContent(10,153896.7);
   projReco__691->SetBinContent(11,181375.6);
   projReco__691->SetBinContent(12,186038.5);
   projReco__691->SetBinContent(13,219909.1);
   projReco__691->SetBinContent(14,271464.1);
   projReco__691->SetBinContent(15,325282.4);
   projReco__691->SetBinContent(16,372883);
   projReco__691->SetBinContent(17,453620);
   projReco__691->SetBinContent(18,528140.6);
   projReco__691->SetBinContent(19,655613.7);
   projReco__691->SetBinContent(20,815086.9);
   projReco__691->SetBinContent(21,967803.8);
   projReco__691->SetBinContent(22,1248499);
   projReco__691->SetBinContent(23,1628177);
   projReco__691->SetBinContent(24,2220078);
   projReco__691->SetBinContent(25,2766494);
   projReco__691->SetEntries(1868800);
   projReco__691->SetDirectory(0);
   projReco__691->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__691->SetLineColor(ci);
   projReco__691->SetLineWidth(3);
   projReco__691->GetXaxis()->SetTitle(" cos#theta");
   projReco__691->GetXaxis()->SetRange(1,25);
   projReco__691->GetXaxis()->SetNdivisions(505);
   projReco__691->GetXaxis()->SetLabelFont(132);
   projReco__691->GetXaxis()->SetLabelSize(0.05);
   projReco__691->GetXaxis()->SetTitleSize(0.06);
   projReco__691->GetXaxis()->SetTitleFont(132);
   projReco__691->GetYaxis()->SetNdivisions(505);
   projReco__691->GetYaxis()->SetLabelFont(132);
   projReco__691->GetYaxis()->SetLabelSize(0.05);
   projReco__691->GetYaxis()->SetTitleSize(0.06);
   projReco__691->GetYaxis()->SetTitleFont(132);
   projReco__691->GetZaxis()->SetLabelFont(132);
   projReco__691->GetZaxis()->SetLabelSize(0.05);
   projReco__691->GetZaxis()->SetTitleSize(0.06);
   projReco__691->GetZaxis()->SetTitleFont(132);
   projReco__691->Draw("HIST SAME");
   Double_t xAxis316[26] = {-1, -0.92, -0.84, -0.76, -0.68, -0.6, -0.52, -0.44, -0.36, -0.28, -0.2, -0.12, -0.04, 0.04, 0.12, 0.2, 0.28, 0.36, 0.44, 0.52, 0.6, 0.68, 0.76, 0.84, 0.92, 1}; 
   
   TH1D *projReco__692 = new TH1D("projReco__692","",25, xAxis316);
   projReco__692->SetBinContent(1,56485.29);
   projReco__692->SetBinContent(2,59675.1);
   projReco__692->SetBinContent(3,62432.77);
   projReco__692->SetBinContent(4,85581.92);
   projReco__692->SetBinContent(5,91718.57);
   projReco__692->SetBinContent(6,92511.5);
   projReco__692->SetBinContent(7,109817.3);
   projReco__692->SetBinContent(8,109387.7);
   projReco__692->SetBinContent(9,132091.6);
   projReco__692->SetBinContent(10,140631.8);
   projReco__692->SetBinContent(11,167929.1);
   projReco__692->SetBinContent(12,175842.3);
   projReco__692->SetBinContent(13,203973.1);
   projReco__692->SetBinContent(14,252726.4);
   projReco__692->SetBinContent(15,304381.3);
   projReco__692->SetBinContent(16,350520.1);
   projReco__692->SetBinContent(17,425161.5);
   projReco__692->SetBinContent(18,508937.1);
   projReco__692->SetBinContent(19,632996.3);
   projReco__692->SetBinContent(20,796148.5);
   projReco__692->SetBinContent(21,964024.9);
   projReco__692->SetBinContent(22,1262660);
   projReco__692->SetBinContent(23,1692562);
   projReco__692->SetBinContent(24,2364766);
   projReco__692->SetBinContent(25,2891067);
   projReco__692->SetBinContent(26,325);
   projReco__692->SetBinError(26,63.73774);
   projReco__692->SetEntries(1879271);
   projReco__692->SetDirectory(0);
   projReco__692->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__692->SetLineColor(ci);
   projReco__692->SetLineWidth(3);
   projReco__692->GetXaxis()->SetTitle(" cos#theta");
   projReco__692->GetXaxis()->SetRange(1,25);
   projReco__692->GetXaxis()->SetNdivisions(505);
   projReco__692->GetXaxis()->SetLabelFont(132);
   projReco__692->GetXaxis()->SetLabelSize(0.05);
   projReco__692->GetXaxis()->SetTitleSize(0.06);
   projReco__692->GetXaxis()->SetTitleFont(132);
   projReco__692->GetYaxis()->SetNdivisions(505);
   projReco__692->GetYaxis()->SetLabelFont(132);
   projReco__692->GetYaxis()->SetLabelSize(0.05);
   projReco__692->GetYaxis()->SetTitleSize(0.06);
   projReco__692->GetYaxis()->SetTitleFont(132);
   projReco__692->GetZaxis()->SetLabelFont(132);
   projReco__692->GetZaxis()->SetLabelSize(0.05);
   projReco__692->GetZaxis()->SetTitleSize(0.06);
   projReco__692->GetZaxis()->SetTitleFont(132);
   projReco__692->Draw("HIST SAME");
   Double_t xAxis317[26] = {-1, -0.92, -0.84, -0.76, -0.68, -0.6, -0.52, -0.44, -0.36, -0.28, -0.2, -0.12, -0.04, 0.04, 0.12, 0.2, 0.28, 0.36, 0.44, 0.52, 0.6, 0.68, 0.76, 0.84, 0.92, 1}; 
   
   TH1D *projReco__693 = new TH1D("projReco__693","",25, xAxis317);
   projReco__693->SetBinContent(1,67238.89);
   projReco__693->SetBinContent(2,70662.58);
   projReco__693->SetBinContent(3,74585.91);
   projReco__693->SetBinContent(4,97830.91);
   projReco__693->SetBinContent(5,107093.9);
   projReco__693->SetBinContent(6,105837.3);
   projReco__693->SetBinContent(7,128609.8);
   projReco__693->SetBinContent(8,128883.6);
   projReco__693->SetBinContent(9,152471.7);
   projReco__693->SetBinContent(10,156751.3);
   projReco__693->SetBinContent(11,191759.4);
   projReco__693->SetBinContent(12,193879.5);
   projReco__693->SetBinContent(13,233233.2);
   projReco__693->SetBinContent(14,281458.3);
   projReco__693->SetBinContent(15,335113.8);
   projReco__693->SetBinContent(16,386110.1);
   projReco__693->SetBinContent(17,467631);
   projReco__693->SetBinContent(18,548711.1);
   projReco__693->SetBinContent(19,675279.6);
   projReco__693->SetBinContent(20,833101.4);
   projReco__693->SetBinContent(21,984344.7);
   projReco__693->SetBinContent(22,1265783);
   projReco__693->SetBinContent(23,1631640);
   projReco__693->SetBinContent(24,2171014);
   projReco__693->SetBinContent(25,2596855);
   projReco__693->SetBinContent(26,312.5);
   projReco__693->SetBinError(26,62.5);
   projReco__693->SetEntries(1884591);
   projReco__693->SetDirectory(0);
   projReco__693->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__693->SetLineColor(ci);
   projReco__693->SetLineWidth(3);
   projReco__693->GetXaxis()->SetTitle(" cos#theta");
   projReco__693->GetXaxis()->SetRange(1,25);
   projReco__693->GetXaxis()->SetNdivisions(505);
   projReco__693->GetXaxis()->SetLabelFont(132);
   projReco__693->GetXaxis()->SetLabelSize(0.05);
   projReco__693->GetXaxis()->SetTitleSize(0.06);
   projReco__693->GetXaxis()->SetTitleFont(132);
   projReco__693->GetYaxis()->SetNdivisions(505);
   projReco__693->GetYaxis()->SetLabelFont(132);
   projReco__693->GetYaxis()->SetLabelSize(0.05);
   projReco__693->GetYaxis()->SetTitleSize(0.06);
   projReco__693->GetYaxis()->SetTitleFont(132);
   projReco__693->GetZaxis()->SetLabelFont(132);
   projReco__693->GetZaxis()->SetLabelSize(0.05);
   projReco__693->GetZaxis()->SetTitleSize(0.06);
   projReco__693->GetZaxis()->SetTitleFont(132);
   projReco__693->Draw("HIST SAME");
   Double_t xAxis318[26] = {-1, -0.92, -0.84, -0.76, -0.68, -0.6, -0.52, -0.44, -0.36, -0.28, -0.2, -0.12, -0.04, 0.04, 0.12, 0.2, 0.28, 0.36, 0.44, 0.52, 0.6, 0.68, 0.76, 0.84, 0.92, 1}; 
   
   TH1D *projReco__694 = new TH1D("projReco__694","",25, xAxis318);
   projReco__694->SetBinContent(1,67836.33);
   projReco__694->SetBinContent(2,71499.46);
   projReco__694->SetBinContent(3,74886.09);
   projReco__694->SetBinContent(4,99108.43);
   projReco__694->SetBinContent(5,107818.1);
   projReco__694->SetBinContent(6,107598.4);
   projReco__694->SetBinContent(7,128145);
   projReco__694->SetBinContent(8,127566.4);
   projReco__694->SetBinContent(9,153837.4);
   projReco__694->SetBinContent(10,158876.2);
   projReco__694->SetBinContent(11,192155.9);
   projReco__694->SetBinContent(12,194473.1);
   projReco__694->SetBinContent(13,229838.2);
   projReco__694->SetBinContent(14,281702.5);
   projReco__694->SetBinContent(15,336892.8);
   projReco__694->SetBinContent(16,385491.2);
   projReco__694->SetBinContent(17,466558);
   projReco__694->SetBinContent(18,552655.9);
   projReco__694->SetBinContent(19,675383.7);
   projReco__694->SetBinContent(20,832390.3);
   projReco__694->SetBinContent(21,981935);
   projReco__694->SetBinContent(22,1261433);
   projReco__694->SetBinContent(23,1627348);
   projReco__694->SetBinContent(24,2173323);
   projReco__694->SetBinContent(25,2595855);
   projReco__694->SetBinContent(26,387.5);
   projReco__694->SetBinError(26,69.59705);
   projReco__694->SetEntries(1884736);
   projReco__694->SetDirectory(0);
   projReco__694->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__694->SetLineColor(ci);
   projReco__694->SetLineWidth(3);
   projReco__694->GetXaxis()->SetTitle(" cos#theta");
   projReco__694->GetXaxis()->SetRange(1,25);
   projReco__694->GetXaxis()->SetNdivisions(505);
   projReco__694->GetXaxis()->SetLabelFont(132);
   projReco__694->GetXaxis()->SetLabelSize(0.05);
   projReco__694->GetXaxis()->SetTitleSize(0.06);
   projReco__694->GetXaxis()->SetTitleFont(132);
   projReco__694->GetYaxis()->SetNdivisions(505);
   projReco__694->GetYaxis()->SetLabelFont(132);
   projReco__694->GetYaxis()->SetLabelSize(0.05);
   projReco__694->GetYaxis()->SetTitleSize(0.06);
   projReco__694->GetYaxis()->SetTitleFont(132);
   projReco__694->GetZaxis()->SetLabelFont(132);
   projReco__694->GetZaxis()->SetLabelSize(0.05);
   projReco__694->GetZaxis()->SetTitleSize(0.06);
   projReco__694->GetZaxis()->SetTitleFont(132);
   projReco__694->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis319[25] = {-1, -0.84, -0.76, -0.68, -0.6, -0.52, -0.44, -0.36, -0.28, -0.2, -0.12, -0.04, 0.04, 0.12, 0.2, 0.28, 0.36, 0.44, 0.52, 0.6, 0.68, 0.76, 0.84, 0.92, 1}; 
   
   TH1D *projReco__695 = new TH1D("projReco__695","",24, xAxis319);
   projReco__695->SetBinContent(1,45405.91);
   projReco__695->SetBinContent(2,49681.4);
   projReco__695->SetBinContent(3,67374.66);
   projReco__695->SetBinContent(4,73659.94);
   projReco__695->SetBinContent(5,73544.6);
   projReco__695->SetBinContent(6,88590.93);
   projReco__695->SetBinContent(7,89583.77);
   projReco__695->SetBinContent(8,107641.9);
   projReco__695->SetBinContent(9,112492.6);
   projReco__695->SetBinContent(10,135802.6);
   projReco__695->SetBinContent(11,138124.3);
   projReco__695->SetBinContent(12,164438.4);
   projReco__695->SetBinContent(13,201308.2);
   projReco__695->SetBinContent(14,240468.1);
   projReco__695->SetBinContent(15,277587.6);
   projReco__695->SetBinContent(16,335186.6);
   projReco__695->SetBinContent(17,398136);
   projReco__695->SetBinContent(18,498621.2);
   projReco__695->SetBinContent(19,617197.9);
   projReco__695->SetBinContent(20,736979.2);
   projReco__695->SetBinContent(21,950670.2);
   projReco__695->SetBinContent(22,1243757);
   projReco__695->SetBinContent(23,1692062);
   projReco__695->SetBinContent(24,2030722);
   projReco__695->SetMinimum(0);
   projReco__695->SetMaximum(3180174);
   projReco__695->SetEntries(1406591);
   projReco__695->SetDirectory(0);
   projReco__695->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__695->SetLineColor(ci);
   projReco__695->SetLineWidth(3);
   projReco__695->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__695->GetXaxis()->SetRange(1,25);
   projReco__695->GetXaxis()->SetNdivisions(505);
   projReco__695->GetXaxis()->SetLabelFont(132);
   projReco__695->GetXaxis()->SetLabelSize(0.05);
   projReco__695->GetXaxis()->SetTitleSize(0.06);
   projReco__695->GetXaxis()->SetTitleOffset(0.95);
   projReco__695->GetXaxis()->SetTitleFont(132);
   projReco__695->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__695->GetYaxis()->SetNdivisions(505);
   projReco__695->GetYaxis()->SetLabelFont(132);
   projReco__695->GetYaxis()->SetLabelSize(0.05);
   projReco__695->GetYaxis()->SetTitleSize(0.06);
   projReco__695->GetYaxis()->SetTitleOffset(1.1);
   projReco__695->GetYaxis()->SetTitleFont(132);
   projReco__695->GetZaxis()->SetLabelFont(132);
   projReco__695->GetZaxis()->SetLabelSize(0.05);
   projReco__695->GetZaxis()->SetTitleSize(0.06);
   projReco__695->GetZaxis()->SetTitleFont(132);
   projReco__695->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MicroBooNE_CCinc_mom_13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:48:30 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.5136986,-0.179947,2.910959,1.105389);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__680 = new TH1D("thisHist__680","thisHist",30,0,2.5);
   thisHist__680->SetBinContent(1,0.06722581);
   thisHist__680->SetBinContent(2,0.3431236);
   thisHist__680->SetBinContent(3,0.6712926);
   thisHist__680->SetBinContent(4,0.8709103);
   thisHist__680->SetBinContent(5,0.8763654);
   thisHist__680->SetBinContent(6,0.8036738);
   thisHist__680->SetBinContent(7,0.7121709);
   thisHist__680->SetBinContent(8,0.6294113);
   thisHist__680->SetBinContent(9,0.541116);
   thisHist__680->SetBinContent(10,0.45959);
   thisHist__680->SetBinContent(11,0.3854609);
   thisHist__680->SetBinContent(12,0.3183316);
   thisHist__680->SetBinContent(13,0.2552682);
   thisHist__680->SetBinContent(14,0.2043433);
   thisHist__680->SetBinContent(15,0.1597478);
   thisHist__680->SetBinContent(16,0.1244962);
   thisHist__680->SetBinContent(17,0.09564914);
   thisHist__680->SetBinContent(18,0.07375368);
   thisHist__680->SetBinContent(19,0.05806426);
   thisHist__680->SetBinContent(20,0.04464378);
   thisHist__680->SetBinContent(21,0.03552514);
   thisHist__680->SetBinContent(22,0.02883099);
   thisHist__680->SetBinContent(23,0.02333298);
   thisHist__680->SetBinContent(24,0.02035602);
   thisHist__680->SetBinContent(25,0.01709476);
   thisHist__680->SetBinContent(26,0.01526567);
   thisHist__680->SetBinContent(27,0.01362968);
   thisHist__680->SetBinContent(28,0.01229943);
   thisHist__680->SetBinContent(29,0.01156994);
   thisHist__680->SetBinContent(30,0.01064199);
   thisHist__680->SetBinContent(31,0.1153669);
   thisHist__680->SetBinError(31,0.0007866491);
   thisHist__680->SetMinimum(0);
   thisHist__680->SetMaximum(0.9640019);
   thisHist__680->SetEntries(1491181);
   thisHist__680->SetDirectory(0);
   thisHist__680->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__680->SetLineColor(ci);
   thisHist__680->SetLineWidth(3);
   thisHist__680->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__680->GetXaxis()->SetNdivisions(505);
   thisHist__680->GetXaxis()->SetLabelFont(132);
   thisHist__680->GetXaxis()->SetLabelSize(0.05);
   thisHist__680->GetXaxis()->SetTitleSize(0.06);
   thisHist__680->GetXaxis()->SetTitleOffset(0.95);
   thisHist__680->GetXaxis()->SetTitleFont(132);
   thisHist__680->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__680->GetYaxis()->SetNdivisions(505);
   thisHist__680->GetYaxis()->SetLabelFont(132);
   thisHist__680->GetYaxis()->SetLabelSize(0.05);
   thisHist__680->GetYaxis()->SetTitleSize(0.06);
   thisHist__680->GetYaxis()->SetTitleOffset(1.1);
   thisHist__680->GetYaxis()->SetTitleFont(132);
   thisHist__680->GetZaxis()->SetLabelFont(132);
   thisHist__680->GetZaxis()->SetLabelSize(0.05);
   thisHist__680->GetZaxis()->SetTitleSize(0.06);
   thisHist__680->GetZaxis()->SetTitleFont(132);
   thisHist__680->Draw("C");
   
   TH1D *thisHist__681 = new TH1D("thisHist__681","thisHist",30,0,2.5);
   thisHist__681->SetBinContent(1,0.06722581);
   thisHist__681->SetBinContent(2,0.3431236);
   thisHist__681->SetBinContent(3,0.6712926);
   thisHist__681->SetBinContent(4,0.8709103);
   thisHist__681->SetBinContent(5,0.8763654);
   thisHist__681->SetBinContent(6,0.8036738);
   thisHist__681->SetBinContent(7,0.7121709);
   thisHist__681->SetBinContent(8,0.6294113);
   thisHist__681->SetBinContent(9,0.541116);
   thisHist__681->SetBinContent(10,0.45959);
   thisHist__681->SetBinContent(11,0.3854609);
   thisHist__681->SetBinContent(12,0.3183316);
   thisHist__681->SetBinContent(13,0.2552682);
   thisHist__681->SetBinContent(14,0.2043433);
   thisHist__681->SetBinContent(15,0.1597478);
   thisHist__681->SetBinContent(16,0.1244962);
   thisHist__681->SetBinContent(17,0.09564914);
   thisHist__681->SetBinContent(18,0.07375368);
   thisHist__681->SetBinContent(19,0.05806426);
   thisHist__681->SetBinContent(20,0.04464378);
   thisHist__681->SetBinContent(21,0.03552514);
   thisHist__681->SetBinContent(22,0.02883099);
   thisHist__681->SetBinContent(23,0.02333298);
   thisHist__681->SetBinContent(24,0.02035602);
   thisHist__681->SetBinContent(25,0.01709476);
   thisHist__681->SetBinContent(26,0.01526567);
   thisHist__681->SetBinContent(27,0.01362968);
   thisHist__681->SetBinContent(28,0.01229943);
   thisHist__681->SetBinContent(29,0.01156994);
   thisHist__681->SetBinContent(30,0.01064199);
   thisHist__681->SetBinContent(31,0.1153669);
   thisHist__681->SetBinError(31,0.0007866491);
   thisHist__681->SetMinimum(0);
   thisHist__681->SetMaximum(0.9640019);
   thisHist__681->SetEntries(1491181);
   thisHist__681->SetDirectory(0);
   thisHist__681->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__681->SetLineColor(ci);
   thisHist__681->SetLineWidth(3);
   thisHist__681->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__681->GetXaxis()->SetNdivisions(505);
   thisHist__681->GetXaxis()->SetLabelFont(132);
   thisHist__681->GetXaxis()->SetLabelSize(0.05);
   thisHist__681->GetXaxis()->SetTitleSize(0.06);
   thisHist__681->GetXaxis()->SetTitleOffset(0.95);
   thisHist__681->GetXaxis()->SetTitleFont(132);
   thisHist__681->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__681->GetYaxis()->SetNdivisions(505);
   thisHist__681->GetYaxis()->SetLabelFont(132);
   thisHist__681->GetYaxis()->SetLabelSize(0.05);
   thisHist__681->GetYaxis()->SetTitleSize(0.06);
   thisHist__681->GetYaxis()->SetTitleOffset(1.1);
   thisHist__681->GetYaxis()->SetTitleFont(132);
   thisHist__681->GetZaxis()->SetLabelFont(132);
   thisHist__681->GetZaxis()->SetLabelSize(0.05);
   thisHist__681->GetZaxis()->SetTitleSize(0.06);
   thisHist__681->GetZaxis()->SetTitleFont(132);
   thisHist__681->Draw("CSAME");
   
   TH1D *thisHist__682 = new TH1D("thisHist__682","thisHist",30,0,2.5);
   thisHist__682->SetBinContent(1,0.03863491);
   thisHist__682->SetBinContent(2,0.2652484);
   thisHist__682->SetBinContent(3,0.600657);
   thisHist__682->SetBinContent(4,0.8058363);
   thisHist__682->SetBinContent(5,0.8139837);
   thisHist__682->SetBinContent(6,0.7543996);
   thisHist__682->SetBinContent(7,0.673825);
   thisHist__682->SetBinContent(8,0.5930398);
   thisHist__682->SetBinContent(9,0.5148827);
   thisHist__682->SetBinContent(10,0.4364662);
   thisHist__682->SetBinContent(11,0.3669113);
   thisHist__682->SetBinContent(12,0.3015109);
   thisHist__682->SetBinContent(13,0.2460701);
   thisHist__682->SetBinContent(14,0.1953401);
   thisHist__682->SetBinContent(15,0.1530357);
   thisHist__682->SetBinContent(16,0.1180628);
   thisHist__682->SetBinContent(17,0.09128606);
   thisHist__682->SetBinContent(18,0.07058503);
   thisHist__682->SetBinContent(19,0.05441446);
   thisHist__682->SetBinContent(20,0.04208633);
   thisHist__682->SetBinContent(21,0.03273966);
   thisHist__682->SetBinContent(22,0.02643837);
   thisHist__682->SetBinContent(23,0.02188534);
   thisHist__682->SetBinContent(24,0.01760302);
   thisHist__682->SetBinContent(25,0.01531711);
   thisHist__682->SetBinContent(26,0.01311767);
   thisHist__682->SetBinContent(27,0.01215894);
   thisHist__682->SetBinContent(28,0.01073401);
   thisHist__682->SetBinContent(29,0.01033548);
   thisHist__682->SetBinContent(30,0.008974457);
   thisHist__682->SetBinContent(31,0.1023923);
   thisHist__682->SetBinError(31,0.0006204567);
   thisHist__682->SetEntries(1970351);
   thisHist__682->SetDirectory(0);
   thisHist__682->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__682->SetLineColor(ci);
   thisHist__682->SetLineWidth(3);
   thisHist__682->GetXaxis()->SetNdivisions(505);
   thisHist__682->GetXaxis()->SetLabelFont(132);
   thisHist__682->GetXaxis()->SetLabelSize(0.05);
   thisHist__682->GetXaxis()->SetTitleSize(0.06);
   thisHist__682->GetXaxis()->SetTitleFont(132);
   thisHist__682->GetYaxis()->SetNdivisions(505);
   thisHist__682->GetYaxis()->SetLabelFont(132);
   thisHist__682->GetYaxis()->SetLabelSize(0.05);
   thisHist__682->GetYaxis()->SetTitleSize(0.06);
   thisHist__682->GetYaxis()->SetTitleFont(132);
   thisHist__682->GetZaxis()->SetLabelFont(132);
   thisHist__682->GetZaxis()->SetLabelSize(0.05);
   thisHist__682->GetZaxis()->SetTitleSize(0.06);
   thisHist__682->GetZaxis()->SetTitleFont(132);
   thisHist__682->Draw("CSAME");
   
   TH1D *thisHist__683 = new TH1D("thisHist__683","thisHist",30,0,2.5);
   thisHist__683->SetBinContent(1,0.06984144);
   thisHist__683->SetBinContent(2,0.3507379);
   thisHist__683->SetBinContent(3,0.6324909);
   thisHist__683->SetBinContent(4,0.7472058);
   thisHist__683->SetBinContent(5,0.7384993);
   thisHist__683->SetBinContent(6,0.6774767);
   thisHist__683->SetBinContent(7,0.6070946);
   thisHist__683->SetBinContent(8,0.5366107);
   thisHist__683->SetBinContent(9,0.4664323);
   thisHist__683->SetBinContent(10,0.3999014);
   thisHist__683->SetBinContent(11,0.3357964);
   thisHist__683->SetBinContent(12,0.2788251);
   thisHist__683->SetBinContent(13,0.2276429);
   thisHist__683->SetBinContent(14,0.1812212);
   thisHist__683->SetBinContent(15,0.1435903);
   thisHist__683->SetBinContent(16,0.1125067);
   thisHist__683->SetBinContent(17,0.08638376);
   thisHist__683->SetBinContent(18,0.0671979);
   thisHist__683->SetBinContent(19,0.0534571);
   thisHist__683->SetBinContent(20,0.04032365);
   thisHist__683->SetBinContent(21,0.03217888);
   thisHist__683->SetBinContent(22,0.02563849);
   thisHist__683->SetBinContent(23,0.02144674);
   thisHist__683->SetBinContent(24,0.01795361);
   thisHist__683->SetBinContent(25,0.01505028);
   thisHist__683->SetBinContent(26,0.01348101);
   thisHist__683->SetBinContent(27,0.01204865);
   thisHist__683->SetBinContent(28,0.01123066);
   thisHist__683->SetBinContent(29,0.009889582);
   thisHist__683->SetBinContent(30,0.009018933);
   thisHist__683->SetBinContent(31,0.1001842);
   thisHist__683->SetBinError(31,0.0005930554);
   thisHist__683->SetEntries(2000000);
   thisHist__683->SetDirectory(0);
   thisHist__683->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__683->SetLineColor(ci);
   thisHist__683->SetLineWidth(3);
   thisHist__683->GetXaxis()->SetNdivisions(505);
   thisHist__683->GetXaxis()->SetLabelFont(132);
   thisHist__683->GetXaxis()->SetLabelSize(0.05);
   thisHist__683->GetXaxis()->SetTitleSize(0.06);
   thisHist__683->GetXaxis()->SetTitleFont(132);
   thisHist__683->GetYaxis()->SetNdivisions(505);
   thisHist__683->GetYaxis()->SetLabelFont(132);
   thisHist__683->GetYaxis()->SetLabelSize(0.05);
   thisHist__683->GetYaxis()->SetTitleSize(0.06);
   thisHist__683->GetYaxis()->SetTitleFont(132);
   thisHist__683->GetZaxis()->SetLabelFont(132);
   thisHist__683->GetZaxis()->SetLabelSize(0.05);
   thisHist__683->GetZaxis()->SetTitleSize(0.06);
   thisHist__683->GetZaxis()->SetTitleFont(132);
   thisHist__683->Draw("CSAME");
   
   TH1D *thisHist__684 = new TH1D("thisHist__684","thisHist",30,0,2.5);
   thisHist__684->SetBinContent(1,0.06816809);
   thisHist__684->SetBinContent(2,0.3297856);
   thisHist__684->SetBinContent(3,0.6369037);
   thisHist__684->SetBinContent(4,0.8445209);
   thisHist__684->SetBinContent(5,0.8532978);
   thisHist__684->SetBinContent(6,0.777688);
   thisHist__684->SetBinContent(7,0.6916236);
   thisHist__684->SetBinContent(8,0.6025619);
   thisHist__684->SetBinContent(9,0.5195643);
   thisHist__684->SetBinContent(10,0.4404068);
   thisHist__684->SetBinContent(11,0.3654357);
   thisHist__684->SetBinContent(12,0.3012117);
   thisHist__684->SetBinContent(13,0.2438598);
   thisHist__684->SetBinContent(14,0.1942152);
   thisHist__684->SetBinContent(15,0.1526779);
   thisHist__684->SetBinContent(16,0.1190402);
   thisHist__684->SetBinContent(17,0.09208617);
   thisHist__684->SetBinContent(18,0.07038059);
   thisHist__684->SetBinContent(19,0.05550489);
   thisHist__684->SetBinContent(20,0.04322648);
   thisHist__684->SetBinContent(21,0.0345958);
   thisHist__684->SetBinContent(22,0.02754274);
   thisHist__684->SetBinContent(23,0.02324856);
   thisHist__684->SetBinContent(24,0.01955465);
   thisHist__684->SetBinContent(25,0.01686117);
   thisHist__684->SetBinContent(26,0.014691);
   thisHist__684->SetBinContent(27,0.01298641);
   thisHist__684->SetBinContent(28,0.01198213);
   thisHist__684->SetBinContent(29,0.01076237);
   thisHist__684->SetBinContent(30,0.009885065);
   thisHist__684->SetBinContent(31,0.111383);
   thisHist__684->SetBinError(31,0.0006546621);
   thisHist__684->SetEntries(2000000);
   thisHist__684->SetDirectory(0);
   thisHist__684->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__684->SetLineColor(ci);
   thisHist__684->SetLineWidth(3);
   thisHist__684->GetXaxis()->SetNdivisions(505);
   thisHist__684->GetXaxis()->SetLabelFont(132);
   thisHist__684->GetXaxis()->SetLabelSize(0.05);
   thisHist__684->GetXaxis()->SetTitleSize(0.06);
   thisHist__684->GetXaxis()->SetTitleFont(132);
   thisHist__684->GetYaxis()->SetNdivisions(505);
   thisHist__684->GetYaxis()->SetLabelFont(132);
   thisHist__684->GetYaxis()->SetLabelSize(0.05);
   thisHist__684->GetYaxis()->SetTitleSize(0.06);
   thisHist__684->GetYaxis()->SetTitleFont(132);
   thisHist__684->GetZaxis()->SetLabelFont(132);
   thisHist__684->GetZaxis()->SetLabelSize(0.05);
   thisHist__684->GetZaxis()->SetTitleSize(0.06);
   thisHist__684->GetZaxis()->SetTitleFont(132);
   thisHist__684->Draw("CSAME");
   
   TH1D *thisHist__685 = new TH1D("thisHist__685","thisHist",30,0,2.5);
   thisHist__685->SetBinContent(1,0.06557315);
   thisHist__685->SetBinContent(2,0.3302208);
   thisHist__685->SetBinContent(3,0.6390496);
   thisHist__685->SetBinContent(4,0.8461322);
   thisHist__685->SetBinContent(5,0.858785);
   thisHist__685->SetBinContent(6,0.7754332);
   thisHist__685->SetBinContent(7,0.688949);
   thisHist__685->SetBinContent(8,0.6020646);
   thisHist__685->SetBinContent(9,0.5184858);
   thisHist__685->SetBinContent(10,0.4377931);
   thisHist__685->SetBinContent(11,0.3672289);
   thisHist__685->SetBinContent(12,0.2996508);
   thisHist__685->SetBinContent(13,0.243067);
   thisHist__685->SetBinContent(14,0.1965155);
   thisHist__685->SetBinContent(15,0.1523498);
   thisHist__685->SetBinContent(16,0.1193439);
   thisHist__685->SetBinContent(17,0.09190246);
   thisHist__685->SetBinContent(18,0.07169177);
   thisHist__685->SetBinContent(19,0.05445188);
   thisHist__685->SetBinContent(20,0.04338833);
   thisHist__685->SetBinContent(21,0.0342104);
   thisHist__685->SetBinContent(22,0.0284766);
   thisHist__685->SetBinContent(23,0.02289288);
   thisHist__685->SetBinContent(24,0.01943336);
   thisHist__685->SetBinContent(25,0.01672808);
   thisHist__685->SetBinContent(26,0.01460003);
   thisHist__685->SetBinContent(27,0.01340324);
   thisHist__685->SetBinContent(28,0.01182164);
   thisHist__685->SetBinContent(29,0.01079032);
   thisHist__685->SetBinContent(30,0.01003223);
   thisHist__685->SetBinContent(31,0.111913);
   thisHist__685->SetBinError(31,0.0006562489);
   thisHist__685->SetEntries(2000000);
   thisHist__685->SetDirectory(0);
   thisHist__685->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__685->SetLineColor(ci);
   thisHist__685->SetLineWidth(3);
   thisHist__685->GetXaxis()->SetNdivisions(505);
   thisHist__685->GetXaxis()->SetLabelFont(132);
   thisHist__685->GetXaxis()->SetLabelSize(0.05);
   thisHist__685->GetXaxis()->SetTitleSize(0.06);
   thisHist__685->GetXaxis()->SetTitleFont(132);
   thisHist__685->GetYaxis()->SetNdivisions(505);
   thisHist__685->GetYaxis()->SetLabelFont(132);
   thisHist__685->GetYaxis()->SetLabelSize(0.05);
   thisHist__685->GetYaxis()->SetTitleSize(0.06);
   thisHist__685->GetYaxis()->SetTitleFont(132);
   thisHist__685->GetZaxis()->SetLabelFont(132);
   thisHist__685->GetZaxis()->SetLabelSize(0.05);
   thisHist__685->GetZaxis()->SetTitleSize(0.06);
   thisHist__685->GetZaxis()->SetTitleFont(132);
   thisHist__685->Draw("CSAME");
   
   TH1D *thisHist__686 = new TH1D("thisHist__686","thisHist",30,0,2.5);
   thisHist__686->SetBinContent(1,0.06722581);
   thisHist__686->SetBinContent(2,0.3431236);
   thisHist__686->SetBinContent(3,0.6712926);
   thisHist__686->SetBinContent(4,0.8709103);
   thisHist__686->SetBinContent(5,0.8763654);
   thisHist__686->SetBinContent(6,0.8036738);
   thisHist__686->SetBinContent(7,0.7121709);
   thisHist__686->SetBinContent(8,0.6294113);
   thisHist__686->SetBinContent(9,0.541116);
   thisHist__686->SetBinContent(10,0.45959);
   thisHist__686->SetBinContent(11,0.3854609);
   thisHist__686->SetBinContent(12,0.3183316);
   thisHist__686->SetBinContent(13,0.2552682);
   thisHist__686->SetBinContent(14,0.2043433);
   thisHist__686->SetBinContent(15,0.1597478);
   thisHist__686->SetBinContent(16,0.1244962);
   thisHist__686->SetBinContent(17,0.09564914);
   thisHist__686->SetBinContent(18,0.07375368);
   thisHist__686->SetBinContent(19,0.05806426);
   thisHist__686->SetBinContent(20,0.04464378);
   thisHist__686->SetBinContent(21,0.03552514);
   thisHist__686->SetBinContent(22,0.02883099);
   thisHist__686->SetBinContent(23,0.02333298);
   thisHist__686->SetBinContent(24,0.02035602);
   thisHist__686->SetBinContent(25,0.01709476);
   thisHist__686->SetBinContent(26,0.01526567);
   thisHist__686->SetBinContent(27,0.01362968);
   thisHist__686->SetBinContent(28,0.01229943);
   thisHist__686->SetBinContent(29,0.01156994);
   thisHist__686->SetBinContent(30,0.01064199);
   thisHist__686->SetBinContent(31,0.1153669);
   thisHist__686->SetBinError(31,0.0007866491);
   thisHist__686->SetMinimum(0);
   thisHist__686->SetMaximum(0.9640019);
   thisHist__686->SetEntries(1491181);
   thisHist__686->SetDirectory(0);
   thisHist__686->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__686->SetLineColor(ci);
   thisHist__686->SetLineWidth(3);
   thisHist__686->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__686->GetXaxis()->SetNdivisions(505);
   thisHist__686->GetXaxis()->SetLabelFont(132);
   thisHist__686->GetXaxis()->SetLabelSize(0.05);
   thisHist__686->GetXaxis()->SetTitleSize(0.06);
   thisHist__686->GetXaxis()->SetTitleOffset(0.95);
   thisHist__686->GetXaxis()->SetTitleFont(132);
   thisHist__686->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__686->GetYaxis()->SetNdivisions(505);
   thisHist__686->GetYaxis()->SetLabelFont(132);
   thisHist__686->GetYaxis()->SetLabelSize(0.05);
   thisHist__686->GetYaxis()->SetTitleSize(0.06);
   thisHist__686->GetYaxis()->SetTitleOffset(1.1);
   thisHist__686->GetYaxis()->SetTitleFont(132);
   thisHist__686->GetZaxis()->SetLabelFont(132);
   thisHist__686->GetZaxis()->SetLabelSize(0.05);
   thisHist__686->GetZaxis()->SetTitleSize(0.06);
   thisHist__686->GetZaxis()->SetTitleFont(132);
   thisHist__686->Draw("sameaxis");
   Double_t xAxis312[17] = {0, 0.125, 0.25, 0.375, 0.5, 0.625, 0.75, 0.875, 1, 1.125, 1.25, 1.375, 1.5, 1.625, 1.75, 2, 2.5}; 
   
   TH1D *modRate_px__687 = new TH1D("modRate_px__687","",16, xAxis312);
   modRate_px__687->SetBinContent(1,0.1562286);
   modRate_px__687->SetBinContent(2,0.5249677);
   modRate_px__687->SetBinContent(3,0.7629137);
   modRate_px__687->SetBinContent(4,0.8228554);
   modRate_px__687->SetBinContent(5,0.8585688);
   modRate_px__687->SetBinContent(6,0.866914);
   modRate_px__687->SetBinContent(7,0.8590004);
   modRate_px__687->SetBinContent(8,0.8637163);
   modRate_px__687->SetBinContent(9,0.8763654);
   modRate_px__687->SetBinContent(10,0.8568457);
   modRate_px__687->SetBinContent(11,0.8627237);
   modRate_px__687->SetBinContent(12,0.8059149);
   modRate_px__687->SetBinContent(13,0.7828743);
   modRate_px__687->SetBinContent(14,0.7562349);
   modRate_px__687->SetBinContent(15,0.7445411);
   modRate_px__687->SetBinContent(16,0.7154559);
   modRate_px__687->SetBinContent(17,29566.9);
   modRate_px__687->SetBinError(1,32.13528);
   modRate_px__687->SetBinError(2,214.2272);
   modRate_px__687->SetBinError(3,381.2444);
   modRate_px__687->SetBinError(4,398.2354);
   modRate_px__687->SetBinError(5,379.3429);
   modRate_px__687->SetBinError(6,345.0639);
   modRate_px__687->SetBinError(7,302.8425);
   modRate_px__687->SetBinError(8,264.4062);
   modRate_px__687->SetBinError(9,228.3277);
   modRate_px__687->SetBinError(10,187.6477);
   modRate_px__687->SetBinError(11,156.2642);
   modRate_px__687->SetBinError(12,120.2945);
   modRate_px__687->SetBinError(13,97.24939);
   modRate_px__687->SetBinError(14,78.16744);
   modRate_px__687->SetBinError(15,86.86719);
   modRate_px__687->SetBinError(16,88.77096);
   modRate_px__687->SetBinError(17,201.6118);
   modRate_px__687->SetEntries(1406607);
   modRate_px__687->SetDirectory(0);
   modRate_px__687->SetStats(0);
   modRate_px__687->SetLineStyle(7);
   modRate_px__687->SetLineWidth(3);
   modRate_px__687->GetXaxis()->SetTitle(" p_{#mu} (GeV)");
   modRate_px__687->GetXaxis()->SetRange(1,20);
   modRate_px__687->GetXaxis()->SetNdivisions(505);
   modRate_px__687->GetXaxis()->SetLabelFont(132);
   modRate_px__687->GetXaxis()->SetLabelSize(0.05);
   modRate_px__687->GetXaxis()->SetTitleSize(0.06);
   modRate_px__687->GetXaxis()->SetTitleFont(132);
   modRate_px__687->GetYaxis()->SetNdivisions(505);
   modRate_px__687->GetYaxis()->SetLabelFont(132);
   modRate_px__687->GetYaxis()->SetLabelSize(0.05);
   modRate_px__687->GetYaxis()->SetTitleSize(0.06);
   modRate_px__687->GetYaxis()->SetTitleFont(132);
   modRate_px__687->GetZaxis()->SetLabelFont(132);
   modRate_px__687->GetZaxis()->SetLabelSize(0.05);
   modRate_px__687->GetZaxis()->SetTitleSize(0.06);
   modRate_px__687->GetZaxis()->SetTitleFont(132);
   modRate_px__687->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(2.5,0,2.5,0.9640019,0,0.7012163,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__688 = new TH1D("thisHist__688","thisHist",30,0,2.5);
   thisHist__688->SetBinContent(1,0.06722581);
   thisHist__688->SetBinContent(2,0.3431236);
   thisHist__688->SetBinContent(3,0.6712926);
   thisHist__688->SetBinContent(4,0.8709103);
   thisHist__688->SetBinContent(5,0.8763654);
   thisHist__688->SetBinContent(6,0.8036738);
   thisHist__688->SetBinContent(7,0.7121709);
   thisHist__688->SetBinContent(8,0.6294113);
   thisHist__688->SetBinContent(9,0.541116);
   thisHist__688->SetBinContent(10,0.45959);
   thisHist__688->SetBinContent(11,0.3854609);
   thisHist__688->SetBinContent(12,0.3183316);
   thisHist__688->SetBinContent(13,0.2552682);
   thisHist__688->SetBinContent(14,0.2043433);
   thisHist__688->SetBinContent(15,0.1597478);
   thisHist__688->SetBinContent(16,0.1244962);
   thisHist__688->SetBinContent(17,0.09564914);
   thisHist__688->SetBinContent(18,0.07375368);
   thisHist__688->SetBinContent(19,0.05806426);
   thisHist__688->SetBinContent(20,0.04464378);
   thisHist__688->SetBinContent(21,0.03552514);
   thisHist__688->SetBinContent(22,0.02883099);
   thisHist__688->SetBinContent(23,0.02333298);
   thisHist__688->SetBinContent(24,0.02035602);
   thisHist__688->SetBinContent(25,0.01709476);
   thisHist__688->SetBinContent(26,0.01526567);
   thisHist__688->SetBinContent(27,0.01362968);
   thisHist__688->SetBinContent(28,0.01229943);
   thisHist__688->SetBinContent(29,0.01156994);
   thisHist__688->SetBinContent(30,0.01064199);
   thisHist__688->SetBinContent(31,0.1153669);
   thisHist__688->SetBinError(31,0.0007866491);
   thisHist__688->SetMinimum(0);
   thisHist__688->SetMaximum(0.9640019);
   thisHist__688->SetEntries(1491181);
   thisHist__688->SetDirectory(0);
   thisHist__688->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__688->SetLineColor(ci);
   thisHist__688->SetLineWidth(3);
   thisHist__688->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__688->GetXaxis()->SetNdivisions(505);
   thisHist__688->GetXaxis()->SetLabelFont(132);
   thisHist__688->GetXaxis()->SetLabelSize(0.05);
   thisHist__688->GetXaxis()->SetTitleSize(0.06);
   thisHist__688->GetXaxis()->SetTitleOffset(0.95);
   thisHist__688->GetXaxis()->SetTitleFont(132);
   thisHist__688->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__688->GetYaxis()->SetNdivisions(505);
   thisHist__688->GetYaxis()->SetLabelFont(132);
   thisHist__688->GetYaxis()->SetLabelSize(0.05);
   thisHist__688->GetYaxis()->SetTitleSize(0.06);
   thisHist__688->GetYaxis()->SetTitleOffset(1.1);
   thisHist__688->GetYaxis()->SetTitleFont(132);
   thisHist__688->GetZaxis()->SetLabelFont(132);
   thisHist__688->GetZaxis()->SetLabelSize(0.05);
   thisHist__688->GetZaxis()->SetTitleSize(0.06);
   thisHist__688->GetZaxis()->SetTitleFont(132);
   thisHist__688->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MicroBooNE_CCinc_mom_13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:48:30 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.5136986,-302454.8,2.910959,1857937);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis305[17] = {0, 0.125, 0.25, 0.375, 0.5, 0.625, 0.75, 0.875, 1, 1.125, 1.25, 1.375, 1.5, 1.625, 1.75, 2, 2.5}; 
   
   TH1D *projReco__673 = new TH1D("projReco__673","",16, xAxis305);
   projReco__673->SetBinContent(1,33253.15);
   projReco__673->SetBinContent(2,504287.2);
   projReco__673->SetBinContent(3,1089471);
   projReco__673->SetBinContent(4,1102168);
   projReco__673->SetBinContent(5,967282.8);
   projReco__673->SetBinContent(6,793994);
   projReco__673->SetBinContent(7,616820.1);
   projReco__673->SetBinContent(8,469919.6);
   projReco__673->SetBinContent(9,345360.5);
   projReco__673->SetBinContent(10,238074.4);
   projReco__673->SetBinContent(11,164176.2);
   projReco__673->SetBinContent(12,103597.4);
   projReco__673->SetBinContent(13,69597.59);
   projReco__673->SetBinContent(14,46180.84);
   projReco__673->SetBinContent(15,29288.66);
   projReco__673->SetBinContent(16,15621.03);
   projReco__673->SetBinContent(17,43014);
   projReco__673->SetBinError(17,293.3053);
   projReco__673->SetMinimum(0);
   projReco__673->SetMaximum(1620294);
   projReco__673->SetEntries(1406591);
   projReco__673->SetDirectory(0);
   projReco__673->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__673->SetLineColor(ci);
   projReco__673->SetLineWidth(3);
   projReco__673->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__673->GetXaxis()->SetRange(1,20);
   projReco__673->GetXaxis()->SetNdivisions(505);
   projReco__673->GetXaxis()->SetLabelFont(132);
   projReco__673->GetXaxis()->SetLabelSize(0.05);
   projReco__673->GetXaxis()->SetTitleSize(0.06);
   projReco__673->GetXaxis()->SetTitleOffset(0.95);
   projReco__673->GetXaxis()->SetTitleFont(132);
   projReco__673->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__673->GetYaxis()->SetNdivisions(505);
   projReco__673->GetYaxis()->SetLabelFont(132);
   projReco__673->GetYaxis()->SetLabelSize(0.05);
   projReco__673->GetYaxis()->SetTitleSize(0.06);
   projReco__673->GetYaxis()->SetTitleOffset(1.1);
   projReco__673->GetYaxis()->SetTitleFont(132);
   projReco__673->GetZaxis()->SetLabelFont(132);
   projReco__673->GetZaxis()->SetLabelSize(0.05);
   projReco__673->GetZaxis()->SetTitleSize(0.06);
   projReco__673->GetZaxis()->SetTitleFont(132);
   projReco__673->Draw("HIST");
   Double_t xAxis306[17] = {0, 0.125, 0.25, 0.375, 0.5, 0.625, 0.75, 0.875, 1, 1.125, 1.25, 1.375, 1.5, 1.625, 1.75, 2, 2.5}; 
   
   TH1D *projReco__674 = new TH1D("projReco__674","",16, xAxis306);
   projReco__674->SetBinContent(1,33253.15);
   projReco__674->SetBinContent(2,504287.2);
   projReco__674->SetBinContent(3,1089471);
   projReco__674->SetBinContent(4,1102168);
   projReco__674->SetBinContent(5,967282.8);
   projReco__674->SetBinContent(6,793994);
   projReco__674->SetBinContent(7,616820.1);
   projReco__674->SetBinContent(8,469919.6);
   projReco__674->SetBinContent(9,345360.5);
   projReco__674->SetBinContent(10,238074.4);
   projReco__674->SetBinContent(11,164176.2);
   projReco__674->SetBinContent(12,103597.4);
   projReco__674->SetBinContent(13,69597.59);
   projReco__674->SetBinContent(14,46180.84);
   projReco__674->SetBinContent(15,29288.66);
   projReco__674->SetBinContent(16,15621.03);
   projReco__674->SetBinContent(17,43014);
   projReco__674->SetBinError(17,293.3053);
   projReco__674->SetMinimum(0);
   projReco__674->SetMaximum(1620294);
   projReco__674->SetEntries(1406591);
   projReco__674->SetDirectory(0);
   projReco__674->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__674->SetLineColor(ci);
   projReco__674->SetLineWidth(3);
   projReco__674->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__674->GetXaxis()->SetRange(1,20);
   projReco__674->GetXaxis()->SetNdivisions(505);
   projReco__674->GetXaxis()->SetLabelFont(132);
   projReco__674->GetXaxis()->SetLabelSize(0.05);
   projReco__674->GetXaxis()->SetTitleSize(0.06);
   projReco__674->GetXaxis()->SetTitleOffset(0.95);
   projReco__674->GetXaxis()->SetTitleFont(132);
   projReco__674->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__674->GetYaxis()->SetNdivisions(505);
   projReco__674->GetYaxis()->SetLabelFont(132);
   projReco__674->GetYaxis()->SetLabelSize(0.05);
   projReco__674->GetYaxis()->SetTitleSize(0.06);
   projReco__674->GetYaxis()->SetTitleOffset(1.1);
   projReco__674->GetYaxis()->SetTitleFont(132);
   projReco__674->GetZaxis()->SetLabelFont(132);
   projReco__674->GetZaxis()->SetLabelSize(0.05);
   projReco__674->GetZaxis()->SetTitleSize(0.06);
   projReco__674->GetZaxis()->SetTitleFont(132);
   projReco__674->Draw("HIST SAME");
   Double_t xAxis307[17] = {0, 0.125, 0.25, 0.375, 0.5, 0.625, 0.75, 0.875, 1, 1.125, 1.25, 1.375, 1.5, 1.625, 1.75, 2, 2.5}; 
   
   TH1D *projReco__675 = new TH1D("projReco__675","",16, xAxis307);
   projReco__675->SetBinContent(1,31710.44);
   projReco__675->SetBinContent(2,622506.2);
   projReco__675->SetBinContent(3,1429758);
   projReco__675->SetBinContent(4,1469026);
   projReco__675->SetBinContent(5,1301924);
   projReco__675->SetBinContent(6,1076781);
   projReco__675->SetBinContent(7,835661);
   projReco__675->SetBinContent(8,637890.9);
   projReco__675->SetBinContent(9,473949.9);
   projReco__675->SetBinContent(10,325416.4);
   projReco__675->SetBinContent(11,222988.6);
   projReco__675->SetBinContent(12,141203.4);
   projReco__675->SetBinContent(13,92809.63);
   projReco__675->SetBinContent(14,61720.9);
   projReco__675->SetBinContent(15,37967.4);
   projReco__675->SetBinContent(16,19548.48);
   projReco__675->SetBinContent(17,54468);
   projReco__675->SetBinError(17,330.0545);
   projReco__675->SetEntries(1868800);
   projReco__675->SetDirectory(0);
   projReco__675->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__675->SetLineColor(ci);
   projReco__675->SetLineWidth(3);
   projReco__675->GetXaxis()->SetTitle(" p_{#mu} (GeV)");
   projReco__675->GetXaxis()->SetRange(1,20);
   projReco__675->GetXaxis()->SetNdivisions(505);
   projReco__675->GetXaxis()->SetLabelFont(132);
   projReco__675->GetXaxis()->SetLabelSize(0.05);
   projReco__675->GetXaxis()->SetTitleSize(0.06);
   projReco__675->GetXaxis()->SetTitleFont(132);
   projReco__675->GetYaxis()->SetNdivisions(505);
   projReco__675->GetYaxis()->SetLabelFont(132);
   projReco__675->GetYaxis()->SetLabelSize(0.05);
   projReco__675->GetYaxis()->SetTitleSize(0.06);
   projReco__675->GetYaxis()->SetTitleFont(132);
   projReco__675->GetZaxis()->SetLabelFont(132);
   projReco__675->GetZaxis()->SetLabelSize(0.05);
   projReco__675->GetZaxis()->SetTitleSize(0.06);
   projReco__675->GetZaxis()->SetTitleFont(132);
   projReco__675->Draw("HIST SAME");
   Double_t xAxis308[18] = {0, 0.125, 0.25, 0.375, 0.5, 0.625, 0.75, 0.875, 1, 1.125, 1.25, 1.375, 1.5, 1.625, 1.75, 1.875, 2.125, 2.5}; 
   
   TH1D *projReco__676 = new TH1D("projReco__676","",17, xAxis308);
   projReco__676->SetBinContent(1,53491.12);
   projReco__676->SetBinContent(2,742555.1);
   projReco__676->SetBinContent(3,1433631);
   projReco__676->SetBinContent(4,1433146);
   projReco__676->SetBinContent(5,1260070);
   projReco__676->SetBinContent(6,1048404);
   projReco__676->SetBinContent(7,823927);
   projReco__676->SetBinContent(8,629334.3);
   projReco__676->SetBinContent(9,470782.6);
   projReco__676->SetBinContent(10,325641.6);
   projReco__676->SetBinContent(11,228180.1);
   projReco__676->SetBinContent(12,143097.6);
   projReco__676->SetBinContent(13,97940.87);
   projReco__676->SetBinContent(14,63515.04);
   projReco__676->SetBinContent(15,45105.66);
   projReco__676->SetBinContent(16,31863.19);
   projReco__676->SetBinContent(17,18409.97);
   projReco__676->SetBinContent(18,76098.67);
   projReco__676->SetBinError(18,450.4773);
   projReco__676->SetEntries(1879271);
   projReco__676->SetDirectory(0);
   projReco__676->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__676->SetLineColor(ci);
   projReco__676->SetLineWidth(3);
   projReco__676->GetXaxis()->SetTitle(" p_{#mu} (GeV)");
   projReco__676->GetXaxis()->SetRange(1,20);
   projReco__676->GetXaxis()->SetNdivisions(505);
   projReco__676->GetXaxis()->SetLabelFont(132);
   projReco__676->GetXaxis()->SetLabelSize(0.05);
   projReco__676->GetXaxis()->SetTitleSize(0.06);
   projReco__676->GetXaxis()->SetTitleFont(132);
   projReco__676->GetYaxis()->SetNdivisions(505);
   projReco__676->GetYaxis()->SetLabelFont(132);
   projReco__676->GetYaxis()->SetLabelSize(0.05);
   projReco__676->GetYaxis()->SetTitleSize(0.06);
   projReco__676->GetYaxis()->SetTitleFont(132);
   projReco__676->GetZaxis()->SetLabelFont(132);
   projReco__676->GetZaxis()->SetLabelSize(0.05);
   projReco__676->GetZaxis()->SetTitleSize(0.06);
   projReco__676->GetZaxis()->SetTitleFont(132);
   projReco__676->Draw("HIST SAME");
   Double_t xAxis309[18] = {0, 0.125, 0.25, 0.375, 0.5, 0.625, 0.75, 0.875, 1, 1.125, 1.25, 1.375, 1.5, 1.625, 1.75, 1.875, 2.125, 2.5}; 
   
   TH1D *projReco__677 = new TH1D("projReco__677","",17, xAxis309);
   projReco__677->SetBinContent(1,45972.48);
   projReco__677->SetBinContent(2,666140.9);
   projReco__677->SetBinContent(3,1466079);
   projReco__677->SetBinContent(4,1472627);
   projReco__677->SetBinContent(5,1294734);
   projReco__677->SetBinContent(6,1057050);
   projReco__677->SetBinContent(7,816820.2);
   projReco__677->SetBinContent(8,618727.8);
   projReco__677->SetBinContent(9,459218.8);
   projReco__677->SetBinContent(10,314793.2);
   projReco__677->SetBinContent(11,219236.9);
   projReco__677->SetBinContent(12,137599.4);
   projReco__677->SetBinContent(13,91872.25);
   projReco__677->SetBinContent(14,63200.46);
   projReco__677->SetBinContent(15,44150.84);
   projReco__677->SetBinContent(16,32238.21);
   projReco__677->SetBinContent(17,18087.89);
   projReco__677->SetBinContent(18,77192);
   projReco__677->SetBinError(18,453.7018);
   projReco__677->SetEntries(1884591);
   projReco__677->SetDirectory(0);
   projReco__677->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__677->SetLineColor(ci);
   projReco__677->SetLineWidth(3);
   projReco__677->GetXaxis()->SetTitle(" p_{#mu} (GeV)");
   projReco__677->GetXaxis()->SetRange(1,20);
   projReco__677->GetXaxis()->SetNdivisions(505);
   projReco__677->GetXaxis()->SetLabelFont(132);
   projReco__677->GetXaxis()->SetLabelSize(0.05);
   projReco__677->GetXaxis()->SetTitleSize(0.06);
   projReco__677->GetXaxis()->SetTitleFont(132);
   projReco__677->GetYaxis()->SetNdivisions(505);
   projReco__677->GetYaxis()->SetLabelFont(132);
   projReco__677->GetYaxis()->SetLabelSize(0.05);
   projReco__677->GetYaxis()->SetTitleSize(0.06);
   projReco__677->GetYaxis()->SetTitleFont(132);
   projReco__677->GetZaxis()->SetLabelFont(132);
   projReco__677->GetZaxis()->SetLabelSize(0.05);
   projReco__677->GetZaxis()->SetTitleSize(0.06);
   projReco__677->GetZaxis()->SetTitleFont(132);
   projReco__677->Draw("HIST SAME");
   Double_t xAxis310[18] = {0, 0.125, 0.25, 0.375, 0.5, 0.625, 0.75, 0.875, 1, 1.125, 1.25, 1.375, 1.5, 1.625, 1.75, 1.875, 2.125, 2.5}; 
   
   TH1D *projReco__678 = new TH1D("projReco__678","",17, xAxis310);
   projReco__678->SetBinContent(1,45386.88);
   projReco__678->SetBinContent(2,667932.9);
   projReco__678->SetBinContent(3,1470125);
   projReco__678->SetBinContent(4,1472994);
   projReco__678->SetBinContent(5,1291686);
   projReco__678->SetBinContent(6,1055053);
   projReco__678->SetBinContent(7,813642.9);
   projReco__678->SetBinContent(8,618521.9);
   projReco__678->SetBinContent(9,459329.3);
   projReco__678->SetBinContent(10,316132.4);
   projReco__678->SetBinContent(11,219374.2);
   projReco__678->SetBinContent(12,139041.3);
   projReco__678->SetBinContent(13,91247.4);
   projReco__678->SetBinContent(14,62227.36);
   projReco__678->SetBinContent(15,44917.86);
   projReco__678->SetBinContent(16,31950.54);
   projReco__678->SetBinContent(17,18211.21);
   projReco__678->SetBinContent(18,77552);
   projReco__678->SetBinError(18,454.7585);
   projReco__678->SetEntries(1884736);
   projReco__678->SetDirectory(0);
   projReco__678->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__678->SetLineColor(ci);
   projReco__678->SetLineWidth(3);
   projReco__678->GetXaxis()->SetTitle(" p_{#mu} (GeV)");
   projReco__678->GetXaxis()->SetRange(1,20);
   projReco__678->GetXaxis()->SetNdivisions(505);
   projReco__678->GetXaxis()->SetLabelFont(132);
   projReco__678->GetXaxis()->SetLabelSize(0.05);
   projReco__678->GetXaxis()->SetTitleSize(0.06);
   projReco__678->GetXaxis()->SetTitleFont(132);
   projReco__678->GetYaxis()->SetNdivisions(505);
   projReco__678->GetYaxis()->SetLabelFont(132);
   projReco__678->GetYaxis()->SetLabelSize(0.05);
   projReco__678->GetYaxis()->SetTitleSize(0.06);
   projReco__678->GetYaxis()->SetTitleFont(132);
   projReco__678->GetZaxis()->SetLabelFont(132);
   projReco__678->GetZaxis()->SetLabelSize(0.05);
   projReco__678->GetZaxis()->SetTitleSize(0.06);
   projReco__678->GetZaxis()->SetTitleFont(132);
   projReco__678->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis311[17] = {0, 0.125, 0.25, 0.375, 0.5, 0.625, 0.75, 0.875, 1, 1.125, 1.25, 1.375, 1.5, 1.625, 1.75, 2, 2.5}; 
   
   TH1D *projReco__679 = new TH1D("projReco__679","",16, xAxis311);
   projReco__679->SetBinContent(1,33253.15);
   projReco__679->SetBinContent(2,504287.2);
   projReco__679->SetBinContent(3,1089471);
   projReco__679->SetBinContent(4,1102168);
   projReco__679->SetBinContent(5,967282.8);
   projReco__679->SetBinContent(6,793994);
   projReco__679->SetBinContent(7,616820.1);
   projReco__679->SetBinContent(8,469919.6);
   projReco__679->SetBinContent(9,345360.5);
   projReco__679->SetBinContent(10,238074.4);
   projReco__679->SetBinContent(11,164176.2);
   projReco__679->SetBinContent(12,103597.4);
   projReco__679->SetBinContent(13,69597.59);
   projReco__679->SetBinContent(14,46180.84);
   projReco__679->SetBinContent(15,29288.66);
   projReco__679->SetBinContent(16,15621.03);
   projReco__679->SetBinContent(17,43014);
   projReco__679->SetBinError(17,293.3053);
   projReco__679->SetMinimum(0);
   projReco__679->SetMaximum(1620294);
   projReco__679->SetEntries(1406591);
   projReco__679->SetDirectory(0);
   projReco__679->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__679->SetLineColor(ci);
   projReco__679->SetLineWidth(3);
   projReco__679->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__679->GetXaxis()->SetRange(1,20);
   projReco__679->GetXaxis()->SetNdivisions(505);
   projReco__679->GetXaxis()->SetLabelFont(132);
   projReco__679->GetXaxis()->SetLabelSize(0.05);
   projReco__679->GetXaxis()->SetTitleSize(0.06);
   projReco__679->GetXaxis()->SetTitleOffset(0.95);
   projReco__679->GetXaxis()->SetTitleFont(132);
   projReco__679->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__679->GetYaxis()->SetNdivisions(505);
   projReco__679->GetYaxis()->SetLabelFont(132);
   projReco__679->GetYaxis()->SetLabelSize(0.05);
   projReco__679->GetYaxis()->SetTitleSize(0.06);
   projReco__679->GetYaxis()->SetTitleOffset(1.1);
   projReco__679->GetYaxis()->SetTitleFont(132);
   projReco__679->GetZaxis()->SetLabelFont(132);
   projReco__679->GetZaxis()->SetLabelSize(0.05);
   projReco__679->GetZaxis()->SetTitleSize(0.06);
   projReco__679->GetZaxis()->SetTitleFont(132);
   projReco__679->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MicroBooNE_CCinc_q0_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:49:16 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.2671233,-0.2720931,1.513699,1.671429);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__712 = new TH1D("thisHist__712","thisHist",30,0,1.3);
   thisHist__712->SetBinContent(1,0.1792988);
   thisHist__712->SetBinContent(2,0.893152);
   thisHist__712->SetBinContent(3,1.191447);
   thisHist__712->SetBinContent(4,1.140459);
   thisHist__712->SetBinContent(5,1.002937);
   thisHist__712->SetBinContent(6,0.8902018);
   thisHist__712->SetBinContent(7,0.8520665);
   thisHist__712->SetBinContent(8,0.8693651);
   thisHist__712->SetBinContent(9,0.8861686);
   thisHist__712->SetBinContent(10,0.8680241);
   thisHist__712->SetBinContent(11,0.8009547);
   thisHist__712->SetBinContent(12,0.7187941);
   thisHist__712->SetBinContent(13,0.6281854);
   thisHist__712->SetBinContent(14,0.5417646);
   thisHist__712->SetBinContent(15,0.4658757);
   thisHist__712->SetBinContent(16,0.4032109);
   thisHist__712->SetBinContent(17,0.3498916);
   thisHist__712->SetBinContent(18,0.3075374);
   thisHist__712->SetBinContent(19,0.2682365);
   thisHist__712->SetBinContent(20,0.2378892);
   thisHist__712->SetBinContent(21,0.2091613);
   thisHist__712->SetBinContent(22,0.1859418);
   thisHist__712->SetBinContent(23,0.1632484);
   thisHist__712->SetBinContent(24,0.1430099);
   thisHist__712->SetBinContent(25,0.1265985);
   thisHist__712->SetBinContent(26,0.1112288);
   thisHist__712->SetBinContent(27,0.09599326);
   thisHist__712->SetBinContent(28,0.08469811);
   thisHist__712->SetBinContent(29,0.07475426);
   thisHist__712->SetBinContent(30,0.06475883);
   thisHist__712->SetBinContent(31,0.6269785);
   thisHist__712->SetBinError(31,0.00254311);
   thisHist__712->SetMinimum(0);
   thisHist__712->SetMaximum(1.457641);
   thisHist__712->SetEntries(1491181);
   thisHist__712->SetDirectory(0);
   thisHist__712->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__712->SetLineColor(ci);
   thisHist__712->SetLineWidth(3);
   thisHist__712->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__712->GetXaxis()->SetNdivisions(505);
   thisHist__712->GetXaxis()->SetLabelFont(132);
   thisHist__712->GetXaxis()->SetLabelSize(0.05);
   thisHist__712->GetXaxis()->SetTitleSize(0.06);
   thisHist__712->GetXaxis()->SetTitleOffset(0.95);
   thisHist__712->GetXaxis()->SetTitleFont(132);
   thisHist__712->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__712->GetYaxis()->SetNdivisions(505);
   thisHist__712->GetYaxis()->SetLabelFont(132);
   thisHist__712->GetYaxis()->SetLabelSize(0.05);
   thisHist__712->GetYaxis()->SetTitleSize(0.06);
   thisHist__712->GetYaxis()->SetTitleOffset(1.1);
   thisHist__712->GetYaxis()->SetTitleFont(132);
   thisHist__712->GetZaxis()->SetLabelFont(132);
   thisHist__712->GetZaxis()->SetLabelSize(0.05);
   thisHist__712->GetZaxis()->SetTitleSize(0.06);
   thisHist__712->GetZaxis()->SetTitleFont(132);
   thisHist__712->Draw("C");
   
   TH1D *thisHist__713 = new TH1D("thisHist__713","thisHist",30,0,1.3);
   thisHist__713->SetBinContent(1,0.1792988);
   thisHist__713->SetBinContent(2,0.893152);
   thisHist__713->SetBinContent(3,1.191447);
   thisHist__713->SetBinContent(4,1.140459);
   thisHist__713->SetBinContent(5,1.002937);
   thisHist__713->SetBinContent(6,0.8902018);
   thisHist__713->SetBinContent(7,0.8520665);
   thisHist__713->SetBinContent(8,0.8693651);
   thisHist__713->SetBinContent(9,0.8861686);
   thisHist__713->SetBinContent(10,0.8680241);
   thisHist__713->SetBinContent(11,0.8009547);
   thisHist__713->SetBinContent(12,0.7187941);
   thisHist__713->SetBinContent(13,0.6281854);
   thisHist__713->SetBinContent(14,0.5417646);
   thisHist__713->SetBinContent(15,0.4658757);
   thisHist__713->SetBinContent(16,0.4032109);
   thisHist__713->SetBinContent(17,0.3498916);
   thisHist__713->SetBinContent(18,0.3075374);
   thisHist__713->SetBinContent(19,0.2682365);
   thisHist__713->SetBinContent(20,0.2378892);
   thisHist__713->SetBinContent(21,0.2091613);
   thisHist__713->SetBinContent(22,0.1859418);
   thisHist__713->SetBinContent(23,0.1632484);
   thisHist__713->SetBinContent(24,0.1430099);
   thisHist__713->SetBinContent(25,0.1265985);
   thisHist__713->SetBinContent(26,0.1112288);
   thisHist__713->SetBinContent(27,0.09599326);
   thisHist__713->SetBinContent(28,0.08469811);
   thisHist__713->SetBinContent(29,0.07475426);
   thisHist__713->SetBinContent(30,0.06475883);
   thisHist__713->SetBinContent(31,0.6269785);
   thisHist__713->SetBinError(31,0.00254311);
   thisHist__713->SetMinimum(0);
   thisHist__713->SetMaximum(1.457641);
   thisHist__713->SetEntries(1491181);
   thisHist__713->SetDirectory(0);
   thisHist__713->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__713->SetLineColor(ci);
   thisHist__713->SetLineWidth(3);
   thisHist__713->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__713->GetXaxis()->SetNdivisions(505);
   thisHist__713->GetXaxis()->SetLabelFont(132);
   thisHist__713->GetXaxis()->SetLabelSize(0.05);
   thisHist__713->GetXaxis()->SetTitleSize(0.06);
   thisHist__713->GetXaxis()->SetTitleOffset(0.95);
   thisHist__713->GetXaxis()->SetTitleFont(132);
   thisHist__713->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__713->GetYaxis()->SetNdivisions(505);
   thisHist__713->GetYaxis()->SetLabelFont(132);
   thisHist__713->GetYaxis()->SetLabelSize(0.05);
   thisHist__713->GetYaxis()->SetTitleSize(0.06);
   thisHist__713->GetYaxis()->SetTitleOffset(1.1);
   thisHist__713->GetYaxis()->SetTitleFont(132);
   thisHist__713->GetZaxis()->SetLabelFont(132);
   thisHist__713->GetZaxis()->SetLabelSize(0.05);
   thisHist__713->GetZaxis()->SetTitleSize(0.06);
   thisHist__713->GetZaxis()->SetTitleFont(132);
   thisHist__713->Draw("CSAME");
   
   TH1D *thisHist__714 = new TH1D("thisHist__714","thisHist",30,0,1.3);
   thisHist__714->SetBinContent(1,0.1609667);
   thisHist__714->SetBinContent(2,0.9336258);
   thisHist__714->SetBinContent(3,1.325129);
   thisHist__714->SetBinContent(4,1.23778);
   thisHist__714->SetBinContent(5,1.059634);
   thisHist__714->SetBinContent(6,0.9080597);
   thisHist__714->SetBinContent(7,0.8523941);
   thisHist__714->SetBinContent(8,0.8613958);
   thisHist__714->SetBinContent(9,0.8484826);
   thisHist__714->SetBinContent(10,0.8034816);
   thisHist__714->SetBinContent(11,0.725236);
   thisHist__714->SetBinContent(12,0.6373236);
   thisHist__714->SetBinContent(13,0.5539806);
   thisHist__714->SetBinContent(14,0.4721344);
   thisHist__714->SetBinContent(15,0.3987041);
   thisHist__714->SetBinContent(16,0.3382955);
   thisHist__714->SetBinContent(17,0.2903084);
   thisHist__714->SetBinContent(18,0.2467101);
   thisHist__714->SetBinContent(19,0.2109855);
   thisHist__714->SetBinContent(20,0.1781675);
   thisHist__714->SetBinContent(21,0.1554645);
   thisHist__714->SetBinContent(22,0.1337666);
   thisHist__714->SetBinContent(23,0.1168551);
   thisHist__714->SetBinContent(24,0.1009124);
   thisHist__714->SetBinContent(25,0.08862823);
   thisHist__714->SetBinContent(26,0.0778624);
   thisHist__714->SetBinContent(27,0.06638079);
   thisHist__714->SetBinContent(28,0.06032908);
   thisHist__714->SetBinContent(29,0.05270119);
   thisHist__714->SetBinContent(30,0.04578185);
   thisHist__714->SetBinContent(31,0.5189935);
   thisHist__714->SetBinError(31,0.001937123);
   thisHist__714->SetEntries(2000000);
   thisHist__714->SetDirectory(0);
   thisHist__714->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__714->SetLineColor(ci);
   thisHist__714->SetLineWidth(3);
   thisHist__714->GetXaxis()->SetNdivisions(505);
   thisHist__714->GetXaxis()->SetLabelFont(132);
   thisHist__714->GetXaxis()->SetLabelSize(0.05);
   thisHist__714->GetXaxis()->SetTitleSize(0.06);
   thisHist__714->GetXaxis()->SetTitleFont(132);
   thisHist__714->GetYaxis()->SetNdivisions(505);
   thisHist__714->GetYaxis()->SetLabelFont(132);
   thisHist__714->GetYaxis()->SetLabelSize(0.05);
   thisHist__714->GetYaxis()->SetTitleSize(0.06);
   thisHist__714->GetYaxis()->SetTitleFont(132);
   thisHist__714->GetZaxis()->SetLabelFont(132);
   thisHist__714->GetZaxis()->SetLabelSize(0.05);
   thisHist__714->GetZaxis()->SetTitleSize(0.06);
   thisHist__714->GetZaxis()->SetTitleFont(132);
   thisHist__714->Draw("CSAME");
   
   TH1D *thisHist__715 = new TH1D("thisHist__715","thisHist",30,0,1.3);
   thisHist__715->SetBinContent(0,0.0001282748);
   thisHist__715->SetBinContent(1,0.0941672);
   thisHist__715->SetBinContent(2,1.283632);
   thisHist__715->SetBinContent(3,1.129466);
   thisHist__715->SetBinContent(4,0.9456283);
   thisHist__715->SetBinContent(5,0.8116824);
   thisHist__715->SetBinContent(6,0.7639912);
   thisHist__715->SetBinContent(7,0.7669955);
   thisHist__715->SetBinContent(8,0.7920564);
   thisHist__715->SetBinContent(9,0.7983823);
   thisHist__715->SetBinContent(10,0.7414553);
   thisHist__715->SetBinContent(11,0.6564361);
   thisHist__715->SetBinContent(12,0.5616546);
   thisHist__715->SetBinContent(13,0.4841766);
   thisHist__715->SetBinContent(14,0.4097907);
   thisHist__715->SetBinContent(15,0.3527219);
   thisHist__715->SetBinContent(16,0.3074949);
   thisHist__715->SetBinContent(17,0.2695256);
   thisHist__715->SetBinContent(18,0.2355733);
   thisHist__715->SetBinContent(19,0.2095605);
   thisHist__715->SetBinContent(20,0.187396);
   thisHist__715->SetBinContent(21,0.1662779);
   thisHist__715->SetBinContent(22,0.1507566);
   thisHist__715->SetBinContent(23,0.1345603);
   thisHist__715->SetBinContent(24,0.1219826);
   thisHist__715->SetBinContent(25,0.1056782);
   thisHist__715->SetBinContent(26,0.09584153);
   thisHist__715->SetBinContent(27,0.08451959);
   thisHist__715->SetBinContent(28,0.07635726);
   thisHist__715->SetBinContent(29,0.06910636);
   thisHist__715->SetBinContent(30,0.06023514);
   thisHist__715->SetBinContent(31,0.6353788);
   thisHist__715->SetBinError(0,2.942826e-05);
   thisHist__715->SetBinError(31,0.002071144);
   thisHist__715->SetEntries(2000000);
   thisHist__715->SetDirectory(0);
   thisHist__715->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__715->SetLineColor(ci);
   thisHist__715->SetLineWidth(3);
   thisHist__715->GetXaxis()->SetNdivisions(505);
   thisHist__715->GetXaxis()->SetLabelFont(132);
   thisHist__715->GetXaxis()->SetLabelSize(0.05);
   thisHist__715->GetXaxis()->SetTitleSize(0.06);
   thisHist__715->GetXaxis()->SetTitleFont(132);
   thisHist__715->GetYaxis()->SetNdivisions(505);
   thisHist__715->GetYaxis()->SetLabelFont(132);
   thisHist__715->GetYaxis()->SetLabelSize(0.05);
   thisHist__715->GetYaxis()->SetTitleSize(0.06);
   thisHist__715->GetYaxis()->SetTitleFont(132);
   thisHist__715->GetZaxis()->SetLabelFont(132);
   thisHist__715->GetZaxis()->SetLabelSize(0.05);
   thisHist__715->GetZaxis()->SetTitleSize(0.06);
   thisHist__715->GetZaxis()->SetTitleFont(132);
   thisHist__715->Draw("CSAME");
   
   TH1D *thisHist__716 = new TH1D("thisHist__716","thisHist",30,0,1.3);
   thisHist__716->SetBinContent(1,0.2229371);
   thisHist__716->SetBinContent(2,1.040985);
   thisHist__716->SetBinContent(3,1.172536);
   thisHist__716->SetBinContent(4,1.086478);
   thisHist__716->SetBinContent(5,0.9405641);
   thisHist__716->SetBinContent(6,0.8139928);
   thisHist__716->SetBinContent(7,0.7399739);
   thisHist__716->SetBinContent(8,0.7535819);
   thisHist__716->SetBinContent(9,0.7840686);
   thisHist__716->SetBinContent(10,0.7935179);
   thisHist__716->SetBinContent(11,0.7651106);
   thisHist__716->SetBinContent(12,0.7028646);
   thisHist__716->SetBinContent(13,0.6168361);
   thisHist__716->SetBinContent(14,0.5431724);
   thisHist__716->SetBinContent(15,0.464292);
   thisHist__716->SetBinContent(16,0.3964593);
   thisHist__716->SetBinContent(17,0.3391637);
   thisHist__716->SetBinContent(18,0.29168);
   thisHist__716->SetBinContent(19,0.2534459);
   thisHist__716->SetBinContent(20,0.2217754);
   thisHist__716->SetBinContent(21,0.1950626);
   thisHist__716->SetBinContent(22,0.1726934);
   thisHist__716->SetBinContent(23,0.1508348);
   thisHist__716->SetBinContent(24,0.1328166);
   thisHist__716->SetBinContent(25,0.1187572);
   thisHist__716->SetBinContent(26,0.1041133);
   thisHist__716->SetBinContent(27,0.09247362);
   thisHist__716->SetBinContent(28,0.08155171);
   thisHist__716->SetBinContent(29,0.07284971);
   thisHist__716->SetBinContent(30,0.06482107);
   thisHist__716->SetBinContent(31,0.6699213);
   thisHist__716->SetBinError(31,0.002226476);
   thisHist__716->SetEntries(2000000);
   thisHist__716->SetDirectory(0);
   thisHist__716->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__716->SetLineColor(ci);
   thisHist__716->SetLineWidth(3);
   thisHist__716->GetXaxis()->SetNdivisions(505);
   thisHist__716->GetXaxis()->SetLabelFont(132);
   thisHist__716->GetXaxis()->SetLabelSize(0.05);
   thisHist__716->GetXaxis()->SetTitleSize(0.06);
   thisHist__716->GetXaxis()->SetTitleFont(132);
   thisHist__716->GetYaxis()->SetNdivisions(505);
   thisHist__716->GetYaxis()->SetLabelFont(132);
   thisHist__716->GetYaxis()->SetLabelSize(0.05);
   thisHist__716->GetYaxis()->SetTitleSize(0.06);
   thisHist__716->GetYaxis()->SetTitleFont(132);
   thisHist__716->GetZaxis()->SetLabelFont(132);
   thisHist__716->GetZaxis()->SetLabelSize(0.05);
   thisHist__716->GetZaxis()->SetTitleSize(0.06);
   thisHist__716->GetZaxis()->SetTitleFont(132);
   thisHist__716->Draw("CSAME");
   
   TH1D *thisHist__717 = new TH1D("thisHist__717","thisHist",30,0,1.3);
   thisHist__717->SetBinContent(1,0.2247047);
   thisHist__717->SetBinContent(2,1.036443);
   thisHist__717->SetBinContent(3,1.168421);
   thisHist__717->SetBinContent(4,1.085567);
   thisHist__717->SetBinContent(5,0.9401127);
   thisHist__717->SetBinContent(6,0.8139883);
   thisHist__717->SetBinContent(7,0.7394888);
   thisHist__717->SetBinContent(8,0.7496347);
   thisHist__717->SetBinContent(9,0.7809086);
   thisHist__717->SetBinContent(10,0.7927344);
   thisHist__717->SetBinContent(11,0.767366);
   thisHist__717->SetBinContent(12,0.7013621);
   thisHist__717->SetBinContent(13,0.6206833);
   thisHist__717->SetBinContent(14,0.54053);
   thisHist__717->SetBinContent(15,0.4630852);
   thisHist__717->SetBinContent(16,0.3989166);
   thisHist__717->SetBinContent(17,0.3404982);
   thisHist__717->SetBinContent(18,0.2931136);
   thisHist__717->SetBinContent(19,0.256467);
   thisHist__717->SetBinContent(20,0.2218185);
   thisHist__717->SetBinContent(21,0.1949478);
   thisHist__717->SetBinContent(22,0.1709336);
   thisHist__717->SetBinContent(23,0.1528323);
   thisHist__717->SetBinContent(24,0.1346422);
   thisHist__717->SetBinContent(25,0.1196491);
   thisHist__717->SetBinContent(26,0.1041157);
   thisHist__717->SetBinContent(27,0.09366641);
   thisHist__717->SetBinContent(28,0.08272867);
   thisHist__717->SetBinContent(29,0.07237556);
   thisHist__717->SetBinContent(30,0.06446457);
   thisHist__717->SetBinContent(31,0.6745284);
   thisHist__717->SetBinError(31,0.002234224);
   thisHist__717->SetEntries(2000000);
   thisHist__717->SetDirectory(0);
   thisHist__717->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__717->SetLineColor(ci);
   thisHist__717->SetLineWidth(3);
   thisHist__717->GetXaxis()->SetNdivisions(505);
   thisHist__717->GetXaxis()->SetLabelFont(132);
   thisHist__717->GetXaxis()->SetLabelSize(0.05);
   thisHist__717->GetXaxis()->SetTitleSize(0.06);
   thisHist__717->GetXaxis()->SetTitleFont(132);
   thisHist__717->GetYaxis()->SetNdivisions(505);
   thisHist__717->GetYaxis()->SetLabelFont(132);
   thisHist__717->GetYaxis()->SetLabelSize(0.05);
   thisHist__717->GetYaxis()->SetTitleSize(0.06);
   thisHist__717->GetYaxis()->SetTitleFont(132);
   thisHist__717->GetZaxis()->SetLabelFont(132);
   thisHist__717->GetZaxis()->SetLabelSize(0.05);
   thisHist__717->GetZaxis()->SetTitleSize(0.06);
   thisHist__717->GetZaxis()->SetTitleFont(132);
   thisHist__717->Draw("CSAME");
   
   TH1D *thisHist__718 = new TH1D("thisHist__718","thisHist",30,0,1.3);
   thisHist__718->SetBinContent(1,0.1792988);
   thisHist__718->SetBinContent(2,0.893152);
   thisHist__718->SetBinContent(3,1.191447);
   thisHist__718->SetBinContent(4,1.140459);
   thisHist__718->SetBinContent(5,1.002937);
   thisHist__718->SetBinContent(6,0.8902018);
   thisHist__718->SetBinContent(7,0.8520665);
   thisHist__718->SetBinContent(8,0.8693651);
   thisHist__718->SetBinContent(9,0.8861686);
   thisHist__718->SetBinContent(10,0.8680241);
   thisHist__718->SetBinContent(11,0.8009547);
   thisHist__718->SetBinContent(12,0.7187941);
   thisHist__718->SetBinContent(13,0.6281854);
   thisHist__718->SetBinContent(14,0.5417646);
   thisHist__718->SetBinContent(15,0.4658757);
   thisHist__718->SetBinContent(16,0.4032109);
   thisHist__718->SetBinContent(17,0.3498916);
   thisHist__718->SetBinContent(18,0.3075374);
   thisHist__718->SetBinContent(19,0.2682365);
   thisHist__718->SetBinContent(20,0.2378892);
   thisHist__718->SetBinContent(21,0.2091613);
   thisHist__718->SetBinContent(22,0.1859418);
   thisHist__718->SetBinContent(23,0.1632484);
   thisHist__718->SetBinContent(24,0.1430099);
   thisHist__718->SetBinContent(25,0.1265985);
   thisHist__718->SetBinContent(26,0.1112288);
   thisHist__718->SetBinContent(27,0.09599326);
   thisHist__718->SetBinContent(28,0.08469811);
   thisHist__718->SetBinContent(29,0.07475426);
   thisHist__718->SetBinContent(30,0.06475883);
   thisHist__718->SetBinContent(31,0.6269785);
   thisHist__718->SetBinError(31,0.00254311);
   thisHist__718->SetMinimum(0);
   thisHist__718->SetMaximum(1.457641);
   thisHist__718->SetEntries(1491181);
   thisHist__718->SetDirectory(0);
   thisHist__718->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__718->SetLineColor(ci);
   thisHist__718->SetLineWidth(3);
   thisHist__718->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__718->GetXaxis()->SetNdivisions(505);
   thisHist__718->GetXaxis()->SetLabelFont(132);
   thisHist__718->GetXaxis()->SetLabelSize(0.05);
   thisHist__718->GetXaxis()->SetTitleSize(0.06);
   thisHist__718->GetXaxis()->SetTitleOffset(0.95);
   thisHist__718->GetXaxis()->SetTitleFont(132);
   thisHist__718->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__718->GetYaxis()->SetNdivisions(505);
   thisHist__718->GetYaxis()->SetLabelFont(132);
   thisHist__718->GetYaxis()->SetLabelSize(0.05);
   thisHist__718->GetYaxis()->SetTitleSize(0.06);
   thisHist__718->GetYaxis()->SetTitleOffset(1.1);
   thisHist__718->GetYaxis()->SetTitleFont(132);
   thisHist__718->GetZaxis()->SetLabelFont(132);
   thisHist__718->GetZaxis()->SetLabelSize(0.05);
   thisHist__718->GetZaxis()->SetTitleSize(0.06);
   thisHist__718->GetZaxis()->SetTitleFont(132);
   thisHist__718->Draw("sameaxis");
   Double_t xAxis328[25] = {0, 0.0433333, 0.0866667, 0.13, 0.173333, 0.216667, 0.26, 0.303333, 0.346667, 0.39, 0.433333, 0.476667, 0.52, 0.563333, 0.606667, 0.65, 0.693333, 0.736667, 0.78, 0.823333, 0.866667, 0.91, 0.953333, 0.996667, 1.3}; 
   
   TH1D *modRate_px__719 = new TH1D("modRate_px__719","",24, xAxis328);
   modRate_px__719->SetBinContent(1,1.240376);
   modRate_px__719->SetBinContent(2,1.325129);
   modRate_px__719->SetBinContent(3,1.293234);
   modRate_px__719->SetBinContent(4,1.323679);
   modRate_px__719->SetBinContent(5,1.315127);
   modRate_px__719->SetBinContent(6,1.288297);
   modRate_px__719->SetBinContent(7,1.255734);
   modRate_px__719->SetBinContent(8,1.257583);
   modRate_px__719->SetBinContent(9,1.253189);
   modRate_px__719->SetBinContent(10,1.227014);
   modRate_px__719->SetBinContent(11,1.184496);
   modRate_px__719->SetBinContent(12,1.205757);
   modRate_px__719->SetBinContent(13,1.168837);
   modRate_px__719->SetBinContent(14,1.178916);
   modRate_px__719->SetBinContent(15,1.175788);
   modRate_px__719->SetBinContent(16,1.173493);
   modRate_px__719->SetBinContent(17,1.087835);
   modRate_px__719->SetBinContent(18,1.097997);
   modRate_px__719->SetBinContent(19,1.090217);
   modRate_px__719->SetBinContent(20,1.048402);
   modRate_px__719->SetBinContent(21,1.102078);
   modRate_px__719->SetBinContent(22,1.041866);
   modRate_px__719->SetBinContent(23,1.046378);
   modRate_px__719->SetBinContent(24,1.002235);
   modRate_px__719->SetBinError(1,165.8659);
   modRate_px__719->SetBinError(2,390.1506);
   modRate_px__719->SetBinError(3,440.2925);
   modRate_px__719->SetBinError(4,440.3848);
   modRate_px__719->SetBinError(5,410.5486);
   modRate_px__719->SetBinError(6,379.1464);
   modRate_px__719->SetBinError(7,361.5625);
   modRate_px__719->SetBinError(8,365.7355);
   modRate_px__719->SetBinError(9,368.1462);
   modRate_px__719->SetBinError(10,356.6972);
   modRate_px__719->SetBinError(11,331.4649);
   modRate_px__719->SetBinError(12,319.334);
   modRate_px__719->SetBinError(13,289.5487);
   modRate_px__719->SetBinError(14,269.4284);
   modRate_px__719->SetBinError(15,247.4828);
   modRate_px__719->SetBinError(16,226.2177);
   modRate_px__719->SetBinError(17,192.1003);
   modRate_px__719->SetBinError(18,178.7089);
   modRate_px__719->SetBinError(19,162.15);
   modRate_px__719->SetBinError(20,144.1335);
   modRate_px__719->SetBinError(21,138.3677);
   modRate_px__719->SetBinError(22,120.0475);
   modRate_px__719->SetBinError(23,108.4884);
   modRate_px__719->SetBinError(24,157.3208);
   modRate_px__719->SetEntries(1338248);
   modRate_px__719->SetDirectory(0);
   modRate_px__719->SetStats(0);
   modRate_px__719->SetLineStyle(7);
   modRate_px__719->SetLineWidth(3);
   modRate_px__719->GetXaxis()->SetTitle(" q_{0} (GeV)");
   modRate_px__719->GetXaxis()->SetRange(1,30);
   modRate_px__719->GetXaxis()->SetNdivisions(505);
   modRate_px__719->GetXaxis()->SetLabelFont(132);
   modRate_px__719->GetXaxis()->SetLabelSize(0.05);
   modRate_px__719->GetXaxis()->SetTitleSize(0.06);
   modRate_px__719->GetXaxis()->SetTitleFont(132);
   modRate_px__719->GetYaxis()->SetNdivisions(505);
   modRate_px__719->GetYaxis()->SetLabelFont(132);
   modRate_px__719->GetYaxis()->SetLabelSize(0.05);
   modRate_px__719->GetYaxis()->SetTitleSize(0.06);
   modRate_px__719->GetYaxis()->SetTitleFont(132);
   modRate_px__719->GetZaxis()->SetLabelFont(132);
   modRate_px__719->GetZaxis()->SetLabelSize(0.05);
   modRate_px__719->GetZaxis()->SetTitleSize(0.06);
   modRate_px__719->GetZaxis()->SetTitleFont(132);
   modRate_px__719->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1.3,0,1.3,1.457641,0,0.6853435,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__720 = new TH1D("thisHist__720","thisHist",30,0,1.3);
   thisHist__720->SetBinContent(1,0.1792988);
   thisHist__720->SetBinContent(2,0.893152);
   thisHist__720->SetBinContent(3,1.191447);
   thisHist__720->SetBinContent(4,1.140459);
   thisHist__720->SetBinContent(5,1.002937);
   thisHist__720->SetBinContent(6,0.8902018);
   thisHist__720->SetBinContent(7,0.8520665);
   thisHist__720->SetBinContent(8,0.8693651);
   thisHist__720->SetBinContent(9,0.8861686);
   thisHist__720->SetBinContent(10,0.8680241);
   thisHist__720->SetBinContent(11,0.8009547);
   thisHist__720->SetBinContent(12,0.7187941);
   thisHist__720->SetBinContent(13,0.6281854);
   thisHist__720->SetBinContent(14,0.5417646);
   thisHist__720->SetBinContent(15,0.4658757);
   thisHist__720->SetBinContent(16,0.4032109);
   thisHist__720->SetBinContent(17,0.3498916);
   thisHist__720->SetBinContent(18,0.3075374);
   thisHist__720->SetBinContent(19,0.2682365);
   thisHist__720->SetBinContent(20,0.2378892);
   thisHist__720->SetBinContent(21,0.2091613);
   thisHist__720->SetBinContent(22,0.1859418);
   thisHist__720->SetBinContent(23,0.1632484);
   thisHist__720->SetBinContent(24,0.1430099);
   thisHist__720->SetBinContent(25,0.1265985);
   thisHist__720->SetBinContent(26,0.1112288);
   thisHist__720->SetBinContent(27,0.09599326);
   thisHist__720->SetBinContent(28,0.08469811);
   thisHist__720->SetBinContent(29,0.07475426);
   thisHist__720->SetBinContent(30,0.06475883);
   thisHist__720->SetBinContent(31,0.6269785);
   thisHist__720->SetBinError(31,0.00254311);
   thisHist__720->SetMinimum(0);
   thisHist__720->SetMaximum(1.457641);
   thisHist__720->SetEntries(1491181);
   thisHist__720->SetDirectory(0);
   thisHist__720->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__720->SetLineColor(ci);
   thisHist__720->SetLineWidth(3);
   thisHist__720->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__720->GetXaxis()->SetNdivisions(505);
   thisHist__720->GetXaxis()->SetLabelFont(132);
   thisHist__720->GetXaxis()->SetLabelSize(0.05);
   thisHist__720->GetXaxis()->SetTitleSize(0.06);
   thisHist__720->GetXaxis()->SetTitleOffset(0.95);
   thisHist__720->GetXaxis()->SetTitleFont(132);
   thisHist__720->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__720->GetYaxis()->SetNdivisions(505);
   thisHist__720->GetYaxis()->SetLabelFont(132);
   thisHist__720->GetYaxis()->SetLabelSize(0.05);
   thisHist__720->GetYaxis()->SetTitleSize(0.06);
   thisHist__720->GetYaxis()->SetTitleOffset(1.1);
   thisHist__720->GetYaxis()->SetTitleFont(132);
   thisHist__720->GetZaxis()->SetLabelFont(132);
   thisHist__720->GetZaxis()->SetLabelSize(0.05);
   thisHist__720->GetZaxis()->SetTitleSize(0.06);
   thisHist__720->GetZaxis()->SetTitleFont(132);
   thisHist__720->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MicroBooNE_CCinc_q0_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:49:16 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.2671233,-561638.7,1.513699,3450066);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis321[25] = {0, 0.0433333, 0.0866667, 0.13, 0.173333, 0.216667, 0.26, 0.303333, 0.346667, 0.39, 0.433333, 0.476667, 0.52, 0.563333, 0.606667, 0.65, 0.693333, 0.736667, 0.78, 0.823333, 0.866667, 0.91, 0.953333, 0.996667, 1.3}; 
   
   TH1D *projReco__705 = new TH1D("projReco__705","",24, xAxis321);
   projReco__705->SetBinContent(1,233931.6);
   projReco__705->SetBinContent(2,1244917);
   projReco__705->SetBinContent(3,1620727);
   projReco__705->SetBinContent(4,1587886);
   projReco__705->SetBinContent(5,1387384);
   projReco__705->SetBinContent(6,1206329);
   projReco__705->SetBinContent(7,1125466);
   projReco__705->SetBinContent(8,1149979);
   projReco__705->SetBinContent(9,1168138);
   projReco__705->SetBinContent(10,1120308);
   projReco__705->SetBinContent(11,997913.2);
   projReco__705->SetBinContent(12,911238.8);
   projReco__705->SetBinContent(13,768969.5);
   projReco__705->SetBinContent(14,662060.3);
   projReco__705->SetBinContent(15,558118);
   projReco__705->SetBinContent(16,469504.4);
   projReco__705->SetBinContent(17,365503);
   projReco__705->SetBinContent(18,312408.1);
   projReco__705->SetBinContent(19,259424);
   projReco__705->SetBinContent(20,212032.6);
   projReco__705->SetBinContent(21,187522.2);
   projReco__705->SetBinContent(22,148088.8);
   projReco__705->SetBinContent(23,121115.7);
   projReco__705->SetBinContent(24,36581.51);
   projReco__705->SetMinimum(0);
   projReco__705->SetMaximum(3008779);
   projReco__705->SetEntries(1338224);
   projReco__705->SetDirectory(0);
   projReco__705->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__705->SetLineColor(ci);
   projReco__705->SetLineWidth(3);
   projReco__705->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__705->GetXaxis()->SetRange(1,30);
   projReco__705->GetXaxis()->SetNdivisions(505);
   projReco__705->GetXaxis()->SetLabelFont(132);
   projReco__705->GetXaxis()->SetLabelSize(0.05);
   projReco__705->GetXaxis()->SetTitleSize(0.06);
   projReco__705->GetXaxis()->SetTitleOffset(0.95);
   projReco__705->GetXaxis()->SetTitleFont(132);
   projReco__705->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__705->GetYaxis()->SetNdivisions(505);
   projReco__705->GetYaxis()->SetLabelFont(132);
   projReco__705->GetYaxis()->SetLabelSize(0.05);
   projReco__705->GetYaxis()->SetTitleSize(0.06);
   projReco__705->GetYaxis()->SetTitleOffset(1.1);
   projReco__705->GetYaxis()->SetTitleFont(132);
   projReco__705->GetZaxis()->SetLabelFont(132);
   projReco__705->GetZaxis()->SetLabelSize(0.05);
   projReco__705->GetZaxis()->SetTitleSize(0.06);
   projReco__705->GetZaxis()->SetTitleFont(132);
   projReco__705->Draw("HIST");
   Double_t xAxis322[25] = {0, 0.0433333, 0.0866667, 0.13, 0.173333, 0.216667, 0.26, 0.303333, 0.346667, 0.39, 0.433333, 0.476667, 0.52, 0.563333, 0.606667, 0.65, 0.693333, 0.736667, 0.78, 0.823333, 0.866667, 0.91, 0.953333, 0.996667, 1.3}; 
   
   TH1D *projReco__706 = new TH1D("projReco__706","",24, xAxis322);
   projReco__706->SetBinContent(1,233931.6);
   projReco__706->SetBinContent(2,1244917);
   projReco__706->SetBinContent(3,1620727);
   projReco__706->SetBinContent(4,1587886);
   projReco__706->SetBinContent(5,1387384);
   projReco__706->SetBinContent(6,1206329);
   projReco__706->SetBinContent(7,1125466);
   projReco__706->SetBinContent(8,1149979);
   projReco__706->SetBinContent(9,1168138);
   projReco__706->SetBinContent(10,1120308);
   projReco__706->SetBinContent(11,997913.2);
   projReco__706->SetBinContent(12,911238.8);
   projReco__706->SetBinContent(13,768969.5);
   projReco__706->SetBinContent(14,662060.3);
   projReco__706->SetBinContent(15,558118);
   projReco__706->SetBinContent(16,469504.4);
   projReco__706->SetBinContent(17,365503);
   projReco__706->SetBinContent(18,312408.1);
   projReco__706->SetBinContent(19,259424);
   projReco__706->SetBinContent(20,212032.6);
   projReco__706->SetBinContent(21,187522.2);
   projReco__706->SetBinContent(22,148088.8);
   projReco__706->SetBinContent(23,121115.7);
   projReco__706->SetBinContent(24,36581.51);
   projReco__706->SetMinimum(0);
   projReco__706->SetMaximum(3008779);
   projReco__706->SetEntries(1338224);
   projReco__706->SetDirectory(0);
   projReco__706->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__706->SetLineColor(ci);
   projReco__706->SetLineWidth(3);
   projReco__706->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__706->GetXaxis()->SetRange(1,30);
   projReco__706->GetXaxis()->SetNdivisions(505);
   projReco__706->GetXaxis()->SetLabelFont(132);
   projReco__706->GetXaxis()->SetLabelSize(0.05);
   projReco__706->GetXaxis()->SetTitleSize(0.06);
   projReco__706->GetXaxis()->SetTitleOffset(0.95);
   projReco__706->GetXaxis()->SetTitleFont(132);
   projReco__706->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__706->GetYaxis()->SetNdivisions(505);
   projReco__706->GetYaxis()->SetLabelFont(132);
   projReco__706->GetYaxis()->SetLabelSize(0.05);
   projReco__706->GetYaxis()->SetTitleSize(0.06);
   projReco__706->GetYaxis()->SetTitleOffset(1.1);
   projReco__706->GetYaxis()->SetTitleFont(132);
   projReco__706->GetZaxis()->SetLabelFont(132);
   projReco__706->GetZaxis()->SetLabelSize(0.05);
   projReco__706->GetZaxis()->SetTitleSize(0.06);
   projReco__706->GetZaxis()->SetTitleFont(132);
   projReco__706->Draw("HIST SAME");
   Double_t xAxis323[24] = {0, 0.0433333, 0.0866667, 0.13, 0.173333, 0.216667, 0.26, 0.303333, 0.346667, 0.39, 0.433333, 0.476667, 0.52, 0.563333, 0.606667, 0.65, 0.693333, 0.736667, 0.78, 0.823333, 0.866667, 0.91, 0.953333, 1.3}; 
   
   TH1D *projReco__707 = new TH1D("projReco__707","",23, xAxis323);
   projReco__707->SetBinContent(1,298120.2);
   projReco__707->SetBinContent(2,1854463);
   projReco__707->SetBinContent(3,2552663);
   projReco__707->SetBinContent(4,2460120);
   projReco__707->SetBinContent(5,2087093);
   projReco__707->SetBinContent(6,1759546);
   projReco__707->SetBinContent(7,1605926);
   projReco__707->SetBinContent(8,1626558);
   projReco__707->SetBinContent(9,1595426);
   projReco__707->SetBinContent(10,1478585);
   projReco__707->SetBinContent(11,1288407);
   projReco__707->SetBinContent(12,1149569);
   projReco__707->SetBinContent(13,961025.5);
   projReco__707->SetBinContent(14,823744.2);
   projReco__707->SetBinContent(15,682335.5);
   projReco__707->SetBinContent(16,556819.6);
   projReco__707->SetBinContent(17,423204.1);
   projReco__707->SetBinContent(18,347718.9);
   projReco__707->SetBinContent(19,274130.1);
   projReco__707->SetBinContent(20,210225.5);
   projReco__707->SetBinContent(21,175918.2);
   projReco__707->SetBinContent(22,128539.9);
   projReco__707->SetBinContent(23,35263.32);
   projReco__707->SetEntries(1812134);
   projReco__707->SetDirectory(0);
   projReco__707->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__707->SetLineColor(ci);
   projReco__707->SetLineWidth(3);
   projReco__707->GetXaxis()->SetTitle(" q_{0} (GeV)");
   projReco__707->GetXaxis()->SetRange(1,30);
   projReco__707->GetXaxis()->SetNdivisions(505);
   projReco__707->GetXaxis()->SetLabelFont(132);
   projReco__707->GetXaxis()->SetLabelSize(0.05);
   projReco__707->GetXaxis()->SetTitleSize(0.06);
   projReco__707->GetXaxis()->SetTitleFont(132);
   projReco__707->GetYaxis()->SetNdivisions(505);
   projReco__707->GetYaxis()->SetLabelFont(132);
   projReco__707->GetYaxis()->SetLabelSize(0.05);
   projReco__707->GetYaxis()->SetTitleSize(0.06);
   projReco__707->GetYaxis()->SetTitleFont(132);
   projReco__707->GetZaxis()->SetLabelFont(132);
   projReco__707->GetZaxis()->SetLabelSize(0.05);
   projReco__707->GetZaxis()->SetTitleSize(0.06);
   projReco__707->GetZaxis()->SetTitleFont(132);
   projReco__707->Draw("HIST SAME");
   Double_t xAxis324[26] = {0, 0.0433333, 0.0866667, 0.13, 0.173333, 0.216667, 0.26, 0.303333, 0.346667, 0.39, 0.433333, 0.476667, 0.52, 0.563333, 0.606667, 0.65, 0.693333, 0.736667, 0.78, 0.823333, 0.866667, 0.91, 0.953333, 0.996667, 1.04, 1.3}; 
   
   TH1D *projReco__708 = new TH1D("projReco__708","",25, xAxis324);
   projReco__708->SetBinContent(0,438.4619);
   projReco__708->SetBinContent(1,194428.3);
   projReco__708->SetBinContent(2,2735253);
   projReco__708->SetBinContent(3,2341794);
   projReco__708->SetBinContent(4,1998651);
   projReco__708->SetBinContent(5,1704119);
   projReco__708->SetBinContent(6,1564240);
   projReco__708->SetBinContent(7,1537425);
   projReco__708->SetBinContent(8,1598138);
   projReco__708->SetBinContent(9,1601782);
   projReco__708->SetBinContent(10,1467160);
   projReco__708->SetBinContent(11,1256718);
   projReco__708->SetBinContent(12,1087458);
   projReco__708->SetBinContent(13,907366.3);
   projReco__708->SetBinContent(14,760846.3);
   projReco__708->SetBinContent(15,639685.8);
   projReco__708->SetBinContent(16,547054.5);
   projReco__708->SetBinContent(17,436010.5);
   projReco__708->SetBinContent(18,372649.3);
   projReco__708->SetBinContent(19,312451.7);
   projReco__708->SetBinContent(20,258991.8);
   projReco__708->SetBinContent(21,228542.7);
   projReco__708->SetBinContent(22,180881.5);
   projReco__708->SetBinContent(23,147009);
   projReco__708->SetBinContent(24,117581.4);
   projReco__708->SetBinContent(25,34660.32);
   projReco__708->SetBinError(0,100.5901);
   projReco__708->SetEntries(1786428);
   projReco__708->SetDirectory(0);
   projReco__708->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__708->SetLineColor(ci);
   projReco__708->SetLineWidth(3);
   projReco__708->GetXaxis()->SetTitle(" q_{0} (GeV)");
   projReco__708->GetXaxis()->SetRange(1,30);
   projReco__708->GetXaxis()->SetNdivisions(505);
   projReco__708->GetXaxis()->SetLabelFont(132);
   projReco__708->GetXaxis()->SetLabelSize(0.05);
   projReco__708->GetXaxis()->SetTitleSize(0.06);
   projReco__708->GetXaxis()->SetTitleFont(132);
   projReco__708->GetYaxis()->SetNdivisions(505);
   projReco__708->GetYaxis()->SetLabelFont(132);
   projReco__708->GetYaxis()->SetLabelSize(0.05);
   projReco__708->GetYaxis()->SetTitleSize(0.06);
   projReco__708->GetYaxis()->SetTitleFont(132);
   projReco__708->GetZaxis()->SetLabelFont(132);
   projReco__708->GetZaxis()->SetLabelSize(0.05);
   projReco__708->GetZaxis()->SetTitleSize(0.06);
   projReco__708->GetZaxis()->SetTitleFont(132);
   projReco__708->Draw("HIST SAME");
   Double_t xAxis325[26] = {0, 0.0433333, 0.0866667, 0.13, 0.173333, 0.216667, 0.26, 0.303333, 0.346667, 0.39, 0.433333, 0.476667, 0.52, 0.563333, 0.606667, 0.65, 0.693333, 0.736667, 0.78, 0.823333, 0.866667, 0.91, 0.953333, 0.996667, 1.04, 1.3}; 
   
   TH1D *projReco__709 = new TH1D("projReco__709","",25, xAxis325);
   projReco__709->SetBinContent(1,411724.3);
   projReco__709->SetBinContent(2,2023785);
   projReco__709->SetBinContent(3,2229294);
   projReco__709->SetBinContent(4,2101786);
   projReco__709->SetBinContent(5,1813269);
   projReco__709->SetBinContent(6,1528586);
   projReco__709->SetBinContent(7,1361299);
   projReco__709->SetBinContent(8,1389261);
   projReco__709->SetBinContent(9,1438502);
   projReco__709->SetBinContent(10,1429375);
   projReco__709->SetBinContent(11,1324127);
   projReco__709->SetBinContent(12,1237818);
   projReco__709->SetBinContent(13,1050032);
   projReco__709->SetBinContent(14,919265.8);
   projReco__709->SetBinContent(15,768985.6);
   projReco__709->SetBinContent(16,635912.5);
   projReco__709->SetBinContent(17,490083.9);
   projReco__709->SetBinContent(18,408823.8);
   projReco__709->SetBinContent(19,335662.2);
   projReco__709->SetBinContent(20,271298.4);
   projReco__709->SetBinContent(21,237207.1);
   projReco__709->SetBinContent(22,183127);
   projReco__709->SetBinContent(23,147659.9);
   projReco__709->SetBinContent(24,115730.4);
   projReco__709->SetBinContent(25,34290.9);
   projReco__709->SetEntries(1780148);
   projReco__709->SetDirectory(0);
   projReco__709->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__709->SetLineColor(ci);
   projReco__709->SetLineWidth(3);
   projReco__709->GetXaxis()->SetTitle(" q_{0} (GeV)");
   projReco__709->GetXaxis()->SetRange(1,30);
   projReco__709->GetXaxis()->SetNdivisions(505);
   projReco__709->GetXaxis()->SetLabelFont(132);
   projReco__709->GetXaxis()->SetLabelSize(0.05);
   projReco__709->GetXaxis()->SetTitleSize(0.06);
   projReco__709->GetXaxis()->SetTitleFont(132);
   projReco__709->GetYaxis()->SetNdivisions(505);
   projReco__709->GetYaxis()->SetLabelFont(132);
   projReco__709->GetYaxis()->SetLabelSize(0.05);
   projReco__709->GetYaxis()->SetTitleSize(0.06);
   projReco__709->GetYaxis()->SetTitleFont(132);
   projReco__709->GetZaxis()->SetLabelFont(132);
   projReco__709->GetZaxis()->SetLabelSize(0.05);
   projReco__709->GetZaxis()->SetTitleSize(0.06);
   projReco__709->GetZaxis()->SetTitleFont(132);
   projReco__709->Draw("HIST SAME");
   Double_t xAxis326[26] = {0, 0.0433333, 0.0866667, 0.13, 0.173333, 0.216667, 0.26, 0.303333, 0.346667, 0.39, 0.433333, 0.476667, 0.52, 0.563333, 0.606667, 0.65, 0.693333, 0.736667, 0.78, 0.823333, 0.866667, 0.91, 0.953333, 0.996667, 1.04, 1.3}; 
   
   TH1D *projReco__710 = new TH1D("projReco__710","",25, xAxis326);
   projReco__710->SetBinContent(1,414089.5);
   projReco__710->SetBinContent(2,2014529);
   projReco__710->SetBinContent(3,2220695);
   projReco__710->SetBinContent(4,2099475);
   projReco__710->SetBinContent(5,1812468);
   projReco__710->SetBinContent(6,1528619);
   projReco__710->SetBinContent(7,1360065);
   projReco__710->SetBinContent(8,1381683);
   projReco__710->SetBinContent(9,1432522);
   projReco__710->SetBinContent(10,1427760);
   projReco__710->SetBinContent(11,1327180);
   projReco__710->SetBinContent(12,1235152);
   projReco__710->SetBinContent(13,1056342);
   projReco__710->SetBinContent(14,914763.7);
   projReco__710->SetBinContent(15,767825);
   projReco__710->SetBinContent(16,641155.2);
   projReco__710->SetBinContent(17,490483.3);
   projReco__710->SetBinContent(18,410494.3);
   projReco__710->SetBinContent(19,338956.2);
   projReco__710->SetBinContent(20,271540.6);
   projReco__710->SetBinContent(21,235741.1);
   projReco__710->SetBinContent(22,180594.4);
   projReco__710->SetBinContent(23,149760.5);
   projReco__710->SetBinContent(24,116115.3);
   projReco__710->SetBinContent(25,34326.5);
   projReco__710->SetEntries(1778707);
   projReco__710->SetDirectory(0);
   projReco__710->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__710->SetLineColor(ci);
   projReco__710->SetLineWidth(3);
   projReco__710->GetXaxis()->SetTitle(" q_{0} (GeV)");
   projReco__710->GetXaxis()->SetRange(1,30);
   projReco__710->GetXaxis()->SetNdivisions(505);
   projReco__710->GetXaxis()->SetLabelFont(132);
   projReco__710->GetXaxis()->SetLabelSize(0.05);
   projReco__710->GetXaxis()->SetTitleSize(0.06);
   projReco__710->GetXaxis()->SetTitleFont(132);
   projReco__710->GetYaxis()->SetNdivisions(505);
   projReco__710->GetYaxis()->SetLabelFont(132);
   projReco__710->GetYaxis()->SetLabelSize(0.05);
   projReco__710->GetYaxis()->SetTitleSize(0.06);
   projReco__710->GetYaxis()->SetTitleFont(132);
   projReco__710->GetZaxis()->SetLabelFont(132);
   projReco__710->GetZaxis()->SetLabelSize(0.05);
   projReco__710->GetZaxis()->SetTitleSize(0.06);
   projReco__710->GetZaxis()->SetTitleFont(132);
   projReco__710->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis327[25] = {0, 0.0433333, 0.0866667, 0.13, 0.173333, 0.216667, 0.26, 0.303333, 0.346667, 0.39, 0.433333, 0.476667, 0.52, 0.563333, 0.606667, 0.65, 0.693333, 0.736667, 0.78, 0.823333, 0.866667, 0.91, 0.953333, 0.996667, 1.3}; 
   
   TH1D *projReco__711 = new TH1D("projReco__711","",24, xAxis327);
   projReco__711->SetBinContent(1,233931.6);
   projReco__711->SetBinContent(2,1244917);
   projReco__711->SetBinContent(3,1620727);
   projReco__711->SetBinContent(4,1587886);
   projReco__711->SetBinContent(5,1387384);
   projReco__711->SetBinContent(6,1206329);
   projReco__711->SetBinContent(7,1125466);
   projReco__711->SetBinContent(8,1149979);
   projReco__711->SetBinContent(9,1168138);
   projReco__711->SetBinContent(10,1120308);
   projReco__711->SetBinContent(11,997913.2);
   projReco__711->SetBinContent(12,911238.8);
   projReco__711->SetBinContent(13,768969.5);
   projReco__711->SetBinContent(14,662060.3);
   projReco__711->SetBinContent(15,558118);
   projReco__711->SetBinContent(16,469504.4);
   projReco__711->SetBinContent(17,365503);
   projReco__711->SetBinContent(18,312408.1);
   projReco__711->SetBinContent(19,259424);
   projReco__711->SetBinContent(20,212032.6);
   projReco__711->SetBinContent(21,187522.2);
   projReco__711->SetBinContent(22,148088.8);
   projReco__711->SetBinContent(23,121115.7);
   projReco__711->SetBinContent(24,36581.51);
   projReco__711->SetMinimum(0);
   projReco__711->SetMaximum(3008779);
   projReco__711->SetEntries(1338224);
   projReco__711->SetDirectory(0);
   projReco__711->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__711->SetLineColor(ci);
   projReco__711->SetLineWidth(3);
   projReco__711->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__711->GetXaxis()->SetRange(1,30);
   projReco__711->GetXaxis()->SetNdivisions(505);
   projReco__711->GetXaxis()->SetLabelFont(132);
   projReco__711->GetXaxis()->SetLabelSize(0.05);
   projReco__711->GetXaxis()->SetTitleSize(0.06);
   projReco__711->GetXaxis()->SetTitleOffset(0.95);
   projReco__711->GetXaxis()->SetTitleFont(132);
   projReco__711->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__711->GetYaxis()->SetNdivisions(505);
   projReco__711->GetYaxis()->SetLabelFont(132);
   projReco__711->GetYaxis()->SetLabelSize(0.05);
   projReco__711->GetYaxis()->SetTitleSize(0.06);
   projReco__711->GetYaxis()->SetTitleOffset(1.1);
   projReco__711->GetYaxis()->SetTitleFont(132);
   projReco__711->GetZaxis()->SetLabelFont(132);
   projReco__711->GetZaxis()->SetLabelSize(0.05);
   projReco__711->GetZaxis()->SetTitleSize(0.06);
   projReco__711->GetZaxis()->SetTitleFont(132);
   projReco__711->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> MicroBooNE_CCinc_q3_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:49:20 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.2671233,-0.1737271,1.513699,1.067181);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__728 = new TH1D("thisHist__728","thisHist",30,0,1.3);
   thisHist__728->SetBinContent(1,0.0005879664);
   thisHist__728->SetBinContent(2,0.01426592);
   thisHist__728->SetBinContent(3,0.05232901);
   thisHist__728->SetBinContent(4,0.1038844);
   thisHist__728->SetBinContent(5,0.1626913);
   thisHist__728->SetBinContent(6,0.2344748);
   thisHist__728->SetBinContent(7,0.3196577);
   thisHist__728->SetBinContent(8,0.4148774);
   thisHist__728->SetBinContent(9,0.5206082);
   thisHist__728->SetBinContent(10,0.622316);
   thisHist__728->SetBinContent(11,0.7204446);
   thisHist__728->SetBinContent(12,0.7901237);
   thisHist__728->SetBinContent(13,0.8284447);
   thisHist__728->SetBinContent(14,0.8460012);
   thisHist__728->SetBinContent(15,0.8460734);
   thisHist__728->SetBinContent(16,0.8203473);
   thisHist__728->SetBinContent(17,0.7881638);
   thisHist__728->SetBinContent(18,0.7428698);
   thisHist__728->SetBinContent(19,0.7013614);
   thisHist__728->SetBinContent(20,0.6471241);
   thisHist__728->SetBinContent(21,0.5917727);
   thisHist__728->SetBinContent(22,0.5357199);
   thisHist__728->SetBinContent(23,0.4905084);
   thisHist__728->SetBinContent(24,0.4347857);
   thisHist__728->SetBinContent(25,0.3897599);
   thisHist__728->SetBinContent(26,0.3487776);
   thisHist__728->SetBinContent(27,0.3074136);
   thisHist__728->SetBinContent(28,0.2579419);
   thisHist__728->SetBinContent(29,0.2172072);
   thisHist__728->SetBinContent(30,0.1912541);
   thisHist__728->SetBinContent(31,1.440043);
   thisHist__728->SetBinError(31,0.003854132);
   thisHist__728->SetMinimum(0);
   thisHist__728->SetMaximum(0.9306807);
   thisHist__728->SetEntries(1491181);
   thisHist__728->SetDirectory(0);
   thisHist__728->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__728->SetLineColor(ci);
   thisHist__728->SetLineWidth(3);
   thisHist__728->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__728->GetXaxis()->SetNdivisions(505);
   thisHist__728->GetXaxis()->SetLabelFont(132);
   thisHist__728->GetXaxis()->SetLabelSize(0.05);
   thisHist__728->GetXaxis()->SetTitleSize(0.06);
   thisHist__728->GetXaxis()->SetTitleOffset(0.95);
   thisHist__728->GetXaxis()->SetTitleFont(132);
   thisHist__728->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__728->GetYaxis()->SetNdivisions(505);
   thisHist__728->GetYaxis()->SetLabelFont(132);
   thisHist__728->GetYaxis()->SetLabelSize(0.05);
   thisHist__728->GetYaxis()->SetTitleSize(0.06);
   thisHist__728->GetYaxis()->SetTitleOffset(1.1);
   thisHist__728->GetYaxis()->SetTitleFont(132);
   thisHist__728->GetZaxis()->SetLabelFont(132);
   thisHist__728->GetZaxis()->SetLabelSize(0.05);
   thisHist__728->GetZaxis()->SetTitleSize(0.06);
   thisHist__728->GetZaxis()->SetTitleFont(132);
   thisHist__728->Draw("C");
   
   TH1D *thisHist__729 = new TH1D("thisHist__729","thisHist",30,0,1.3);
   thisHist__729->SetBinContent(1,0.0005879664);
   thisHist__729->SetBinContent(2,0.01426592);
   thisHist__729->SetBinContent(3,0.05232901);
   thisHist__729->SetBinContent(4,0.1038844);
   thisHist__729->SetBinContent(5,0.1626913);
   thisHist__729->SetBinContent(6,0.2344748);
   thisHist__729->SetBinContent(7,0.3196577);
   thisHist__729->SetBinContent(8,0.4148774);
   thisHist__729->SetBinContent(9,0.5206082);
   thisHist__729->SetBinContent(10,0.622316);
   thisHist__729->SetBinContent(11,0.7204446);
   thisHist__729->SetBinContent(12,0.7901237);
   thisHist__729->SetBinContent(13,0.8284447);
   thisHist__729->SetBinContent(14,0.8460012);
   thisHist__729->SetBinContent(15,0.8460734);
   thisHist__729->SetBinContent(16,0.8203473);
   thisHist__729->SetBinContent(17,0.7881638);
   thisHist__729->SetBinContent(18,0.7428698);
   thisHist__729->SetBinContent(19,0.7013614);
   thisHist__729->SetBinContent(20,0.6471241);
   thisHist__729->SetBinContent(21,0.5917727);
   thisHist__729->SetBinContent(22,0.5357199);
   thisHist__729->SetBinContent(23,0.4905084);
   thisHist__729->SetBinContent(24,0.4347857);
   thisHist__729->SetBinContent(25,0.3897599);
   thisHist__729->SetBinContent(26,0.3487776);
   thisHist__729->SetBinContent(27,0.3074136);
   thisHist__729->SetBinContent(28,0.2579419);
   thisHist__729->SetBinContent(29,0.2172072);
   thisHist__729->SetBinContent(30,0.1912541);
   thisHist__729->SetBinContent(31,1.440043);
   thisHist__729->SetBinError(31,0.003854132);
   thisHist__729->SetMinimum(0);
   thisHist__729->SetMaximum(0.9306807);
   thisHist__729->SetEntries(1491181);
   thisHist__729->SetDirectory(0);
   thisHist__729->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__729->SetLineColor(ci);
   thisHist__729->SetLineWidth(3);
   thisHist__729->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__729->GetXaxis()->SetNdivisions(505);
   thisHist__729->GetXaxis()->SetLabelFont(132);
   thisHist__729->GetXaxis()->SetLabelSize(0.05);
   thisHist__729->GetXaxis()->SetTitleSize(0.06);
   thisHist__729->GetXaxis()->SetTitleOffset(0.95);
   thisHist__729->GetXaxis()->SetTitleFont(132);
   thisHist__729->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__729->GetYaxis()->SetNdivisions(505);
   thisHist__729->GetYaxis()->SetLabelFont(132);
   thisHist__729->GetYaxis()->SetLabelSize(0.05);
   thisHist__729->GetYaxis()->SetTitleSize(0.06);
   thisHist__729->GetYaxis()->SetTitleOffset(1.1);
   thisHist__729->GetYaxis()->SetTitleFont(132);
   thisHist__729->GetZaxis()->SetLabelFont(132);
   thisHist__729->GetZaxis()->SetLabelSize(0.05);
   thisHist__729->GetZaxis()->SetTitleSize(0.06);
   thisHist__729->GetZaxis()->SetTitleFont(132);
   thisHist__729->Draw("CSAME");
   
   TH1D *thisHist__730 = new TH1D("thisHist__730","thisHist",30,0,1.3);
   thisHist__730->SetBinContent(1,0.001171298);
   thisHist__730->SetBinContent(2,0.01997714);
   thisHist__730->SetBinContent(3,0.06646032);
   thisHist__730->SetBinContent(4,0.1245119);
   thisHist__730->SetBinContent(5,0.1915868);
   thisHist__730->SetBinContent(6,0.2710326);
   thisHist__730->SetBinContent(7,0.3647292);
   thisHist__730->SetBinContent(8,0.4700954);
   thisHist__730->SetBinContent(9,0.5784333);
   thisHist__730->SetBinContent(10,0.6760125);
   thisHist__730->SetBinContent(11,0.7502454);
   thisHist__730->SetBinContent(12,0.7907492);
   thisHist__730->SetBinContent(13,0.8129243);
   thisHist__730->SetBinContent(14,0.8097068);
   thisHist__730->SetBinContent(15,0.7904672);
   thisHist__730->SetBinContent(16,0.7592326);
   thisHist__730->SetBinContent(17,0.7194229);
   thisHist__730->SetBinContent(18,0.6656588);
   thisHist__730->SetBinContent(19,0.6159293);
   thisHist__730->SetBinContent(20,0.5624906);
   thisHist__730->SetBinContent(21,0.5092905);
   thisHist__730->SetBinContent(22,0.4604648);
   thisHist__730->SetBinContent(23,0.4142274);
   thisHist__730->SetBinContent(24,0.3669272);
   thisHist__730->SetBinContent(25,0.3288094);
   thisHist__730->SetBinContent(26,0.291364);
   thisHist__730->SetBinContent(27,0.2563914);
   thisHist__730->SetBinContent(28,0.215931);
   thisHist__730->SetBinContent(29,0.1775601);
   thisHist__730->SetBinContent(30,0.1564189);
   thisHist__730->SetBinContent(31,1.242248);
   thisHist__730->SetBinError(31,0.002996957);
   thisHist__730->SetEntries(2000000);
   thisHist__730->SetDirectory(0);
   thisHist__730->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__730->SetLineColor(ci);
   thisHist__730->SetLineWidth(3);
   thisHist__730->GetXaxis()->SetNdivisions(505);
   thisHist__730->GetXaxis()->SetLabelFont(132);
   thisHist__730->GetXaxis()->SetLabelSize(0.05);
   thisHist__730->GetXaxis()->SetTitleSize(0.06);
   thisHist__730->GetXaxis()->SetTitleFont(132);
   thisHist__730->GetYaxis()->SetNdivisions(505);
   thisHist__730->GetYaxis()->SetLabelFont(132);
   thisHist__730->GetYaxis()->SetLabelSize(0.05);
   thisHist__730->GetYaxis()->SetTitleSize(0.06);
   thisHist__730->GetYaxis()->SetTitleFont(132);
   thisHist__730->GetZaxis()->SetLabelFont(132);
   thisHist__730->GetZaxis()->SetLabelSize(0.05);
   thisHist__730->GetZaxis()->SetTitleSize(0.06);
   thisHist__730->GetZaxis()->SetTitleFont(132);
   thisHist__730->Draw("CSAME");
   
   TH1D *thisHist__731 = new TH1D("thisHist__731","thisHist",30,0,1.3);
   thisHist__731->SetBinContent(2,0.0134621);
   thisHist__731->SetBinContent(3,0.04902798);
   thisHist__731->SetBinContent(4,0.09771839);
   thisHist__731->SetBinContent(5,0.1611131);
   thisHist__731->SetBinContent(6,0.2344256);
   thisHist__731->SetBinContent(7,0.3211528);
   thisHist__731->SetBinContent(8,0.4313071);
   thisHist__731->SetBinContent(9,0.5482465);
   thisHist__731->SetBinContent(10,0.6549576);
   thisHist__731->SetBinContent(11,0.7355547);
   thisHist__731->SetBinContent(12,0.7816391);
   thisHist__731->SetBinContent(13,0.7949257);
   thisHist__731->SetBinContent(14,0.7894571);
   thisHist__731->SetBinContent(15,0.7528043);
   thisHist__731->SetBinContent(16,0.7113715);
   thisHist__731->SetBinContent(17,0.6560378);
   thisHist__731->SetBinContent(18,0.5978551);
   thisHist__731->SetBinContent(19,0.5397803);
   thisHist__731->SetBinContent(20,0.4865868);
   thisHist__731->SetBinContent(21,0.441029);
   thisHist__731->SetBinContent(22,0.3986038);
   thisHist__731->SetBinContent(23,0.3560638);
   thisHist__731->SetBinContent(24,0.3176219);
   thisHist__731->SetBinContent(25,0.2882537);
   thisHist__731->SetBinContent(26,0.256131);
   thisHist__731->SetBinContent(27,0.2259257);
   thisHist__731->SetBinContent(28,0.2024986);
   thisHist__731->SetBinContent(29,0.1768302);
   thisHist__731->SetBinContent(30,0.1559349);
   thisHist__731->SetBinContent(31,1.326294);
   thisHist__731->SetBinError(31,0.002992359);
   thisHist__731->SetEntries(2000000);
   thisHist__731->SetDirectory(0);
   thisHist__731->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__731->SetLineColor(ci);
   thisHist__731->SetLineWidth(3);
   thisHist__731->GetXaxis()->SetNdivisions(505);
   thisHist__731->GetXaxis()->SetLabelFont(132);
   thisHist__731->GetXaxis()->SetLabelSize(0.05);
   thisHist__731->GetXaxis()->SetTitleSize(0.06);
   thisHist__731->GetXaxis()->SetTitleFont(132);
   thisHist__731->GetYaxis()->SetNdivisions(505);
   thisHist__731->GetYaxis()->SetLabelFont(132);
   thisHist__731->GetYaxis()->SetLabelSize(0.05);
   thisHist__731->GetYaxis()->SetTitleSize(0.06);
   thisHist__731->GetYaxis()->SetTitleFont(132);
   thisHist__731->GetZaxis()->SetLabelFont(132);
   thisHist__731->GetZaxis()->SetLabelSize(0.05);
   thisHist__731->GetZaxis()->SetTitleSize(0.06);
   thisHist__731->GetZaxis()->SetTitleFont(132);
   thisHist__731->Draw("CSAME");
   
   TH1D *thisHist__732 = new TH1D("thisHist__732","thisHist",30,0,1.3);
   thisHist__732->SetBinContent(1,0.0004587793);
   thisHist__732->SetBinContent(2,0.01536171);
   thisHist__732->SetBinContent(3,0.05500171);
   thisHist__732->SetBinContent(4,0.1045795);
   thisHist__732->SetBinContent(5,0.1623191);
   thisHist__732->SetBinContent(6,0.2279689);
   thisHist__732->SetBinContent(7,0.2996791);
   thisHist__732->SetBinContent(8,0.3826441);
   thisHist__732->SetBinContent(9,0.4801199);
   thisHist__732->SetBinContent(10,0.5769149);
   thisHist__732->SetBinContent(11,0.663676);
   thisHist__732->SetBinContent(12,0.7323967);
   thisHist__732->SetBinContent(13,0.7718369);
   thisHist__732->SetBinContent(14,0.7912092);
   thisHist__732->SetBinContent(15,0.7915348);
   thisHist__732->SetBinContent(16,0.7737682);
   thisHist__732->SetBinContent(17,0.743141);
   thisHist__732->SetBinContent(18,0.7134609);
   thisHist__732->SetBinContent(19,0.6767734);
   thisHist__732->SetBinContent(20,0.6249091);
   thisHist__732->SetBinContent(21,0.5787944);
   thisHist__732->SetBinContent(22,0.5280401);
   thisHist__732->SetBinContent(23,0.4764571);
   thisHist__732->SetBinContent(24,0.4316817);
   thisHist__732->SetBinContent(25,0.3858112);
   thisHist__732->SetBinContent(26,0.3454978);
   thisHist__732->SetBinContent(27,0.3067975);
   thisHist__732->SetBinContent(28,0.2637611);
   thisHist__732->SetBinContent(29,0.216307);
   thisHist__732->SetBinContent(30,0.1886249);
   thisHist__732->SetBinContent(31,1.489804);
   thisHist__732->SetBinError(31,0.003320249);
   thisHist__732->SetEntries(2000000);
   thisHist__732->SetDirectory(0);
   thisHist__732->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__732->SetLineColor(ci);
   thisHist__732->SetLineWidth(3);
   thisHist__732->GetXaxis()->SetNdivisions(505);
   thisHist__732->GetXaxis()->SetLabelFont(132);
   thisHist__732->GetXaxis()->SetLabelSize(0.05);
   thisHist__732->GetXaxis()->SetTitleSize(0.06);
   thisHist__732->GetXaxis()->SetTitleFont(132);
   thisHist__732->GetYaxis()->SetNdivisions(505);
   thisHist__732->GetYaxis()->SetLabelFont(132);
   thisHist__732->GetYaxis()->SetLabelSize(0.05);
   thisHist__732->GetYaxis()->SetTitleSize(0.06);
   thisHist__732->GetYaxis()->SetTitleFont(132);
   thisHist__732->GetZaxis()->SetLabelFont(132);
   thisHist__732->GetZaxis()->SetLabelSize(0.05);
   thisHist__732->GetZaxis()->SetTitleSize(0.06);
   thisHist__732->GetZaxis()->SetTitleFont(132);
   thisHist__732->Draw("CSAME");
   
   TH1D *thisHist__733 = new TH1D("thisHist__733","thisHist",30,0,1.3);
   thisHist__733->SetBinContent(1,0.0004588226);
   thisHist__733->SetBinContent(2,0.01556297);
   thisHist__733->SetBinContent(3,0.05563594);
   thisHist__733->SetBinContent(4,0.1072535);
   thisHist__733->SetBinContent(5,0.162401);
   thisHist__733->SetBinContent(6,0.2252967);
   thisHist__733->SetBinContent(7,0.2963254);
   thisHist__733->SetBinContent(8,0.3793871);
   thisHist__733->SetBinContent(9,0.4805944);
   thisHist__733->SetBinContent(10,0.5755633);
   thisHist__733->SetBinContent(11,0.6601199);
   thisHist__733->SetBinContent(12,0.727959);
   thisHist__733->SetBinContent(13,0.7736859);
   thisHist__733->SetBinContent(14,0.7926604);
   thisHist__733->SetBinContent(15,0.7888788);
   thisHist__733->SetBinContent(16,0.7764832);
   thisHist__733->SetBinContent(17,0.7479844);
   thisHist__733->SetBinContent(18,0.7107088);
   thisHist__733->SetBinContent(19,0.674188);
   thisHist__733->SetBinContent(20,0.6255602);
   thisHist__733->SetBinContent(21,0.5764366);
   thisHist__733->SetBinContent(22,0.5273351);
   thisHist__733->SetBinContent(23,0.47981);
   thisHist__733->SetBinContent(24,0.4308788);
   thisHist__733->SetBinContent(25,0.3860918);
   thisHist__733->SetBinContent(26,0.3462926);
   thisHist__733->SetBinContent(27,0.308277);
   thisHist__733->SetBinContent(28,0.2653919);
   thisHist__733->SetBinContent(29,0.2147216);
   thisHist__733->SetBinContent(30,0.1884133);
   thisHist__733->SetBinContent(31,1.500372);
   thisHist__733->SetBinError(31,0.003332161);
   thisHist__733->SetEntries(2000000);
   thisHist__733->SetDirectory(0);
   thisHist__733->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__733->SetLineColor(ci);
   thisHist__733->SetLineWidth(3);
   thisHist__733->GetXaxis()->SetNdivisions(505);
   thisHist__733->GetXaxis()->SetLabelFont(132);
   thisHist__733->GetXaxis()->SetLabelSize(0.05);
   thisHist__733->GetXaxis()->SetTitleSize(0.06);
   thisHist__733->GetXaxis()->SetTitleFont(132);
   thisHist__733->GetYaxis()->SetNdivisions(505);
   thisHist__733->GetYaxis()->SetLabelFont(132);
   thisHist__733->GetYaxis()->SetLabelSize(0.05);
   thisHist__733->GetYaxis()->SetTitleSize(0.06);
   thisHist__733->GetYaxis()->SetTitleFont(132);
   thisHist__733->GetZaxis()->SetLabelFont(132);
   thisHist__733->GetZaxis()->SetLabelSize(0.05);
   thisHist__733->GetZaxis()->SetTitleSize(0.06);
   thisHist__733->GetZaxis()->SetTitleFont(132);
   thisHist__733->Draw("CSAME");
   
   TH1D *thisHist__734 = new TH1D("thisHist__734","thisHist",30,0,1.3);
   thisHist__734->SetBinContent(1,0.0005879664);
   thisHist__734->SetBinContent(2,0.01426592);
   thisHist__734->SetBinContent(3,0.05232901);
   thisHist__734->SetBinContent(4,0.1038844);
   thisHist__734->SetBinContent(5,0.1626913);
   thisHist__734->SetBinContent(6,0.2344748);
   thisHist__734->SetBinContent(7,0.3196577);
   thisHist__734->SetBinContent(8,0.4148774);
   thisHist__734->SetBinContent(9,0.5206082);
   thisHist__734->SetBinContent(10,0.622316);
   thisHist__734->SetBinContent(11,0.7204446);
   thisHist__734->SetBinContent(12,0.7901237);
   thisHist__734->SetBinContent(13,0.8284447);
   thisHist__734->SetBinContent(14,0.8460012);
   thisHist__734->SetBinContent(15,0.8460734);
   thisHist__734->SetBinContent(16,0.8203473);
   thisHist__734->SetBinContent(17,0.7881638);
   thisHist__734->SetBinContent(18,0.7428698);
   thisHist__734->SetBinContent(19,0.7013614);
   thisHist__734->SetBinContent(20,0.6471241);
   thisHist__734->SetBinContent(21,0.5917727);
   thisHist__734->SetBinContent(22,0.5357199);
   thisHist__734->SetBinContent(23,0.4905084);
   thisHist__734->SetBinContent(24,0.4347857);
   thisHist__734->SetBinContent(25,0.3897599);
   thisHist__734->SetBinContent(26,0.3487776);
   thisHist__734->SetBinContent(27,0.3074136);
   thisHist__734->SetBinContent(28,0.2579419);
   thisHist__734->SetBinContent(29,0.2172072);
   thisHist__734->SetBinContent(30,0.1912541);
   thisHist__734->SetBinContent(31,1.440043);
   thisHist__734->SetBinError(31,0.003854132);
   thisHist__734->SetMinimum(0);
   thisHist__734->SetMaximum(0.9306807);
   thisHist__734->SetEntries(1491181);
   thisHist__734->SetDirectory(0);
   thisHist__734->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__734->SetLineColor(ci);
   thisHist__734->SetLineWidth(3);
   thisHist__734->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__734->GetXaxis()->SetNdivisions(505);
   thisHist__734->GetXaxis()->SetLabelFont(132);
   thisHist__734->GetXaxis()->SetLabelSize(0.05);
   thisHist__734->GetXaxis()->SetTitleSize(0.06);
   thisHist__734->GetXaxis()->SetTitleOffset(0.95);
   thisHist__734->GetXaxis()->SetTitleFont(132);
   thisHist__734->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__734->GetYaxis()->SetNdivisions(505);
   thisHist__734->GetYaxis()->SetLabelFont(132);
   thisHist__734->GetYaxis()->SetLabelSize(0.05);
   thisHist__734->GetYaxis()->SetTitleSize(0.06);
   thisHist__734->GetYaxis()->SetTitleOffset(1.1);
   thisHist__734->GetYaxis()->SetTitleFont(132);
   thisHist__734->GetZaxis()->SetLabelFont(132);
   thisHist__734->GetZaxis()->SetLabelSize(0.05);
   thisHist__734->GetZaxis()->SetTitleSize(0.06);
   thisHist__734->GetZaxis()->SetTitleFont(132);
   thisHist__734->Draw("sameaxis");
   Double_t xAxis336[28] = {0, 0.173333, 0.216667, 0.26, 0.303333, 0.346667, 0.39, 0.433333, 0.476667, 0.52, 0.563333, 0.606667, 0.65, 0.693333, 0.736667, 0.78, 0.823333, 0.866667, 0.91, 0.953333, 0.996667, 1.04, 1.08333, 1.12667, 1.17, 1.21333, 1.25667, 1.3}; 
   
   TH1D *modRate_px__735 = new TH1D("modRate_px__735","",27, xAxis336);
   modRate_px__735->SetBinContent(1,0.7552256);
   modRate_px__735->SetBinContent(2,0.8460052);
   modRate_px__735->SetBinContent(3,0.8457605);
   modRate_px__735->SetBinContent(4,0.8213632);
   modRate_px__735->SetBinContent(5,0.8187155);
   modRate_px__735->SetBinContent(6,0.8298342);
   modRate_px__735->SetBinContent(7,0.8449825);
   modRate_px__735->SetBinContent(8,0.8301631);
   modRate_px__735->SetBinContent(9,0.8373582);
   modRate_px__735->SetBinContent(10,0.8460734);
   modRate_px__735->SetBinContent(11,0.8309924);
   modRate_px__735->SetBinContent(12,0.809517);
   modRate_px__735->SetBinContent(13,0.8286218);
   modRate_px__735->SetBinContent(14,0.8102688);
   modRate_px__735->SetBinContent(15,0.7817835);
   modRate_px__735->SetBinContent(16,0.7726703);
   modRate_px__735->SetBinContent(17,0.7746442);
   modRate_px__735->SetBinContent(18,0.7777556);
   modRate_px__735->SetBinContent(19,0.7620776);
   modRate_px__735->SetBinContent(20,0.7382521);
   modRate_px__735->SetBinContent(21,0.6945362);
   modRate_px__735->SetBinContent(22,0.7461664);
   modRate_px__735->SetBinContent(23,0.6909481);
   modRate_px__735->SetBinContent(24,0.6916564);
   modRate_px__735->SetBinContent(25,0.7066054);
   modRate_px__735->SetBinContent(26,0.6414188);
   modRate_px__735->SetBinContent(27,0.66012);
   modRate_px__735->SetBinContent(28,107715.4);
   modRate_px__735->SetBinError(1,98.16724);
   modRate_px__735->SetBinError(2,106.6406);
   modRate_px__735->SetBinError(3,127.7539);
   modRate_px__735->SetBinError(4,145.0907);
   modRate_px__735->SetBinError(5,164.3789);
   modRate_px__735->SetBinError(6,186.6791);
   modRate_px__735->SetBinError(7,207.8343);
   modRate_px__735->SetBinError(8,219.6719);
   modRate_px__735->SetBinError(9,232.1471);
   modRate_px__735->SetBinError(10,240.246);
   modRate_px__735->SetBinError(11,238.2607);
   modRate_px__735->SetBinError(12,232.1399);
   modRate_px__735->SetBinError(13,234.0488);
   modRate_px__735->SetBinError(14,224.1046);
   modRate_px__735->SetBinError(15,209.9374);
   modRate_px__735->SetBinError(16,202.1126);
   modRate_px__735->SetBinError(17,194.9715);
   modRate_px__735->SetBinError(18,186.806);
   modRate_px__735->SetBinError(19,174.1512);
   modRate_px__735->SetBinError(20,161.6931);
   modRate_px__735->SetBinError(21,143.4402);
   modRate_px__735->SetBinError(22,146.2823);
   modRate_px__735->SetBinError(23,128.1869);
   modRate_px__735->SetBinError(24,120.1368);
   modRate_px__735->SetBinError(25,113.0562);
   modRate_px__735->SetBinError(26,94.27917);
   modRate_px__735->SetBinError(27,91.28611);
   modRate_px__735->SetBinError(28,383.6666);
   modRate_px__735->SetEntries(1338251);
   modRate_px__735->SetDirectory(0);
   modRate_px__735->SetStats(0);
   modRate_px__735->SetLineStyle(7);
   modRate_px__735->SetLineWidth(3);
   modRate_px__735->GetXaxis()->SetTitle(" q_{3} (GeV)");
   modRate_px__735->GetXaxis()->SetRange(1,30);
   modRate_px__735->GetXaxis()->SetNdivisions(505);
   modRate_px__735->GetXaxis()->SetLabelFont(132);
   modRate_px__735->GetXaxis()->SetLabelSize(0.05);
   modRate_px__735->GetXaxis()->SetTitleSize(0.06);
   modRate_px__735->GetXaxis()->SetTitleFont(132);
   modRate_px__735->GetYaxis()->SetNdivisions(505);
   modRate_px__735->GetYaxis()->SetLabelFont(132);
   modRate_px__735->GetYaxis()->SetLabelSize(0.05);
   modRate_px__735->GetYaxis()->SetTitleSize(0.06);
   modRate_px__735->GetYaxis()->SetTitleFont(132);
   modRate_px__735->GetZaxis()->SetLabelFont(132);
   modRate_px__735->GetZaxis()->SetLabelSize(0.05);
   modRate_px__735->GetZaxis()->SetTitleSize(0.06);
   modRate_px__735->GetZaxis()->SetTitleFont(132);
   modRate_px__735->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1.3,0,1.3,0.9306807,0,0.6810365,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__736 = new TH1D("thisHist__736","thisHist",30,0,1.3);
   thisHist__736->SetBinContent(1,0.0005879664);
   thisHist__736->SetBinContent(2,0.01426592);
   thisHist__736->SetBinContent(3,0.05232901);
   thisHist__736->SetBinContent(4,0.1038844);
   thisHist__736->SetBinContent(5,0.1626913);
   thisHist__736->SetBinContent(6,0.2344748);
   thisHist__736->SetBinContent(7,0.3196577);
   thisHist__736->SetBinContent(8,0.4148774);
   thisHist__736->SetBinContent(9,0.5206082);
   thisHist__736->SetBinContent(10,0.622316);
   thisHist__736->SetBinContent(11,0.7204446);
   thisHist__736->SetBinContent(12,0.7901237);
   thisHist__736->SetBinContent(13,0.8284447);
   thisHist__736->SetBinContent(14,0.8460012);
   thisHist__736->SetBinContent(15,0.8460734);
   thisHist__736->SetBinContent(16,0.8203473);
   thisHist__736->SetBinContent(17,0.7881638);
   thisHist__736->SetBinContent(18,0.7428698);
   thisHist__736->SetBinContent(19,0.7013614);
   thisHist__736->SetBinContent(20,0.6471241);
   thisHist__736->SetBinContent(21,0.5917727);
   thisHist__736->SetBinContent(22,0.5357199);
   thisHist__736->SetBinContent(23,0.4905084);
   thisHist__736->SetBinContent(24,0.4347857);
   thisHist__736->SetBinContent(25,0.3897599);
   thisHist__736->SetBinContent(26,0.3487776);
   thisHist__736->SetBinContent(27,0.3074136);
   thisHist__736->SetBinContent(28,0.2579419);
   thisHist__736->SetBinContent(29,0.2172072);
   thisHist__736->SetBinContent(30,0.1912541);
   thisHist__736->SetBinContent(31,1.440043);
   thisHist__736->SetBinError(31,0.003854132);
   thisHist__736->SetMinimum(0);
   thisHist__736->SetMaximum(0.9306807);
   thisHist__736->SetEntries(1491181);
   thisHist__736->SetDirectory(0);
   thisHist__736->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__736->SetLineColor(ci);
   thisHist__736->SetLineWidth(3);
   thisHist__736->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__736->GetXaxis()->SetNdivisions(505);
   thisHist__736->GetXaxis()->SetLabelFont(132);
   thisHist__736->GetXaxis()->SetLabelSize(0.05);
   thisHist__736->GetXaxis()->SetTitleSize(0.06);
   thisHist__736->GetXaxis()->SetTitleOffset(0.95);
   thisHist__736->GetXaxis()->SetTitleFont(132);
   thisHist__736->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__736->GetYaxis()->SetNdivisions(505);
   thisHist__736->GetYaxis()->SetLabelFont(132);
   thisHist__736->GetYaxis()->SetLabelSize(0.05);
   thisHist__736->GetYaxis()->SetTitleSize(0.06);
   thisHist__736->GetYaxis()->SetTitleOffset(1.1);
   thisHist__736->GetYaxis()->SetTitleFont(132);
   thisHist__736->GetZaxis()->SetLabelFont(132);
   thisHist__736->GetZaxis()->SetLabelSize(0.05);
   thisHist__736->GetZaxis()->SetTitleSize(0.06);
   thisHist__736->GetZaxis()->SetTitleFont(132);
   thisHist__736->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> MicroBooNE_CCinc_q3_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:49:20 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.2671233,-342610,1.513699,2104605);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis329[28] = {0, 0.173333, 0.216667, 0.26, 0.303333, 0.346667, 0.39, 0.433333, 0.476667, 0.52, 0.563333, 0.606667, 0.65, 0.693333, 0.736667, 0.78, 0.823333, 0.866667, 0.91, 0.953333, 0.996667, 1.04, 1.08333, 1.12667, 1.17, 1.21333, 1.25667, 1.3}; 
   
   TH1D *projReco__721 = new TH1D("projReco__721","",27, xAxis329);
   projReco__721->SetBinContent(1,52875.49);
   projReco__721->SetBinContent(2,225320.5);
   projReco__721->SetBinContent(3,324651.1);
   projReco__721->SetBinContent(4,429827);
   projReco__721->SetBinContent(5,556052.7);
   projReco__721->SetBinContent(6,707254.3);
   projReco__721->SetBinContent(7,860858.9);
   projReco__721->SetBinContent(8,979128.4);
   projReco__721->SetBinContent(9,1083099);
   projReco__721->SetBinContent(10,1147465);
   projReco__721->SetBinContent(11,1150897);
   projReco__721->SetBinContent(12,1121262);
   projReco__721->SetBinContent(13,1112826);
   projReco__721->SetBinContent(14,1045477);
   projReco__721->SetBinContent(15,950750.1);
   projReco__721->SetBinContent(16,887149);
   projReco__721->SetBinContent(17,820680);
   projReco__721->SetBinContent(18,753466.2);
   projReco__721->SetBinContent(19,668359.7);
   projReco__721->SetBinContent(20,592820.9);
   projReco__721->SetBinContent(21,494348.4);
   projReco__721->SetBinContent(22,476078.6);
   projReco__721->SetBinContent(23,394583);
   projReco__721->SetBinContent(24,348040.2);
   projReco__721->SetBinContent(25,298378.4);
   projReco__721->SetBinContent(26,228065.8);
   projReco__721->SetBinContent(27,206698.4);
   projReco__721->SetBinContent(28,1819109);
   projReco__721->SetBinError(28,6479.404);
   projReco__721->SetMinimum(0);
   projReco__721->SetMaximum(1835411);
   projReco__721->SetEntries(1338224);
   projReco__721->SetDirectory(0);
   projReco__721->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__721->SetLineColor(ci);
   projReco__721->SetLineWidth(3);
   projReco__721->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__721->GetXaxis()->SetRange(1,30);
   projReco__721->GetXaxis()->SetNdivisions(505);
   projReco__721->GetXaxis()->SetLabelFont(132);
   projReco__721->GetXaxis()->SetLabelSize(0.05);
   projReco__721->GetXaxis()->SetTitleSize(0.06);
   projReco__721->GetXaxis()->SetTitleOffset(0.95);
   projReco__721->GetXaxis()->SetTitleFont(132);
   projReco__721->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__721->GetYaxis()->SetNdivisions(505);
   projReco__721->GetYaxis()->SetLabelFont(132);
   projReco__721->GetYaxis()->SetLabelSize(0.05);
   projReco__721->GetYaxis()->SetTitleSize(0.06);
   projReco__721->GetYaxis()->SetTitleOffset(1.1);
   projReco__721->GetYaxis()->SetTitleFont(132);
   projReco__721->GetZaxis()->SetLabelFont(132);
   projReco__721->GetZaxis()->SetLabelSize(0.05);
   projReco__721->GetZaxis()->SetTitleSize(0.06);
   projReco__721->GetZaxis()->SetTitleFont(132);
   projReco__721->Draw("HIST");
   Double_t xAxis330[28] = {0, 0.173333, 0.216667, 0.26, 0.303333, 0.346667, 0.39, 0.433333, 0.476667, 0.52, 0.563333, 0.606667, 0.65, 0.693333, 0.736667, 0.78, 0.823333, 0.866667, 0.91, 0.953333, 0.996667, 1.04, 1.08333, 1.12667, 1.17, 1.21333, 1.25667, 1.3}; 
   
   TH1D *projReco__722 = new TH1D("projReco__722","",27, xAxis330);
   projReco__722->SetBinContent(1,52875.49);
   projReco__722->SetBinContent(2,225320.5);
   projReco__722->SetBinContent(3,324651.1);
   projReco__722->SetBinContent(4,429827);
   projReco__722->SetBinContent(5,556052.7);
   projReco__722->SetBinContent(6,707254.3);
   projReco__722->SetBinContent(7,860858.9);
   projReco__722->SetBinContent(8,979128.4);
   projReco__722->SetBinContent(9,1083099);
   projReco__722->SetBinContent(10,1147465);
   projReco__722->SetBinContent(11,1150897);
   projReco__722->SetBinContent(12,1121262);
   projReco__722->SetBinContent(13,1112826);
   projReco__722->SetBinContent(14,1045477);
   projReco__722->SetBinContent(15,950750.1);
   projReco__722->SetBinContent(16,887149);
   projReco__722->SetBinContent(17,820680);
   projReco__722->SetBinContent(18,753466.2);
   projReco__722->SetBinContent(19,668359.7);
   projReco__722->SetBinContent(20,592820.9);
   projReco__722->SetBinContent(21,494348.4);
   projReco__722->SetBinContent(22,476078.6);
   projReco__722->SetBinContent(23,394583);
   projReco__722->SetBinContent(24,348040.2);
   projReco__722->SetBinContent(25,298378.4);
   projReco__722->SetBinContent(26,228065.8);
   projReco__722->SetBinContent(27,206698.4);
   projReco__722->SetBinContent(28,1819109);
   projReco__722->SetBinError(28,6479.404);
   projReco__722->SetMinimum(0);
   projReco__722->SetMaximum(1835411);
   projReco__722->SetEntries(1338224);
   projReco__722->SetDirectory(0);
   projReco__722->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__722->SetLineColor(ci);
   projReco__722->SetLineWidth(3);
   projReco__722->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__722->GetXaxis()->SetRange(1,30);
   projReco__722->GetXaxis()->SetNdivisions(505);
   projReco__722->GetXaxis()->SetLabelFont(132);
   projReco__722->GetXaxis()->SetLabelSize(0.05);
   projReco__722->GetXaxis()->SetTitleSize(0.06);
   projReco__722->GetXaxis()->SetTitleOffset(0.95);
   projReco__722->GetXaxis()->SetTitleFont(132);
   projReco__722->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__722->GetYaxis()->SetNdivisions(505);
   projReco__722->GetYaxis()->SetLabelFont(132);
   projReco__722->GetYaxis()->SetLabelSize(0.05);
   projReco__722->GetYaxis()->SetTitleSize(0.06);
   projReco__722->GetYaxis()->SetTitleOffset(1.1);
   projReco__722->GetYaxis()->SetTitleFont(132);
   projReco__722->GetZaxis()->SetLabelFont(132);
   projReco__722->GetZaxis()->SetLabelSize(0.05);
   projReco__722->GetZaxis()->SetTitleSize(0.06);
   projReco__722->GetZaxis()->SetTitleFont(132);
   projReco__722->Draw("HIST SAME");
   Double_t xAxis331[29] = {0, 0.13, 0.173333, 0.216667, 0.26, 0.303333, 0.346667, 0.39, 0.433333, 0.476667, 0.52, 0.563333, 0.606667, 0.65, 0.693333, 0.736667, 0.78, 0.823333, 0.866667, 0.91, 0.953333, 0.996667, 1.04, 1.08333, 1.12667, 1.17, 1.21333, 1.25667, 1.3}; 
   
   TH1D *projReco__723 = new TH1D("projReco__723","",28, xAxis331);
   projReco__723->SetBinContent(1,51849.72);
   projReco__723->SetBinContent(2,228540.7);
   projReco__723->SetBinContent(3,369518.2);
   projReco__723->SetBinContent(4,532073.8);
   projReco__723->SetBinContent(5,694151);
   projReco__723->SetBinContent(6,901201.6);
   projReco__723->SetBinContent(7,1122764);
   projReco__723->SetBinContent(8,1333391);
   projReco__723->SetBinContent(9,1453157);
   projReco__723->SetBinContent(10,1548728);
   projReco__723->SetBinContent(11,1611141);
   projReco__723->SetBinContent(12,1575383);
   projReco__723->SetBinContent(13,1498262);
   projReco__723->SetBinContent(14,1469546);
   projReco__723->SetBinContent(15,1362090);
   projReco__723->SetBinContent(16,1216539);
   projReco__723->SetBinContent(17,1118760);
   projReco__723->SetBinContent(18,1020240);
   projReco__723->SetBinContent(19,928830.8);
   projReco__723->SetBinContent(20,824052.4);
   projReco__723->SetBinContent(21,720770.6);
   projReco__723->SetBinContent(22,598833.5);
   projReco__723->SetBinContent(23,581983.7);
   projReco__723->SetBinContent(24,470361.8);
   projReco__723->SetBinContent(25,413579.3);
   projReco__723->SetBinContent(26,363770.2);
   projReco__723->SetBinContent(27,268223.6);
   projReco__723->SetBinContent(28,240810.5);
   projReco__723->SetBinContent(29,2308608);
   projReco__723->SetBinError(29,7299.293);
   projReco__723->SetEntries(1812134);
   projReco__723->SetDirectory(0);
   projReco__723->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__723->SetLineColor(ci);
   projReco__723->SetLineWidth(3);
   projReco__723->GetXaxis()->SetTitle(" q_{3} (GeV)");
   projReco__723->GetXaxis()->SetRange(1,30);
   projReco__723->GetXaxis()->SetNdivisions(505);
   projReco__723->GetXaxis()->SetLabelFont(132);
   projReco__723->GetXaxis()->SetLabelSize(0.05);
   projReco__723->GetXaxis()->SetTitleSize(0.06);
   projReco__723->GetXaxis()->SetTitleFont(132);
   projReco__723->GetYaxis()->SetNdivisions(505);
   projReco__723->GetYaxis()->SetLabelFont(132);
   projReco__723->GetYaxis()->SetLabelSize(0.05);
   projReco__723->GetYaxis()->SetTitleSize(0.06);
   projReco__723->GetYaxis()->SetTitleFont(132);
   projReco__723->GetZaxis()->SetLabelFont(132);
   projReco__723->GetZaxis()->SetLabelSize(0.05);
   projReco__723->GetZaxis()->SetTitleSize(0.06);
   projReco__723->GetZaxis()->SetTitleFont(132);
   projReco__723->Draw("HIST SAME");
   Double_t xAxis332[28] = {0, 0.173333, 0.216667, 0.26, 0.303333, 0.346667, 0.39, 0.433333, 0.476667, 0.52, 0.563333, 0.606667, 0.65, 0.693333, 0.736667, 0.78, 0.823333, 0.866667, 0.91, 0.953333, 0.996667, 1.04, 1.08333, 1.12667, 1.17, 1.21333, 1.25667, 1.3}; 
   
   TH1D *projReco__724 = new TH1D("projReco__724","",27, xAxis332);
   projReco__724->SetBinContent(1,80722.8);
   projReco__724->SetBinContent(2,334426);
   projReco__724->SetBinContent(3,499233.3);
   projReco__724->SetBinContent(4,661343.3);
   projReco__724->SetBinContent(5,881089.1);
   projReco__724->SetBinContent(6,1137217);
   projReco__724->SetBinContent(7,1385798);
   projReco__724->SetBinContent(8,1520240);
   projReco__724->SetBinContent(9,1633665);
   projReco__724->SetBinContent(10,1668555);
   projReco__724->SetBinContent(11,1632019);
   projReco__724->SetBinContent(12,1515478);
   projReco__724->SetBinContent(13,1461458);
   projReco__724->SetBinContent(14,1327698);
   projReco__724->SetBinContent(15,1168158);
   projReco__724->SetBinContent(16,1037335);
   projReco__724->SetBinContent(17,933175.1);
   projReco__724->SetBinContent(18,853259.7);
   projReco__724->SetBinContent(19,755657.7);
   projReco__724->SetBinContent(20,656348.6);
   projReco__724->SetBinContent(21,554854.5);
   projReco__724->SetBinContent(22,534997);
   projReco__724->SetBinContent(23,445688.2);
   projReco__724->SetBinContent(24,391880.5);
   projReco__724->SetBinContent(25,356293);
   projReco__724->SetBinContent(26,282271.2);
   projReco__724->SetBinContent(27,253175.1);
   projReco__724->SetBinContent(28,2361828);
   projReco__724->SetBinError(28,7382.947);
   projReco__724->SetEntries(1786428);
   projReco__724->SetDirectory(0);
   projReco__724->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__724->SetLineColor(ci);
   projReco__724->SetLineWidth(3);
   projReco__724->GetXaxis()->SetTitle(" q_{3} (GeV)");
   projReco__724->GetXaxis()->SetRange(1,30);
   projReco__724->GetXaxis()->SetNdivisions(505);
   projReco__724->GetXaxis()->SetLabelFont(132);
   projReco__724->GetXaxis()->SetLabelSize(0.05);
   projReco__724->GetXaxis()->SetTitleSize(0.06);
   projReco__724->GetXaxis()->SetTitleFont(132);
   projReco__724->GetYaxis()->SetNdivisions(505);
   projReco__724->GetYaxis()->SetLabelFont(132);
   projReco__724->GetYaxis()->SetLabelSize(0.05);
   projReco__724->GetYaxis()->SetTitleSize(0.06);
   projReco__724->GetYaxis()->SetTitleFont(132);
   projReco__724->GetZaxis()->SetLabelFont(132);
   projReco__724->GetZaxis()->SetLabelSize(0.05);
   projReco__724->GetZaxis()->SetTitleSize(0.06);
   projReco__724->GetZaxis()->SetTitleFont(132);
   projReco__724->Draw("HIST SAME");
   Double_t xAxis333[28] = {0, 0.173333, 0.216667, 0.26, 0.303333, 0.346667, 0.39, 0.433333, 0.476667, 0.52, 0.563333, 0.606667, 0.65, 0.693333, 0.736667, 0.78, 0.823333, 0.866667, 0.91, 0.953333, 0.996667, 1.04, 1.08333, 1.12667, 1.17, 1.21333, 1.25667, 1.3}; 
   
   TH1D *projReco__725 = new TH1D("projReco__725","",27, xAxis333);
   projReco__725->SetBinContent(1,75607.64);
   projReco__725->SetBinContent(2,315799.9);
   projReco__725->SetBinContent(3,442229);
   projReco__725->SetBinContent(4,563759.7);
   projReco__725->SetBinContent(5,717420.4);
   projReco__725->SetBinContent(6,910356.3);
   projReco__725->SetBinContent(7,1122494);
   projReco__725->SetBinContent(8,1259380);
   projReco__725->SetBinContent(9,1409001);
   projReco__725->SetBinContent(10,1486562);
   projReco__725->SetBinContent(11,1503292);
   projReco__725->SetBinContent(12,1457345);
   projReco__725->SetBinContent(13,1464797);
   projReco__725->SetBinContent(14,1376496);
   projReco__725->SetBinContent(15,1275162);
   projReco__725->SetBinContent(16,1193703);
   projReco__725->SetBinContent(17,1104072);
   projReco__725->SetBinContent(18,1027746);
   projReco__725->SetBinContent(19,918892.8);
   projReco__725->SetBinContent(20,805453.8);
   projReco__725->SetBinContent(21,685942.6);
   projReco__725->SetBinContent(22,659983.5);
   projReco__725->SetBinContent(23,546216.4);
   projReco__725->SetBinContent(24,483879);
   projReco__725->SetBinContent(25,428494.5);
   projReco__725->SetBinContent(26,315051.9);
   projReco__725->SetBinContent(27,282407.4);
   projReco__725->SetBinContent(28,2557120);
   projReco__725->SetBinError(28,7682.122);
   projReco__725->SetEntries(1780148);
   projReco__725->SetDirectory(0);
   projReco__725->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__725->SetLineColor(ci);
   projReco__725->SetLineWidth(3);
   projReco__725->GetXaxis()->SetTitle(" q_{3} (GeV)");
   projReco__725->GetXaxis()->SetRange(1,30);
   projReco__725->GetXaxis()->SetNdivisions(505);
   projReco__725->GetXaxis()->SetLabelFont(132);
   projReco__725->GetXaxis()->SetLabelSize(0.05);
   projReco__725->GetXaxis()->SetTitleSize(0.06);
   projReco__725->GetXaxis()->SetTitleFont(132);
   projReco__725->GetYaxis()->SetNdivisions(505);
   projReco__725->GetYaxis()->SetLabelFont(132);
   projReco__725->GetYaxis()->SetLabelSize(0.05);
   projReco__725->GetYaxis()->SetTitleSize(0.06);
   projReco__725->GetYaxis()->SetTitleFont(132);
   projReco__725->GetZaxis()->SetLabelFont(132);
   projReco__725->GetZaxis()->SetLabelSize(0.05);
   projReco__725->GetZaxis()->SetTitleSize(0.06);
   projReco__725->GetZaxis()->SetTitleFont(132);
   projReco__725->Draw("HIST SAME");
   Double_t xAxis334[28] = {0, 0.173333, 0.216667, 0.26, 0.303333, 0.346667, 0.39, 0.433333, 0.476667, 0.52, 0.563333, 0.606667, 0.65, 0.693333, 0.736667, 0.78, 0.823333, 0.866667, 0.91, 0.953333, 0.996667, 1.04, 1.08333, 1.12667, 1.17, 1.21333, 1.25667, 1.3}; 
   
   TH1D *projReco__726 = new TH1D("projReco__726","",27, xAxis334);
   projReco__726->SetBinContent(1,77093.14);
   projReco__726->SetBinContent(2,316127);
   projReco__726->SetBinContent(3,437031);
   projReco__726->SetBinContent(4,557568.1);
   projReco__726->SetBinContent(5,711457);
   projReco__726->SetBinContent(6,911340.8);
   projReco__726->SetBinContent(7,1119009);
   projReco__726->SetBinContent(8,1252263);
   projReco__726->SetBinContent(9,1400242);
   projReco__726->SetBinContent(10,1490257);
   projReco__726->SetBinContent(11,1505584);
   projReco__726->SetBinContent(12,1452506);
   projReco__726->SetBinContent(13,1469109);
   projReco__726->SetBinContent(14,1385099);
   projReco__726->SetBinContent(15,1269994);
   projReco__726->SetBinContent(16,1189056);
   projReco__726->SetBinContent(17,1104465);
   projReco__726->SetBinContent(18,1023575);
   projReco__726->SetBinContent(19,917706.6);
   projReco__726->SetBinContent(20,811127.2);
   projReco__726->SetBinContent(21,684256.2);
   projReco__726->SetBinContent(22,659573.3);
   projReco__726->SetBinContent(23,546131.4);
   projReco__726->SetBinContent(24,485623.5);
   projReco__726->SetBinContent(25,430648.6);
   projReco__726->SetBinContent(26,312699.7);
   projReco__726->SetBinContent(27,283156.7);
   projReco__726->SetBinContent(28,2575467);
   projReco__726->SetBinError(28,7709.633);
   projReco__726->SetEntries(1778707);
   projReco__726->SetDirectory(0);
   projReco__726->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__726->SetLineColor(ci);
   projReco__726->SetLineWidth(3);
   projReco__726->GetXaxis()->SetTitle(" q_{3} (GeV)");
   projReco__726->GetXaxis()->SetRange(1,30);
   projReco__726->GetXaxis()->SetNdivisions(505);
   projReco__726->GetXaxis()->SetLabelFont(132);
   projReco__726->GetXaxis()->SetLabelSize(0.05);
   projReco__726->GetXaxis()->SetTitleSize(0.06);
   projReco__726->GetXaxis()->SetTitleFont(132);
   projReco__726->GetYaxis()->SetNdivisions(505);
   projReco__726->GetYaxis()->SetLabelFont(132);
   projReco__726->GetYaxis()->SetLabelSize(0.05);
   projReco__726->GetYaxis()->SetTitleSize(0.06);
   projReco__726->GetYaxis()->SetTitleFont(132);
   projReco__726->GetZaxis()->SetLabelFont(132);
   projReco__726->GetZaxis()->SetLabelSize(0.05);
   projReco__726->GetZaxis()->SetTitleSize(0.06);
   projReco__726->GetZaxis()->SetTitleFont(132);
   projReco__726->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis335[28] = {0, 0.173333, 0.216667, 0.26, 0.303333, 0.346667, 0.39, 0.433333, 0.476667, 0.52, 0.563333, 0.606667, 0.65, 0.693333, 0.736667, 0.78, 0.823333, 0.866667, 0.91, 0.953333, 0.996667, 1.04, 1.08333, 1.12667, 1.17, 1.21333, 1.25667, 1.3}; 
   
   TH1D *projReco__727 = new TH1D("projReco__727","",27, xAxis335);
   projReco__727->SetBinContent(1,52875.49);
   projReco__727->SetBinContent(2,225320.5);
   projReco__727->SetBinContent(3,324651.1);
   projReco__727->SetBinContent(4,429827);
   projReco__727->SetBinContent(5,556052.7);
   projReco__727->SetBinContent(6,707254.3);
   projReco__727->SetBinContent(7,860858.9);
   projReco__727->SetBinContent(8,979128.4);
   projReco__727->SetBinContent(9,1083099);
   projReco__727->SetBinContent(10,1147465);
   projReco__727->SetBinContent(11,1150897);
   projReco__727->SetBinContent(12,1121262);
   projReco__727->SetBinContent(13,1112826);
   projReco__727->SetBinContent(14,1045477);
   projReco__727->SetBinContent(15,950750.1);
   projReco__727->SetBinContent(16,887149);
   projReco__727->SetBinContent(17,820680);
   projReco__727->SetBinContent(18,753466.2);
   projReco__727->SetBinContent(19,668359.7);
   projReco__727->SetBinContent(20,592820.9);
   projReco__727->SetBinContent(21,494348.4);
   projReco__727->SetBinContent(22,476078.6);
   projReco__727->SetBinContent(23,394583);
   projReco__727->SetBinContent(24,348040.2);
   projReco__727->SetBinContent(25,298378.4);
   projReco__727->SetBinContent(26,228065.8);
   projReco__727->SetBinContent(27,206698.4);
   projReco__727->SetBinContent(28,1819109);
   projReco__727->SetBinError(28,6479.404);
   projReco__727->SetMinimum(0);
   projReco__727->SetMaximum(1835411);
   projReco__727->SetEntries(1338224);
   projReco__727->SetDirectory(0);
   projReco__727->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__727->SetLineColor(ci);
   projReco__727->SetLineWidth(3);
   projReco__727->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__727->GetXaxis()->SetRange(1,30);
   projReco__727->GetXaxis()->SetNdivisions(505);
   projReco__727->GetXaxis()->SetLabelFont(132);
   projReco__727->GetXaxis()->SetLabelSize(0.05);
   projReco__727->GetXaxis()->SetTitleSize(0.06);
   projReco__727->GetXaxis()->SetTitleOffset(0.95);
   projReco__727->GetXaxis()->SetTitleFont(132);
   projReco__727->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__727->GetYaxis()->SetNdivisions(505);
   projReco__727->GetYaxis()->SetLabelFont(132);
   projReco__727->GetYaxis()->SetLabelSize(0.05);
   projReco__727->GetYaxis()->SetTitleSize(0.06);
   projReco__727->GetYaxis()->SetTitleOffset(1.1);
   projReco__727->GetYaxis()->SetTitleFont(132);
   projReco__727->GetZaxis()->SetLabelFont(132);
   projReco__727->GetZaxis()->SetLabelSize(0.05);
   projReco__727->GetZaxis()->SetTitleSize(0.06);
   projReco__727->GetZaxis()->SetTitleFont(132);
   projReco__727->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC0pi_costh_-13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:47:23 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-1.410959,-0.1288137,1.328767,0.7912841);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__632 = new TH1D("thisHist__632","thisHist",30,-1,1);
   thisHist__632->SetBinContent(1,0.0009451204);
   thisHist__632->SetBinContent(2,0.00101863);
   thisHist__632->SetBinContent(3,0.001209404);
   thisHist__632->SetBinContent(4,0.001512193);
   thisHist__632->SetBinContent(5,0.0015682);
   thisHist__632->SetBinContent(6,0.001916494);
   thisHist__632->SetBinContent(7,0.002065263);
   thisHist__632->SetBinContent(8,0.002599081);
   thisHist__632->SetBinContent(9,0.00298413);
   thisHist__632->SetBinContent(10,0.003654465);
   thisHist__632->SetBinContent(11,0.004300298);
   thisHist__632->SetBinContent(12,0.005271671);
   thisHist__632->SetBinContent(13,0.006157284);
   thisHist__632->SetBinContent(14,0.007531209);
   thisHist__632->SetBinContent(15,0.009085407);
   thisHist__632->SetBinContent(16,0.01078137);
   thisHist__632->SetBinContent(17,0.01310042);
   thisHist__632->SetBinContent(18,0.01592528);
   thisHist__632->SetBinContent(19,0.01998405);
   thisHist__632->SetBinContent(20,0.02444886);
   thisHist__632->SetBinContent(21,0.03051689);
   thisHist__632->SetBinContent(22,0.03858191);
   thisHist__632->SetBinContent(23,0.04889598);
   thisHist__632->SetBinContent(24,0.06337032);
   thisHist__632->SetBinContent(25,0.08285555);
   thisHist__632->SetBinContent(26,0.1109991);
   thisHist__632->SetBinContent(27,0.1517373);
   thisHist__632->SetBinContent(28,0.2126783);
   thisHist__632->SetBinContent(29,0.3205148);
   thisHist__632->SetBinContent(30,0.6273394);
   thisHist__632->SetMinimum(0);
   thisHist__632->SetMaximum(0.6900733);
   thisHist__632->SetEntries(1041895);
   thisHist__632->SetDirectory(0);
   thisHist__632->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__632->SetLineColor(ci);
   thisHist__632->SetLineWidth(3);
   thisHist__632->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__632->GetXaxis()->SetNdivisions(505);
   thisHist__632->GetXaxis()->SetLabelFont(132);
   thisHist__632->GetXaxis()->SetLabelSize(0.05);
   thisHist__632->GetXaxis()->SetTitleSize(0.06);
   thisHist__632->GetXaxis()->SetTitleOffset(0.95);
   thisHist__632->GetXaxis()->SetTitleFont(132);
   thisHist__632->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__632->GetYaxis()->SetNdivisions(505);
   thisHist__632->GetYaxis()->SetLabelFont(132);
   thisHist__632->GetYaxis()->SetLabelSize(0.05);
   thisHist__632->GetYaxis()->SetTitleSize(0.06);
   thisHist__632->GetYaxis()->SetTitleOffset(1.1);
   thisHist__632->GetYaxis()->SetTitleFont(132);
   thisHist__632->GetZaxis()->SetLabelFont(132);
   thisHist__632->GetZaxis()->SetLabelSize(0.05);
   thisHist__632->GetZaxis()->SetTitleSize(0.06);
   thisHist__632->GetZaxis()->SetTitleFont(132);
   thisHist__632->Draw("C");
   
   TH1D *thisHist__633 = new TH1D("thisHist__633","thisHist",30,-1,1);
   thisHist__633->SetBinContent(1,0.0009451204);
   thisHist__633->SetBinContent(2,0.00101863);
   thisHist__633->SetBinContent(3,0.001209404);
   thisHist__633->SetBinContent(4,0.001512193);
   thisHist__633->SetBinContent(5,0.0015682);
   thisHist__633->SetBinContent(6,0.001916494);
   thisHist__633->SetBinContent(7,0.002065263);
   thisHist__633->SetBinContent(8,0.002599081);
   thisHist__633->SetBinContent(9,0.00298413);
   thisHist__633->SetBinContent(10,0.003654465);
   thisHist__633->SetBinContent(11,0.004300298);
   thisHist__633->SetBinContent(12,0.005271671);
   thisHist__633->SetBinContent(13,0.006157284);
   thisHist__633->SetBinContent(14,0.007531209);
   thisHist__633->SetBinContent(15,0.009085407);
   thisHist__633->SetBinContent(16,0.01078137);
   thisHist__633->SetBinContent(17,0.01310042);
   thisHist__633->SetBinContent(18,0.01592528);
   thisHist__633->SetBinContent(19,0.01998405);
   thisHist__633->SetBinContent(20,0.02444886);
   thisHist__633->SetBinContent(21,0.03051689);
   thisHist__633->SetBinContent(22,0.03858191);
   thisHist__633->SetBinContent(23,0.04889598);
   thisHist__633->SetBinContent(24,0.06337032);
   thisHist__633->SetBinContent(25,0.08285555);
   thisHist__633->SetBinContent(26,0.1109991);
   thisHist__633->SetBinContent(27,0.1517373);
   thisHist__633->SetBinContent(28,0.2126783);
   thisHist__633->SetBinContent(29,0.3205148);
   thisHist__633->SetBinContent(30,0.6273394);
   thisHist__633->SetMinimum(0);
   thisHist__633->SetMaximum(0.6900733);
   thisHist__633->SetEntries(1041895);
   thisHist__633->SetDirectory(0);
   thisHist__633->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__633->SetLineColor(ci);
   thisHist__633->SetLineWidth(3);
   thisHist__633->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__633->GetXaxis()->SetNdivisions(505);
   thisHist__633->GetXaxis()->SetLabelFont(132);
   thisHist__633->GetXaxis()->SetLabelSize(0.05);
   thisHist__633->GetXaxis()->SetTitleSize(0.06);
   thisHist__633->GetXaxis()->SetTitleOffset(0.95);
   thisHist__633->GetXaxis()->SetTitleFont(132);
   thisHist__633->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__633->GetYaxis()->SetNdivisions(505);
   thisHist__633->GetYaxis()->SetLabelFont(132);
   thisHist__633->GetYaxis()->SetLabelSize(0.05);
   thisHist__633->GetYaxis()->SetTitleSize(0.06);
   thisHist__633->GetYaxis()->SetTitleOffset(1.1);
   thisHist__633->GetYaxis()->SetTitleFont(132);
   thisHist__633->GetZaxis()->SetLabelFont(132);
   thisHist__633->GetZaxis()->SetLabelSize(0.05);
   thisHist__633->GetZaxis()->SetTitleSize(0.06);
   thisHist__633->GetZaxis()->SetTitleFont(132);
   thisHist__633->Draw("CSAME");
   
   TH1D *thisHist__634 = new TH1D("thisHist__634","thisHist",30,-1,1);
   thisHist__634->SetBinContent(1,0.001505642);
   thisHist__634->SetBinContent(2,0.001653866);
   thisHist__634->SetBinContent(3,0.001777386);
   thisHist__634->SetBinContent(4,0.002071233);
   thisHist__634->SetBinContent(5,0.002359879);
   thisHist__634->SetBinContent(6,0.002696633);
   thisHist__634->SetBinContent(7,0.003064592);
   thisHist__634->SetBinContent(8,0.003530067);
   thisHist__634->SetBinContent(9,0.00410866);
   thisHist__634->SetBinContent(10,0.004685953);
   thisHist__634->SetBinContent(11,0.005622103);
   thisHist__634->SetBinContent(12,0.006402229);
   thisHist__634->SetBinContent(13,0.007582819);
   thisHist__634->SetBinContent(14,0.008806315);
   thisHist__634->SetBinContent(15,0.01033406);
   thisHist__634->SetBinContent(16,0.01277065);
   thisHist__634->SetBinContent(17,0.01531516);
   thisHist__634->SetBinContent(18,0.01862549);
   thisHist__634->SetBinContent(19,0.0224312);
   thisHist__634->SetBinContent(20,0.02742661);
   thisHist__634->SetBinContent(21,0.03428911);
   thisHist__634->SetBinContent(22,0.04315263);
   thisHist__634->SetBinContent(23,0.05429152);
   thisHist__634->SetBinContent(24,0.07009036);
   thisHist__634->SetBinContent(25,0.09195988);
   thisHist__634->SetBinContent(26,0.122754);
   thisHist__634->SetBinContent(27,0.1663838);
   thisHist__634->SetBinContent(28,0.2316244);
   thisHist__634->SetBinContent(29,0.3370987);
   thisHist__634->SetBinContent(30,0.6131746);
   thisHist__634->SetEntries(1482523);
   thisHist__634->SetDirectory(0);
   thisHist__634->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__634->SetLineColor(ci);
   thisHist__634->SetLineWidth(3);
   thisHist__634->GetXaxis()->SetNdivisions(505);
   thisHist__634->GetXaxis()->SetLabelFont(132);
   thisHist__634->GetXaxis()->SetLabelSize(0.05);
   thisHist__634->GetXaxis()->SetTitleSize(0.06);
   thisHist__634->GetXaxis()->SetTitleFont(132);
   thisHist__634->GetYaxis()->SetNdivisions(505);
   thisHist__634->GetYaxis()->SetLabelFont(132);
   thisHist__634->GetYaxis()->SetLabelSize(0.05);
   thisHist__634->GetYaxis()->SetTitleSize(0.06);
   thisHist__634->GetYaxis()->SetTitleFont(132);
   thisHist__634->GetZaxis()->SetLabelFont(132);
   thisHist__634->GetZaxis()->SetLabelSize(0.05);
   thisHist__634->GetZaxis()->SetTitleSize(0.06);
   thisHist__634->GetZaxis()->SetTitleFont(132);
   thisHist__634->Draw("CSAME");
   
   TH1D *thisHist__635 = new TH1D("thisHist__635","thisHist",30,-1,1);
   thisHist__635->SetBinContent(1,0.002787533);
   thisHist__635->SetBinContent(2,0.002999993);
   thisHist__635->SetBinContent(3,0.003339002);
   thisHist__635->SetBinContent(4,0.003527082);
   thisHist__635->SetBinContent(5,0.003868413);
   thisHist__635->SetBinContent(6,0.004330486);
   thisHist__635->SetBinContent(7,0.00464047);
   thisHist__635->SetBinContent(8,0.005103704);
   thisHist__635->SetBinContent(9,0.005701613);
   thisHist__635->SetBinContent(10,0.006376147);
   thisHist__635->SetBinContent(11,0.007308421);
   thisHist__635->SetBinContent(12,0.008029394);
   thisHist__635->SetBinContent(13,0.009195026);
   thisHist__635->SetBinContent(14,0.01066252);
   thisHist__635->SetBinContent(15,0.01209982);
   thisHist__635->SetBinContent(16,0.01393534);
   thisHist__635->SetBinContent(17,0.01642102);
   thisHist__635->SetBinContent(18,0.0193142);
   thisHist__635->SetBinContent(19,0.02275421);
   thisHist__635->SetBinContent(20,0.02751078);
   thisHist__635->SetBinContent(21,0.03377547);
   thisHist__635->SetBinContent(22,0.04125339);
   thisHist__635->SetBinContent(23,0.05233038);
   thisHist__635->SetBinContent(24,0.06619722);
   thisHist__635->SetBinContent(25,0.0853454);
   thisHist__635->SetBinContent(26,0.1130176);
   thisHist__635->SetBinContent(27,0.1535372);
   thisHist__635->SetBinContent(28,0.2162979);
   thisHist__635->SetBinContent(29,0.3197094);
   thisHist__635->SetBinContent(30,0.573758);
   thisHist__635->SetEntries(1589273);
   thisHist__635->SetDirectory(0);
   thisHist__635->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__635->SetLineColor(ci);
   thisHist__635->SetLineWidth(3);
   thisHist__635->GetXaxis()->SetNdivisions(505);
   thisHist__635->GetXaxis()->SetLabelFont(132);
   thisHist__635->GetXaxis()->SetLabelSize(0.05);
   thisHist__635->GetXaxis()->SetTitleSize(0.06);
   thisHist__635->GetXaxis()->SetTitleFont(132);
   thisHist__635->GetYaxis()->SetNdivisions(505);
   thisHist__635->GetYaxis()->SetLabelFont(132);
   thisHist__635->GetYaxis()->SetLabelSize(0.05);
   thisHist__635->GetYaxis()->SetTitleSize(0.06);
   thisHist__635->GetYaxis()->SetTitleFont(132);
   thisHist__635->GetZaxis()->SetLabelFont(132);
   thisHist__635->GetZaxis()->SetLabelSize(0.05);
   thisHist__635->GetZaxis()->SetTitleSize(0.06);
   thisHist__635->GetZaxis()->SetTitleFont(132);
   thisHist__635->Draw("CSAME");
   
   TH1D *thisHist__636 = new TH1D("thisHist__636","thisHist",30,-1,1);
   thisHist__636->SetBinContent(1,0.0009698404);
   thisHist__636->SetBinContent(2,0.001087397);
   thisHist__636->SetBinContent(3,0.001215533);
   thisHist__636->SetBinContent(4,0.001414204);
   thisHist__636->SetBinContent(5,0.001559974);
   thisHist__636->SetBinContent(6,0.001920872);
   thisHist__636->SetBinContent(7,0.002120718);
   thisHist__636->SetBinContent(8,0.002493371);
   thisHist__636->SetBinContent(9,0.002921277);
   thisHist__636->SetBinContent(10,0.003464387);
   thisHist__636->SetBinContent(11,0.004046292);
   thisHist__636->SetBinContent(12,0.00482334);
   thisHist__636->SetBinContent(13,0.005763791);
   thisHist__636->SetBinContent(14,0.006794761);
   thisHist__636->SetBinContent(15,0.008279498);
   thisHist__636->SetBinContent(16,0.009878265);
   thisHist__636->SetBinContent(17,0.01211066);
   thisHist__636->SetBinContent(18,0.01509895);
   thisHist__636->SetBinContent(19,0.01830824);
   thisHist__636->SetBinContent(20,0.0229329);
   thisHist__636->SetBinContent(21,0.02848039);
   thisHist__636->SetBinContent(22,0.03558785);
   thisHist__636->SetBinContent(23,0.04545554);
   thisHist__636->SetBinContent(24,0.05910854);
   thisHist__636->SetBinContent(25,0.07750142);
   thisHist__636->SetBinContent(26,0.1035989);
   thisHist__636->SetBinContent(27,0.1426582);
   thisHist__636->SetBinContent(28,0.200851);
   thisHist__636->SetBinContent(29,0.3039115);
   thisHist__636->SetBinContent(30,0.5869262);
   thisHist__636->SetEntries(1455713);
   thisHist__636->SetDirectory(0);
   thisHist__636->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__636->SetLineColor(ci);
   thisHist__636->SetLineWidth(3);
   thisHist__636->GetXaxis()->SetNdivisions(505);
   thisHist__636->GetXaxis()->SetLabelFont(132);
   thisHist__636->GetXaxis()->SetLabelSize(0.05);
   thisHist__636->GetXaxis()->SetTitleSize(0.06);
   thisHist__636->GetXaxis()->SetTitleFont(132);
   thisHist__636->GetYaxis()->SetNdivisions(505);
   thisHist__636->GetYaxis()->SetLabelFont(132);
   thisHist__636->GetYaxis()->SetLabelSize(0.05);
   thisHist__636->GetYaxis()->SetTitleSize(0.06);
   thisHist__636->GetYaxis()->SetTitleFont(132);
   thisHist__636->GetZaxis()->SetLabelFont(132);
   thisHist__636->GetZaxis()->SetLabelSize(0.05);
   thisHist__636->GetZaxis()->SetTitleSize(0.06);
   thisHist__636->GetZaxis()->SetTitleFont(132);
   thisHist__636->Draw("CSAME");
   
   TH1D *thisHist__637 = new TH1D("thisHist__637","thisHist",30,-1,1);
   thisHist__637->SetBinContent(1,0.000976337);
   thisHist__637->SetBinContent(2,0.001053058);
   thisHist__637->SetBinContent(3,0.001265897);
   thisHist__637->SetBinContent(4,0.001373554);
   thisHist__637->SetBinContent(5,0.001546795);
   thisHist__637->SetBinContent(6,0.001875953);
   thisHist__637->SetBinContent(7,0.002091267);
   thisHist__637->SetBinContent(8,0.002436511);
   thisHist__637->SetBinContent(9,0.002823829);
   thisHist__637->SetBinContent(10,0.003480907);
   thisHist__637->SetBinContent(11,0.003974644);
   thisHist__637->SetBinContent(12,0.004902721);
   thisHist__637->SetBinContent(13,0.005785013);
   thisHist__637->SetBinContent(14,0.007062047);
   thisHist__637->SetBinContent(15,0.008304433);
   thisHist__637->SetBinContent(16,0.009984871);
   thisHist__637->SetBinContent(17,0.01224938);
   thisHist__637->SetBinContent(18,0.01508434);
   thisHist__637->SetBinContent(19,0.01821629);
   thisHist__637->SetBinContent(20,0.02251143);
   thisHist__637->SetBinContent(21,0.02843009);
   thisHist__637->SetBinContent(22,0.0359834);
   thisHist__637->SetBinContent(23,0.04556239);
   thisHist__637->SetBinContent(24,0.05893907);
   thisHist__637->SetBinContent(25,0.07818368);
   thisHist__637->SetBinContent(26,0.103837);
   thisHist__637->SetBinContent(27,0.1415528);
   thisHist__637->SetBinContent(28,0.2007096);
   thisHist__637->SetBinContent(29,0.3020272);
   thisHist__637->SetBinContent(30,0.5844051);
   thisHist__637->SetEntries(1379166);
   thisHist__637->SetDirectory(0);
   thisHist__637->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__637->SetLineColor(ci);
   thisHist__637->SetLineWidth(3);
   thisHist__637->GetXaxis()->SetNdivisions(505);
   thisHist__637->GetXaxis()->SetLabelFont(132);
   thisHist__637->GetXaxis()->SetLabelSize(0.05);
   thisHist__637->GetXaxis()->SetTitleSize(0.06);
   thisHist__637->GetXaxis()->SetTitleFont(132);
   thisHist__637->GetYaxis()->SetNdivisions(505);
   thisHist__637->GetYaxis()->SetLabelFont(132);
   thisHist__637->GetYaxis()->SetLabelSize(0.05);
   thisHist__637->GetYaxis()->SetTitleSize(0.06);
   thisHist__637->GetYaxis()->SetTitleFont(132);
   thisHist__637->GetZaxis()->SetLabelFont(132);
   thisHist__637->GetZaxis()->SetLabelSize(0.05);
   thisHist__637->GetZaxis()->SetTitleSize(0.06);
   thisHist__637->GetZaxis()->SetTitleFont(132);
   thisHist__637->Draw("CSAME");
   
   TH1D *thisHist__638 = new TH1D("thisHist__638","thisHist",30,-1,1);
   thisHist__638->SetBinContent(1,0.0009451204);
   thisHist__638->SetBinContent(2,0.00101863);
   thisHist__638->SetBinContent(3,0.001209404);
   thisHist__638->SetBinContent(4,0.001512193);
   thisHist__638->SetBinContent(5,0.0015682);
   thisHist__638->SetBinContent(6,0.001916494);
   thisHist__638->SetBinContent(7,0.002065263);
   thisHist__638->SetBinContent(8,0.002599081);
   thisHist__638->SetBinContent(9,0.00298413);
   thisHist__638->SetBinContent(10,0.003654465);
   thisHist__638->SetBinContent(11,0.004300298);
   thisHist__638->SetBinContent(12,0.005271671);
   thisHist__638->SetBinContent(13,0.006157284);
   thisHist__638->SetBinContent(14,0.007531209);
   thisHist__638->SetBinContent(15,0.009085407);
   thisHist__638->SetBinContent(16,0.01078137);
   thisHist__638->SetBinContent(17,0.01310042);
   thisHist__638->SetBinContent(18,0.01592528);
   thisHist__638->SetBinContent(19,0.01998405);
   thisHist__638->SetBinContent(20,0.02444886);
   thisHist__638->SetBinContent(21,0.03051689);
   thisHist__638->SetBinContent(22,0.03858191);
   thisHist__638->SetBinContent(23,0.04889598);
   thisHist__638->SetBinContent(24,0.06337032);
   thisHist__638->SetBinContent(25,0.08285555);
   thisHist__638->SetBinContent(26,0.1109991);
   thisHist__638->SetBinContent(27,0.1517373);
   thisHist__638->SetBinContent(28,0.2126783);
   thisHist__638->SetBinContent(29,0.3205148);
   thisHist__638->SetBinContent(30,0.6273394);
   thisHist__638->SetMinimum(0);
   thisHist__638->SetMaximum(0.6900733);
   thisHist__638->SetEntries(1041895);
   thisHist__638->SetDirectory(0);
   thisHist__638->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__638->SetLineColor(ci);
   thisHist__638->SetLineWidth(3);
   thisHist__638->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__638->GetXaxis()->SetNdivisions(505);
   thisHist__638->GetXaxis()->SetLabelFont(132);
   thisHist__638->GetXaxis()->SetLabelSize(0.05);
   thisHist__638->GetXaxis()->SetTitleSize(0.06);
   thisHist__638->GetXaxis()->SetTitleOffset(0.95);
   thisHist__638->GetXaxis()->SetTitleFont(132);
   thisHist__638->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__638->GetYaxis()->SetNdivisions(505);
   thisHist__638->GetYaxis()->SetLabelFont(132);
   thisHist__638->GetYaxis()->SetLabelSize(0.05);
   thisHist__638->GetYaxis()->SetTitleSize(0.06);
   thisHist__638->GetYaxis()->SetTitleOffset(1.1);
   thisHist__638->GetYaxis()->SetTitleFont(132);
   thisHist__638->GetZaxis()->SetLabelFont(132);
   thisHist__638->GetZaxis()->SetLabelSize(0.05);
   thisHist__638->GetZaxis()->SetTitleSize(0.06);
   thisHist__638->GetZaxis()->SetTitleFont(132);
   thisHist__638->Draw("sameaxis");
   Double_t xAxis288[11] = {-1, -0.1, 0.1, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *modRate_px__639 = new TH1D("modRate_px__639","",10, xAxis288);
   modRate_px__639->SetBinContent(1,0.09049109);
   modRate_px__639->SetBinContent(2,0.06770302);
   modRate_px__639->SetBinContent(3,0.2043596);
   modRate_px__639->SetBinContent(4,0.297679);
   modRate_px__639->SetBinContent(5,0.3836386);
   modRate_px__639->SetBinContent(6,0.4421807);
   modRate_px__639->SetBinContent(7,0.4896747);
   modRate_px__639->SetBinContent(8,0.5630973);
   modRate_px__639->SetBinContent(9,0.6036558);
   modRate_px__639->SetBinContent(10,0.6273394);
   modRate_px__639->SetBinError(1,18.81777);
   modRate_px__639->SetBinError(2,10.31507);
   modRate_px__639->SetBinError(3,40.90211);
   modRate_px__639->SetBinError(4,49.35521);
   modRate_px__639->SetBinError(5,75.22476);
   modRate_px__639->SetBinError(6,103.1275);
   modRate_px__639->SetBinError(7,138.3169);
   modRate_px__639->SetBinError(8,198.8412);
   modRate_px__639->SetBinError(9,274.627);
   modRate_px__639->SetBinError(10,423.8173);
   modRate_px__639->SetEntries(943863);
   modRate_px__639->SetDirectory(0);
   modRate_px__639->SetStats(0);
   modRate_px__639->SetLineStyle(7);
   modRate_px__639->SetLineWidth(3);
   modRate_px__639->GetXaxis()->SetTitle("True Muon cos#theta");
   modRate_px__639->GetXaxis()->SetRange(1,20);
   modRate_px__639->GetXaxis()->SetNdivisions(505);
   modRate_px__639->GetXaxis()->SetLabelFont(132);
   modRate_px__639->GetXaxis()->SetLabelSize(0.05);
   modRate_px__639->GetXaxis()->SetTitleSize(0.06);
   modRate_px__639->GetXaxis()->SetTitleFont(132);
   modRate_px__639->GetYaxis()->SetNdivisions(505);
   modRate_px__639->GetYaxis()->SetLabelFont(132);
   modRate_px__639->GetYaxis()->SetLabelSize(0.05);
   modRate_px__639->GetYaxis()->SetTitleSize(0.06);
   modRate_px__639->GetYaxis()->SetTitleFont(132);
   modRate_px__639->GetZaxis()->SetLabelFont(132);
   modRate_px__639->GetZaxis()->SetLabelSize(0.05);
   modRate_px__639->GetZaxis()->SetTitleSize(0.06);
   modRate_px__639->GetZaxis()->SetTitleFont(132);
   modRate_px__639->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1,0,1,0.6900733,0,0.8479827,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__640 = new TH1D("thisHist__640","thisHist",30,-1,1);
   thisHist__640->SetBinContent(1,0.0009451204);
   thisHist__640->SetBinContent(2,0.00101863);
   thisHist__640->SetBinContent(3,0.001209404);
   thisHist__640->SetBinContent(4,0.001512193);
   thisHist__640->SetBinContent(5,0.0015682);
   thisHist__640->SetBinContent(6,0.001916494);
   thisHist__640->SetBinContent(7,0.002065263);
   thisHist__640->SetBinContent(8,0.002599081);
   thisHist__640->SetBinContent(9,0.00298413);
   thisHist__640->SetBinContent(10,0.003654465);
   thisHist__640->SetBinContent(11,0.004300298);
   thisHist__640->SetBinContent(12,0.005271671);
   thisHist__640->SetBinContent(13,0.006157284);
   thisHist__640->SetBinContent(14,0.007531209);
   thisHist__640->SetBinContent(15,0.009085407);
   thisHist__640->SetBinContent(16,0.01078137);
   thisHist__640->SetBinContent(17,0.01310042);
   thisHist__640->SetBinContent(18,0.01592528);
   thisHist__640->SetBinContent(19,0.01998405);
   thisHist__640->SetBinContent(20,0.02444886);
   thisHist__640->SetBinContent(21,0.03051689);
   thisHist__640->SetBinContent(22,0.03858191);
   thisHist__640->SetBinContent(23,0.04889598);
   thisHist__640->SetBinContent(24,0.06337032);
   thisHist__640->SetBinContent(25,0.08285555);
   thisHist__640->SetBinContent(26,0.1109991);
   thisHist__640->SetBinContent(27,0.1517373);
   thisHist__640->SetBinContent(28,0.2126783);
   thisHist__640->SetBinContent(29,0.3205148);
   thisHist__640->SetBinContent(30,0.6273394);
   thisHist__640->SetMinimum(0);
   thisHist__640->SetMaximum(0.6900733);
   thisHist__640->SetEntries(1041895);
   thisHist__640->SetDirectory(0);
   thisHist__640->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__640->SetLineColor(ci);
   thisHist__640->SetLineWidth(3);
   thisHist__640->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__640->GetXaxis()->SetNdivisions(505);
   thisHist__640->GetXaxis()->SetLabelFont(132);
   thisHist__640->GetXaxis()->SetLabelSize(0.05);
   thisHist__640->GetXaxis()->SetTitleSize(0.06);
   thisHist__640->GetXaxis()->SetTitleOffset(0.95);
   thisHist__640->GetXaxis()->SetTitleFont(132);
   thisHist__640->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__640->GetYaxis()->SetNdivisions(505);
   thisHist__640->GetYaxis()->SetLabelFont(132);
   thisHist__640->GetYaxis()->SetLabelSize(0.05);
   thisHist__640->GetYaxis()->SetTitleSize(0.06);
   thisHist__640->GetYaxis()->SetTitleOffset(1.1);
   thisHist__640->GetYaxis()->SetTitleFont(132);
   thisHist__640->GetZaxis()->SetLabelFont(132);
   thisHist__640->GetZaxis()->SetLabelSize(0.05);
   thisHist__640->GetZaxis()->SetTitleSize(0.06);
   thisHist__640->GetZaxis()->SetTitleFont(132);
   thisHist__640->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC0pi_costh_-13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:47:23 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-1.410959,-997582.5,1.328767,6128007);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis281[11] = {-1, -0.1, 0.1, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__625 = new TH1D("projReco__625","",10, xAxis281);
   projReco__625->SetBinContent(1,2738.81);
   projReco__625->SetBinContent(2,7156.061);
   projReco__625->SetBinContent(3,38984.36);
   projReco__625->SetBinContent(4,90556.68);
   projReco__625->SetBinContent(5,165338.7);
   projReco__625->SetBinContent(6,277746.4);
   projReco__625->SetBinContent(7,461963.8);
   projReco__625->SetBinContent(8,835067);
   projReco__625->SetBinContent(9,1501747);
   projReco__625->SetBinContent(10,3456069);
   projReco__625->SetMinimum(0);
   projReco__625->SetMaximum(5344192);
   projReco__625->SetEntries(943853);
   projReco__625->SetDirectory(0);
   projReco__625->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__625->SetLineColor(ci);
   projReco__625->SetLineWidth(3);
   projReco__625->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__625->GetXaxis()->SetRange(1,20);
   projReco__625->GetXaxis()->SetNdivisions(505);
   projReco__625->GetXaxis()->SetLabelFont(132);
   projReco__625->GetXaxis()->SetLabelSize(0.05);
   projReco__625->GetXaxis()->SetTitleSize(0.06);
   projReco__625->GetXaxis()->SetTitleOffset(0.95);
   projReco__625->GetXaxis()->SetTitleFont(132);
   projReco__625->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__625->GetYaxis()->SetNdivisions(505);
   projReco__625->GetYaxis()->SetLabelFont(132);
   projReco__625->GetYaxis()->SetLabelSize(0.05);
   projReco__625->GetYaxis()->SetTitleSize(0.06);
   projReco__625->GetYaxis()->SetTitleOffset(1.1);
   projReco__625->GetYaxis()->SetTitleFont(132);
   projReco__625->GetZaxis()->SetLabelFont(132);
   projReco__625->GetZaxis()->SetLabelSize(0.05);
   projReco__625->GetZaxis()->SetTitleSize(0.06);
   projReco__625->GetZaxis()->SetTitleFont(132);
   projReco__625->Draw("HIST");
   Double_t xAxis282[11] = {-1, -0.1, 0.1, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__626 = new TH1D("projReco__626","",10, xAxis282);
   projReco__626->SetBinContent(1,2738.81);
   projReco__626->SetBinContent(2,7156.061);
   projReco__626->SetBinContent(3,38984.36);
   projReco__626->SetBinContent(4,90556.68);
   projReco__626->SetBinContent(5,165338.7);
   projReco__626->SetBinContent(6,277746.4);
   projReco__626->SetBinContent(7,461963.8);
   projReco__626->SetBinContent(8,835067);
   projReco__626->SetBinContent(9,1501747);
   projReco__626->SetBinContent(10,3456069);
   projReco__626->SetMinimum(0);
   projReco__626->SetMaximum(5344192);
   projReco__626->SetEntries(943853);
   projReco__626->SetDirectory(0);
   projReco__626->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__626->SetLineColor(ci);
   projReco__626->SetLineWidth(3);
   projReco__626->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__626->GetXaxis()->SetRange(1,20);
   projReco__626->GetXaxis()->SetNdivisions(505);
   projReco__626->GetXaxis()->SetLabelFont(132);
   projReco__626->GetXaxis()->SetLabelSize(0.05);
   projReco__626->GetXaxis()->SetTitleSize(0.06);
   projReco__626->GetXaxis()->SetTitleOffset(0.95);
   projReco__626->GetXaxis()->SetTitleFont(132);
   projReco__626->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__626->GetYaxis()->SetNdivisions(505);
   projReco__626->GetYaxis()->SetLabelFont(132);
   projReco__626->GetYaxis()->SetLabelSize(0.05);
   projReco__626->GetYaxis()->SetTitleSize(0.06);
   projReco__626->GetYaxis()->SetTitleOffset(1.1);
   projReco__626->GetYaxis()->SetTitleFont(132);
   projReco__626->GetZaxis()->SetLabelFont(132);
   projReco__626->GetZaxis()->SetLabelSize(0.05);
   projReco__626->GetZaxis()->SetTitleSize(0.06);
   projReco__626->GetZaxis()->SetTitleFont(132);
   projReco__626->Draw("HIST SAME");
   Double_t xAxis283[13] = {-1, -0.2, 0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__627 = new TH1D("projReco__627","",12, xAxis283);
   projReco__627->SetBinContent(1,4498.822);
   projReco__627->SetBinContent(2,9367.655);
   projReco__627->SetBinContent(3,13568.88);
   projReco__627->SetBinContent(4,39101.94);
   projReco__627->SetBinContent(5,79513.53);
   projReco__627->SetBinContent(6,137263.9);
   projReco__627->SetBinContent(7,248401.7);
   projReco__627->SetBinContent(8,414001.2);
   projReco__627->SetBinContent(9,690750.4);
   projReco__627->SetBinContent(10,1239632);
   projReco__627->SetBinContent(11,2187219);
   projReco__627->SetBinContent(12,4613768);
   projReco__627->SetEntries(1334040);
   projReco__627->SetDirectory(0);
   projReco__627->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__627->SetLineColor(ci);
   projReco__627->SetLineWidth(3);
   projReco__627->GetXaxis()->SetTitle("True Muon cos#theta");
   projReco__627->GetXaxis()->SetRange(1,20);
   projReco__627->GetXaxis()->SetNdivisions(505);
   projReco__627->GetXaxis()->SetLabelFont(132);
   projReco__627->GetXaxis()->SetLabelSize(0.05);
   projReco__627->GetXaxis()->SetTitleSize(0.06);
   projReco__627->GetXaxis()->SetTitleFont(132);
   projReco__627->GetYaxis()->SetNdivisions(505);
   projReco__627->GetYaxis()->SetLabelFont(132);
   projReco__627->GetYaxis()->SetLabelSize(0.05);
   projReco__627->GetYaxis()->SetTitleSize(0.06);
   projReco__627->GetYaxis()->SetTitleFont(132);
   projReco__627->GetZaxis()->SetLabelFont(132);
   projReco__627->GetZaxis()->SetLabelSize(0.05);
   projReco__627->GetZaxis()->SetTitleSize(0.06);
   projReco__627->GetZaxis()->SetTitleFont(132);
   projReco__627->Draw("HIST SAME");
   Double_t xAxis284[13] = {-1, -0.3, -0.1, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__628 = new TH1D("projReco__628","",12, xAxis284);
   projReco__628->SetBinContent(1,4866.816);
   projReco__628->SetBinContent(2,9765.04);
   projReco__628->SetBinContent(3,11962.15);
   projReco__628->SetBinContent(4,38260.47);
   projReco__628->SetBinContent(5,79376.59);
   projReco__628->SetBinContent(6,141266.7);
   projReco__628->SetBinContent(7,251527.6);
   projReco__628->SetBinContent(8,421038.3);
   projReco__628->SetBinContent(9,697920.6);
   projReco__628->SetBinContent(10,1263032);
   projReco__628->SetBinContent(11,2289534);
   projReco__628->SetBinContent(12,4858356);
   projReco__628->SetEntries(1389137);
   projReco__628->SetDirectory(0);
   projReco__628->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__628->SetLineColor(ci);
   projReco__628->SetLineWidth(3);
   projReco__628->GetXaxis()->SetTitle("True Muon cos#theta");
   projReco__628->GetXaxis()->SetRange(1,20);
   projReco__628->GetXaxis()->SetNdivisions(505);
   projReco__628->GetXaxis()->SetLabelFont(132);
   projReco__628->GetXaxis()->SetLabelSize(0.05);
   projReco__628->GetXaxis()->SetTitleSize(0.06);
   projReco__628->GetXaxis()->SetTitleFont(132);
   projReco__628->GetYaxis()->SetNdivisions(505);
   projReco__628->GetYaxis()->SetLabelFont(132);
   projReco__628->GetYaxis()->SetLabelSize(0.05);
   projReco__628->GetYaxis()->SetTitleSize(0.06);
   projReco__628->GetYaxis()->SetTitleFont(132);
   projReco__628->GetZaxis()->SetLabelFont(132);
   projReco__628->GetZaxis()->SetLabelSize(0.05);
   projReco__628->GetZaxis()->SetTitleSize(0.06);
   projReco__628->GetZaxis()->SetTitleFont(132);
   projReco__628->Draw("HIST SAME");
   Double_t xAxis285[12] = {-1, -0.2, 0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__629 = new TH1D("projReco__629","",11, xAxis285);
   projReco__629->SetBinContent(1,3567.779);
   projReco__629->SetBinContent(2,8146.048);
   projReco__629->SetBinContent(3,23516.89);
   projReco__629->SetBinContent(4,72528.02);
   projReco__629->SetBinContent(5,125240.1);
   projReco__629->SetBinContent(6,227656.5);
   projReco__629->SetBinContent(7,383236);
   projReco__629->SetBinContent(8,642934.9);
   projReco__629->SetBinContent(9,1166595);
   projReco__629->SetBinContent(10,2114863);
   projReco__629->SetBinContent(11,4822113);
   projReco__629->SetEntries(1318078);
   projReco__629->SetDirectory(0);
   projReco__629->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__629->SetLineColor(ci);
   projReco__629->SetLineWidth(3);
   projReco__629->GetXaxis()->SetTitle("True Muon cos#theta");
   projReco__629->GetXaxis()->SetRange(1,20);
   projReco__629->GetXaxis()->SetNdivisions(505);
   projReco__629->GetXaxis()->SetLabelFont(132);
   projReco__629->GetXaxis()->SetLabelSize(0.05);
   projReco__629->GetXaxis()->SetTitleSize(0.06);
   projReco__629->GetXaxis()->SetTitleFont(132);
   projReco__629->GetYaxis()->SetNdivisions(505);
   projReco__629->GetYaxis()->SetLabelFont(132);
   projReco__629->GetYaxis()->SetLabelSize(0.05);
   projReco__629->GetYaxis()->SetTitleSize(0.06);
   projReco__629->GetYaxis()->SetTitleFont(132);
   projReco__629->GetZaxis()->SetLabelFont(132);
   projReco__629->GetZaxis()->SetLabelSize(0.05);
   projReco__629->GetZaxis()->SetTitleSize(0.06);
   projReco__629->GetZaxis()->SetTitleFont(132);
   projReco__629->Draw("HIST SAME");
   Double_t xAxis286[12] = {-1, -0.1, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__630 = new TH1D("projReco__630","",11, xAxis286);
   projReco__630->SetBinContent(1,3864.06);
   projReco__630->SetBinContent(2,9475.897);
   projReco__630->SetBinContent(3,33638.73);
   projReco__630->SetBinContent(4,68378.54);
   projReco__630->SetBinContent(5,117339.6);
   projReco__630->SetBinContent(6,218661.3);
   projReco__630->SetBinContent(7,363728.6);
   projReco__630->SetBinContent(8,614760.7);
   projReco__630->SetBinContent(9,1102536);
   projReco__630->SetBinContent(10,2002885);
   projReco__630->SetBinContent(11,4558818);
   projReco__630->SetEntries(1248159);
   projReco__630->SetDirectory(0);
   projReco__630->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__630->SetLineColor(ci);
   projReco__630->SetLineWidth(3);
   projReco__630->GetXaxis()->SetTitle("True Muon cos#theta");
   projReco__630->GetXaxis()->SetRange(1,20);
   projReco__630->GetXaxis()->SetNdivisions(505);
   projReco__630->GetXaxis()->SetLabelFont(132);
   projReco__630->GetXaxis()->SetLabelSize(0.05);
   projReco__630->GetXaxis()->SetTitleSize(0.06);
   projReco__630->GetXaxis()->SetTitleFont(132);
   projReco__630->GetYaxis()->SetNdivisions(505);
   projReco__630->GetYaxis()->SetLabelFont(132);
   projReco__630->GetYaxis()->SetLabelSize(0.05);
   projReco__630->GetYaxis()->SetTitleSize(0.06);
   projReco__630->GetYaxis()->SetTitleFont(132);
   projReco__630->GetZaxis()->SetLabelFont(132);
   projReco__630->GetZaxis()->SetLabelSize(0.05);
   projReco__630->GetZaxis()->SetTitleSize(0.06);
   projReco__630->GetZaxis()->SetTitleFont(132);
   projReco__630->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis287[11] = {-1, -0.1, 0.1, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__631 = new TH1D("projReco__631","",10, xAxis287);
   projReco__631->SetBinContent(1,2738.81);
   projReco__631->SetBinContent(2,7156.061);
   projReco__631->SetBinContent(3,38984.36);
   projReco__631->SetBinContent(4,90556.68);
   projReco__631->SetBinContent(5,165338.7);
   projReco__631->SetBinContent(6,277746.4);
   projReco__631->SetBinContent(7,461963.8);
   projReco__631->SetBinContent(8,835067);
   projReco__631->SetBinContent(9,1501747);
   projReco__631->SetBinContent(10,3456069);
   projReco__631->SetMinimum(0);
   projReco__631->SetMaximum(5344192);
   projReco__631->SetEntries(943853);
   projReco__631->SetDirectory(0);
   projReco__631->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__631->SetLineColor(ci);
   projReco__631->SetLineWidth(3);
   projReco__631->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__631->GetXaxis()->SetRange(1,20);
   projReco__631->GetXaxis()->SetNdivisions(505);
   projReco__631->GetXaxis()->SetLabelFont(132);
   projReco__631->GetXaxis()->SetLabelSize(0.05);
   projReco__631->GetXaxis()->SetTitleSize(0.06);
   projReco__631->GetXaxis()->SetTitleOffset(0.95);
   projReco__631->GetXaxis()->SetTitleFont(132);
   projReco__631->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__631->GetYaxis()->SetNdivisions(505);
   projReco__631->GetYaxis()->SetLabelFont(132);
   projReco__631->GetYaxis()->SetLabelSize(0.05);
   projReco__631->GetYaxis()->SetTitleSize(0.06);
   projReco__631->GetYaxis()->SetTitleOffset(1.1);
   projReco__631->GetYaxis()->SetTitleFont(132);
   projReco__631->GetZaxis()->SetLabelFont(132);
   projReco__631->GetZaxis()->SetLabelSize(0.05);
   projReco__631->GetZaxis()->SetTitleSize(0.06);
   projReco__631->GetZaxis()->SetTitleFont(132);
   projReco__631->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC0pi_costh_13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:45:17 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-1.410959,-0.1978418,1.328767,1.215314);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__552 = new TH1D("thisHist__552","thisHist",30,-1,1);
   thisHist__552->SetBinContent(1,0.04591615);
   thisHist__552->SetBinContent(2,0.04846816);
   thisHist__552->SetBinContent(3,0.05181102);
   thisHist__552->SetBinContent(4,0.05507413);
   thisHist__552->SetBinContent(5,0.05890213);
   thisHist__552->SetBinContent(6,0.06151395);
   thisHist__552->SetBinContent(7,0.06514258);
   thisHist__552->SetBinContent(8,0.06978803);
   thisHist__552->SetBinContent(9,0.07448664);
   thisHist__552->SetBinContent(10,0.08030841);
   thisHist__552->SetBinContent(11,0.08526621);
   thisHist__552->SetBinContent(12,0.09017084);
   thisHist__552->SetBinContent(13,0.09853132);
   thisHist__552->SetBinContent(14,0.1061209);
   thisHist__552->SetBinContent(15,0.1144681);
   thisHist__552->SetBinContent(16,0.1226292);
   thisHist__552->SetBinContent(17,0.1331628);
   thisHist__552->SetBinContent(18,0.1449393);
   thisHist__552->SetBinContent(19,0.1564897);
   thisHist__552->SetBinContent(20,0.1738155);
   thisHist__552->SetBinContent(21,0.1902706);
   thisHist__552->SetBinContent(22,0.2086463);
   thisHist__552->SetBinContent(23,0.2330632);
   thisHist__552->SetBinContent(24,0.2582709);
   thisHist__552->SetBinContent(25,0.2886092);
   thisHist__552->SetBinContent(26,0.3276867);
   thisHist__552->SetBinContent(27,0.3752644);
   thisHist__552->SetBinContent(28,0.4334354);
   thisHist__552->SetBinContent(29,0.5280058);
   thisHist__552->SetBinContent(30,0.9301393);
   thisHist__552->SetMinimum(0);
   thisHist__552->SetMaximum(1.059867);
   thisHist__552->SetEntries(844196);
   thisHist__552->SetDirectory(0);
   thisHist__552->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__552->SetLineColor(ci);
   thisHist__552->SetLineWidth(3);
   thisHist__552->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__552->GetXaxis()->SetNdivisions(505);
   thisHist__552->GetXaxis()->SetLabelFont(132);
   thisHist__552->GetXaxis()->SetLabelSize(0.05);
   thisHist__552->GetXaxis()->SetTitleSize(0.06);
   thisHist__552->GetXaxis()->SetTitleOffset(0.95);
   thisHist__552->GetXaxis()->SetTitleFont(132);
   thisHist__552->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__552->GetYaxis()->SetNdivisions(505);
   thisHist__552->GetYaxis()->SetLabelFont(132);
   thisHist__552->GetYaxis()->SetLabelSize(0.05);
   thisHist__552->GetYaxis()->SetTitleSize(0.06);
   thisHist__552->GetYaxis()->SetTitleOffset(1.1);
   thisHist__552->GetYaxis()->SetTitleFont(132);
   thisHist__552->GetZaxis()->SetLabelFont(132);
   thisHist__552->GetZaxis()->SetLabelSize(0.05);
   thisHist__552->GetZaxis()->SetTitleSize(0.06);
   thisHist__552->GetZaxis()->SetTitleFont(132);
   thisHist__552->Draw("C");
   
   TH1D *thisHist__553 = new TH1D("thisHist__553","thisHist",30,-1,1);
   thisHist__553->SetBinContent(1,0.04591615);
   thisHist__553->SetBinContent(2,0.04846816);
   thisHist__553->SetBinContent(3,0.05181102);
   thisHist__553->SetBinContent(4,0.05507413);
   thisHist__553->SetBinContent(5,0.05890213);
   thisHist__553->SetBinContent(6,0.06151395);
   thisHist__553->SetBinContent(7,0.06514258);
   thisHist__553->SetBinContent(8,0.06978803);
   thisHist__553->SetBinContent(9,0.07448664);
   thisHist__553->SetBinContent(10,0.08030841);
   thisHist__553->SetBinContent(11,0.08526621);
   thisHist__553->SetBinContent(12,0.09017084);
   thisHist__553->SetBinContent(13,0.09853132);
   thisHist__553->SetBinContent(14,0.1061209);
   thisHist__553->SetBinContent(15,0.1144681);
   thisHist__553->SetBinContent(16,0.1226292);
   thisHist__553->SetBinContent(17,0.1331628);
   thisHist__553->SetBinContent(18,0.1449393);
   thisHist__553->SetBinContent(19,0.1564897);
   thisHist__553->SetBinContent(20,0.1738155);
   thisHist__553->SetBinContent(21,0.1902706);
   thisHist__553->SetBinContent(22,0.2086463);
   thisHist__553->SetBinContent(23,0.2330632);
   thisHist__553->SetBinContent(24,0.2582709);
   thisHist__553->SetBinContent(25,0.2886092);
   thisHist__553->SetBinContent(26,0.3276867);
   thisHist__553->SetBinContent(27,0.3752644);
   thisHist__553->SetBinContent(28,0.4334354);
   thisHist__553->SetBinContent(29,0.5280058);
   thisHist__553->SetBinContent(30,0.9301393);
   thisHist__553->SetMinimum(0);
   thisHist__553->SetMaximum(1.059867);
   thisHist__553->SetEntries(844196);
   thisHist__553->SetDirectory(0);
   thisHist__553->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__553->SetLineColor(ci);
   thisHist__553->SetLineWidth(3);
   thisHist__553->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__553->GetXaxis()->SetNdivisions(505);
   thisHist__553->GetXaxis()->SetLabelFont(132);
   thisHist__553->GetXaxis()->SetLabelSize(0.05);
   thisHist__553->GetXaxis()->SetTitleSize(0.06);
   thisHist__553->GetXaxis()->SetTitleOffset(0.95);
   thisHist__553->GetXaxis()->SetTitleFont(132);
   thisHist__553->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__553->GetYaxis()->SetNdivisions(505);
   thisHist__553->GetYaxis()->SetLabelFont(132);
   thisHist__553->GetYaxis()->SetLabelSize(0.05);
   thisHist__553->GetYaxis()->SetTitleSize(0.06);
   thisHist__553->GetYaxis()->SetTitleOffset(1.1);
   thisHist__553->GetYaxis()->SetTitleFont(132);
   thisHist__553->GetZaxis()->SetLabelFont(132);
   thisHist__553->GetZaxis()->SetLabelSize(0.05);
   thisHist__553->GetZaxis()->SetTitleSize(0.06);
   thisHist__553->GetZaxis()->SetTitleFont(132);
   thisHist__553->Draw("CSAME");
   
   TH1D *thisHist__554 = new TH1D("thisHist__554","thisHist",30,-1,1);
   thisHist__554->SetBinContent(1,0.04842869);
   thisHist__554->SetBinContent(2,0.05201106);
   thisHist__554->SetBinContent(3,0.05455016);
   thisHist__554->SetBinContent(4,0.05766092);
   thisHist__554->SetBinContent(5,0.06210553);
   thisHist__554->SetBinContent(6,0.06504956);
   thisHist__554->SetBinContent(7,0.0694513);
   thisHist__554->SetBinContent(8,0.07374347);
   thisHist__554->SetBinContent(9,0.0796077);
   thisHist__554->SetBinContent(10,0.08310432);
   thisHist__554->SetBinContent(11,0.09057394);
   thisHist__554->SetBinContent(12,0.09607612);
   thisHist__554->SetBinContent(13,0.1045843);
   thisHist__554->SetBinContent(14,0.1120729);
   thisHist__554->SetBinContent(15,0.1205096);
   thisHist__554->SetBinContent(16,0.1296894);
   thisHist__554->SetBinContent(17,0.1419657);
   thisHist__554->SetBinContent(18,0.1565381);
   thisHist__554->SetBinContent(19,0.1700721);
   thisHist__554->SetBinContent(20,0.1869025);
   thisHist__554->SetBinContent(21,0.2066294);
   thisHist__554->SetBinContent(22,0.2259085);
   thisHist__554->SetBinContent(23,0.2549866);
   thisHist__554->SetBinContent(24,0.2829834);
   thisHist__554->SetBinContent(25,0.3189453);
   thisHist__554->SetBinContent(26,0.3608857);
   thisHist__554->SetBinContent(27,0.4110436);
   thisHist__554->SetBinContent(28,0.4682472);
   thisHist__554->SetBinContent(29,0.5539097);
   thisHist__554->SetBinContent(30,0.9038768);
   thisHist__554->SetEntries(1247350);
   thisHist__554->SetDirectory(0);
   thisHist__554->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__554->SetLineColor(ci);
   thisHist__554->SetLineWidth(3);
   thisHist__554->GetXaxis()->SetNdivisions(505);
   thisHist__554->GetXaxis()->SetLabelFont(132);
   thisHist__554->GetXaxis()->SetLabelSize(0.05);
   thisHist__554->GetXaxis()->SetTitleSize(0.06);
   thisHist__554->GetXaxis()->SetTitleFont(132);
   thisHist__554->GetYaxis()->SetNdivisions(505);
   thisHist__554->GetYaxis()->SetLabelFont(132);
   thisHist__554->GetYaxis()->SetLabelSize(0.05);
   thisHist__554->GetYaxis()->SetTitleSize(0.06);
   thisHist__554->GetYaxis()->SetTitleFont(132);
   thisHist__554->GetZaxis()->SetLabelFont(132);
   thisHist__554->GetZaxis()->SetLabelSize(0.05);
   thisHist__554->GetZaxis()->SetTitleSize(0.06);
   thisHist__554->GetZaxis()->SetTitleFont(132);
   thisHist__554->Draw("CSAME");
   
   TH1D *thisHist__555 = new TH1D("thisHist__555","thisHist",30,-1,1);
   thisHist__555->SetBinContent(1,0.0454484);
   thisHist__555->SetBinContent(2,0.04749511);
   thisHist__555->SetBinContent(3,0.05052028);
   thisHist__555->SetBinContent(4,0.05341309);
   thisHist__555->SetBinContent(5,0.05567251);
   thisHist__555->SetBinContent(6,0.06039934);
   thisHist__555->SetBinContent(7,0.06332524);
   thisHist__555->SetBinContent(8,0.06773064);
   thisHist__555->SetBinContent(9,0.07155936);
   thisHist__555->SetBinContent(10,0.07844634);
   thisHist__555->SetBinContent(11,0.08334333);
   thisHist__555->SetBinContent(12,0.08855229);
   thisHist__555->SetBinContent(13,0.09663043);
   thisHist__555->SetBinContent(14,0.1038436);
   thisHist__555->SetBinContent(15,0.1112741);
   thisHist__555->SetBinContent(16,0.1211201);
   thisHist__555->SetBinContent(17,0.1336084);
   thisHist__555->SetBinContent(18,0.1453356);
   thisHist__555->SetBinContent(19,0.1583438);
   thisHist__555->SetBinContent(20,0.1756582);
   thisHist__555->SetBinContent(21,0.1953076);
   thisHist__555->SetBinContent(22,0.2165263);
   thisHist__555->SetBinContent(23,0.2437906);
   thisHist__555->SetBinContent(24,0.2786225);
   thisHist__555->SetBinContent(25,0.3166687);
   thisHist__555->SetBinContent(26,0.3636817);
   thisHist__555->SetBinContent(27,0.4246057);
   thisHist__555->SetBinContent(28,0.4987648);
   thisHist__555->SetBinContent(29,0.6034498);
   thisHist__555->SetBinContent(30,0.9635155);
   thisHist__555->SetEntries(1251719);
   thisHist__555->SetDirectory(0);
   thisHist__555->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__555->SetLineColor(ci);
   thisHist__555->SetLineWidth(3);
   thisHist__555->GetXaxis()->SetNdivisions(505);
   thisHist__555->GetXaxis()->SetLabelFont(132);
   thisHist__555->GetXaxis()->SetLabelSize(0.05);
   thisHist__555->GetXaxis()->SetTitleSize(0.06);
   thisHist__555->GetXaxis()->SetTitleFont(132);
   thisHist__555->GetYaxis()->SetNdivisions(505);
   thisHist__555->GetYaxis()->SetLabelFont(132);
   thisHist__555->GetYaxis()->SetLabelSize(0.05);
   thisHist__555->GetYaxis()->SetTitleSize(0.06);
   thisHist__555->GetYaxis()->SetTitleFont(132);
   thisHist__555->GetZaxis()->SetLabelFont(132);
   thisHist__555->GetZaxis()->SetLabelSize(0.05);
   thisHist__555->GetZaxis()->SetTitleSize(0.06);
   thisHist__555->GetZaxis()->SetTitleFont(132);
   thisHist__555->Draw("CSAME");
   
   TH1D *thisHist__556 = new TH1D("thisHist__556","thisHist",30,-1,1);
   thisHist__556->SetBinContent(1,0.04788456);
   thisHist__556->SetBinContent(2,0.05033187);
   thisHist__556->SetBinContent(3,0.05401265);
   thisHist__556->SetBinContent(4,0.05690223);
   thisHist__556->SetBinContent(5,0.05971319);
   thisHist__556->SetBinContent(6,0.06241604);
   thisHist__556->SetBinContent(7,0.06652436);
   thisHist__556->SetBinContent(8,0.07136491);
   thisHist__556->SetBinContent(9,0.07653471);
   thisHist__556->SetBinContent(10,0.08055949);
   thisHist__556->SetBinContent(11,0.08688414);
   thisHist__556->SetBinContent(12,0.09067795);
   thisHist__556->SetBinContent(13,0.09803952);
   thisHist__556->SetBinContent(14,0.1041627);
   thisHist__556->SetBinContent(15,0.110738);
   thisHist__556->SetBinContent(16,0.1221735);
   thisHist__556->SetBinContent(17,0.1312648);
   thisHist__556->SetBinContent(18,0.1448085);
   thisHist__556->SetBinContent(19,0.1549565);
   thisHist__556->SetBinContent(20,0.1700531);
   thisHist__556->SetBinContent(21,0.1858328);
   thisHist__556->SetBinContent(22,0.2029737);
   thisHist__556->SetBinContent(23,0.2256432);
   thisHist__556->SetBinContent(24,0.25105);
   thisHist__556->SetBinContent(25,0.2808697);
   thisHist__556->SetBinContent(26,0.3179822);
   thisHist__556->SetBinContent(27,0.3644072);
   thisHist__556->SetBinContent(28,0.4226511);
   thisHist__556->SetBinContent(29,0.5192261);
   thisHist__556->SetBinContent(30,0.9198466);
   thisHist__556->SetEntries(1125395);
   thisHist__556->SetDirectory(0);
   thisHist__556->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__556->SetLineColor(ci);
   thisHist__556->SetLineWidth(3);
   thisHist__556->GetXaxis()->SetNdivisions(505);
   thisHist__556->GetXaxis()->SetLabelFont(132);
   thisHist__556->GetXaxis()->SetLabelSize(0.05);
   thisHist__556->GetXaxis()->SetTitleSize(0.06);
   thisHist__556->GetXaxis()->SetTitleFont(132);
   thisHist__556->GetYaxis()->SetNdivisions(505);
   thisHist__556->GetYaxis()->SetLabelFont(132);
   thisHist__556->GetYaxis()->SetLabelSize(0.05);
   thisHist__556->GetYaxis()->SetTitleSize(0.06);
   thisHist__556->GetYaxis()->SetTitleFont(132);
   thisHist__556->GetZaxis()->SetLabelFont(132);
   thisHist__556->GetZaxis()->SetLabelSize(0.05);
   thisHist__556->GetZaxis()->SetTitleSize(0.06);
   thisHist__556->GetZaxis()->SetTitleFont(132);
   thisHist__556->Draw("CSAME");
   
   TH1D *thisHist__557 = new TH1D("thisHist__557","thisHist",30,-1,1);
   thisHist__557->SetBinContent(1,0.04858022);
   thisHist__557->SetBinContent(2,0.05095693);
   thisHist__557->SetBinContent(3,0.05367918);
   thisHist__557->SetBinContent(4,0.05587379);
   thisHist__557->SetBinContent(5,0.05920773);
   thisHist__557->SetBinContent(6,0.06302261);
   thisHist__557->SetBinContent(7,0.0666227);
   thisHist__557->SetBinContent(8,0.06998932);
   thisHist__557->SetBinContent(9,0.07578869);
   thisHist__557->SetBinContent(10,0.07955688);
   thisHist__557->SetBinContent(11,0.08473055);
   thisHist__557->SetBinContent(12,0.09101087);
   thisHist__557->SetBinContent(13,0.09753866);
   thisHist__557->SetBinContent(14,0.1048509);
   thisHist__557->SetBinContent(15,0.1138255);
   thisHist__557->SetBinContent(16,0.1216513);
   thisHist__557->SetBinContent(17,0.1313917);
   thisHist__557->SetBinContent(18,0.1418371);
   thisHist__557->SetBinContent(19,0.1557145);
   thisHist__557->SetBinContent(20,0.1704043);
   thisHist__557->SetBinContent(21,0.1857292);
   thisHist__557->SetBinContent(22,0.2018759);
   thisHist__557->SetBinContent(23,0.2250641);
   thisHist__557->SetBinContent(24,0.2510305);
   thisHist__557->SetBinContent(25,0.280541);
   thisHist__557->SetBinContent(26,0.3159302);
   thisHist__557->SetBinContent(27,0.3622925);
   thisHist__557->SetBinContent(28,0.4243158);
   thisHist__557->SetBinContent(29,0.5122916);
   thisHist__557->SetBinContent(30,0.9099359);
   thisHist__557->SetEntries(1179009);
   thisHist__557->SetDirectory(0);
   thisHist__557->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__557->SetLineColor(ci);
   thisHist__557->SetLineWidth(3);
   thisHist__557->GetXaxis()->SetNdivisions(505);
   thisHist__557->GetXaxis()->SetLabelFont(132);
   thisHist__557->GetXaxis()->SetLabelSize(0.05);
   thisHist__557->GetXaxis()->SetTitleSize(0.06);
   thisHist__557->GetXaxis()->SetTitleFont(132);
   thisHist__557->GetYaxis()->SetNdivisions(505);
   thisHist__557->GetYaxis()->SetLabelFont(132);
   thisHist__557->GetYaxis()->SetLabelSize(0.05);
   thisHist__557->GetYaxis()->SetTitleSize(0.06);
   thisHist__557->GetYaxis()->SetTitleFont(132);
   thisHist__557->GetZaxis()->SetLabelFont(132);
   thisHist__557->GetZaxis()->SetLabelSize(0.05);
   thisHist__557->GetZaxis()->SetTitleSize(0.06);
   thisHist__557->GetZaxis()->SetTitleFont(132);
   thisHist__557->Draw("CSAME");
   
   TH1D *thisHist__558 = new TH1D("thisHist__558","thisHist",30,-1,1);
   thisHist__558->SetBinContent(1,0.04591615);
   thisHist__558->SetBinContent(2,0.04846816);
   thisHist__558->SetBinContent(3,0.05181102);
   thisHist__558->SetBinContent(4,0.05507413);
   thisHist__558->SetBinContent(5,0.05890213);
   thisHist__558->SetBinContent(6,0.06151395);
   thisHist__558->SetBinContent(7,0.06514258);
   thisHist__558->SetBinContent(8,0.06978803);
   thisHist__558->SetBinContent(9,0.07448664);
   thisHist__558->SetBinContent(10,0.08030841);
   thisHist__558->SetBinContent(11,0.08526621);
   thisHist__558->SetBinContent(12,0.09017084);
   thisHist__558->SetBinContent(13,0.09853132);
   thisHist__558->SetBinContent(14,0.1061209);
   thisHist__558->SetBinContent(15,0.1144681);
   thisHist__558->SetBinContent(16,0.1226292);
   thisHist__558->SetBinContent(17,0.1331628);
   thisHist__558->SetBinContent(18,0.1449393);
   thisHist__558->SetBinContent(19,0.1564897);
   thisHist__558->SetBinContent(20,0.1738155);
   thisHist__558->SetBinContent(21,0.1902706);
   thisHist__558->SetBinContent(22,0.2086463);
   thisHist__558->SetBinContent(23,0.2330632);
   thisHist__558->SetBinContent(24,0.2582709);
   thisHist__558->SetBinContent(25,0.2886092);
   thisHist__558->SetBinContent(26,0.3276867);
   thisHist__558->SetBinContent(27,0.3752644);
   thisHist__558->SetBinContent(28,0.4334354);
   thisHist__558->SetBinContent(29,0.5280058);
   thisHist__558->SetBinContent(30,0.9301393);
   thisHist__558->SetMinimum(0);
   thisHist__558->SetMaximum(1.059867);
   thisHist__558->SetEntries(844196);
   thisHist__558->SetDirectory(0);
   thisHist__558->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__558->SetLineColor(ci);
   thisHist__558->SetLineWidth(3);
   thisHist__558->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__558->GetXaxis()->SetNdivisions(505);
   thisHist__558->GetXaxis()->SetLabelFont(132);
   thisHist__558->GetXaxis()->SetLabelSize(0.05);
   thisHist__558->GetXaxis()->SetTitleSize(0.06);
   thisHist__558->GetXaxis()->SetTitleOffset(0.95);
   thisHist__558->GetXaxis()->SetTitleFont(132);
   thisHist__558->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__558->GetYaxis()->SetNdivisions(505);
   thisHist__558->GetYaxis()->SetLabelFont(132);
   thisHist__558->GetYaxis()->SetLabelSize(0.05);
   thisHist__558->GetYaxis()->SetTitleSize(0.06);
   thisHist__558->GetYaxis()->SetTitleOffset(1.1);
   thisHist__558->GetYaxis()->SetTitleFont(132);
   thisHist__558->GetZaxis()->SetLabelFont(132);
   thisHist__558->GetZaxis()->SetLabelSize(0.05);
   thisHist__558->GetZaxis()->SetTitleSize(0.06);
   thisHist__558->GetZaxis()->SetTitleFont(132);
   thisHist__558->Draw("sameaxis");
   Double_t xAxis248[19] = {-1, -0.8, -0.6, -0.5, -0.4, -0.3, -0.2, -0.1, 0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *modRate_px__559 = new TH1D("modRate_px__559","",18, xAxis248);
   modRate_px__559->SetBinContent(1,0.1743122);
   modRate_px__559->SetBinContent(2,0.1830148);
   modRate_px__559->SetBinContent(3,0.232711);
   modRate_px__559->SetBinContent(4,0.2799866);
   modRate_px__559->SetBinContent(5,0.337419);
   modRate_px__559->SetBinContent(6,0.3154004);
   modRate_px__559->SetBinContent(7,0.2372821);
   modRate_px__559->SetBinContent(8,0.1623087);
   modRate_px__559->SetBinContent(9,0.2047006);
   modRate_px__559->SetBinContent(10,0.2512539);
   modRate_px__559->SetBinContent(11,0.3507642);
   modRate_px__559->SetBinContent(12,0.4822995);
   modRate_px__559->SetBinContent(13,0.5840333);
   modRate_px__559->SetBinContent(14,0.7371115);
   modRate_px__559->SetBinContent(15,0.8069437);
   modRate_px__559->SetBinContent(16,0.8859622);
   modRate_px__559->SetBinContent(17,0.9635155);
   modRate_px__559->SetBinContent(18,0.9581611);
   modRate_px__559->SetBinError(1,31.28789);
   modRate_px__559->SetBinError(2,34.13028);
   modRate_px__559->SetBinError(3,32.50947);
   modRate_px__559->SetBinError(4,40.97928);
   modRate_px__559->SetBinError(5,50.92437);
   modRate_px__559->SetBinError(6,49.31021);
   modRate_px__559->SetBinError(7,38.35719);
   modRate_px__559->SetBinError(8,27.90882);
   modRate_px__559->SetBinError(9,37.38272);
   modRate_px__559->SetBinError(10,47.95567);
   modRate_px__559->SetBinError(11,70.96647);
   modRate_px__559->SetBinError(12,102.3972);
   modRate_px__559->SetBinError(13,133.3425);
   modRate_px__559->SetBinError(14,178.7883);
   modRate_px__559->SetBinError(15,213.8317);
   modRate_px__559->SetBinError(16,258.0813);
   modRate_px__559->SetBinError(17,313.6417);
   modRate_px__559->SetBinError(18,401.519);
   modRate_px__559->SetEntries(652596.5);
   modRate_px__559->SetDirectory(0);
   modRate_px__559->SetStats(0);
   modRate_px__559->SetLineStyle(7);
   modRate_px__559->SetLineWidth(3);
   modRate_px__559->GetXaxis()->SetTitle("True Muon cos#theta");
   modRate_px__559->GetXaxis()->SetRange(1,20);
   modRate_px__559->GetXaxis()->SetNdivisions(505);
   modRate_px__559->GetXaxis()->SetLabelFont(132);
   modRate_px__559->GetXaxis()->SetLabelSize(0.05);
   modRate_px__559->GetXaxis()->SetTitleSize(0.06);
   modRate_px__559->GetXaxis()->SetTitleFont(132);
   modRate_px__559->GetYaxis()->SetNdivisions(505);
   modRate_px__559->GetYaxis()->SetLabelFont(132);
   modRate_px__559->GetYaxis()->SetLabelSize(0.05);
   modRate_px__559->GetYaxis()->SetTitleSize(0.06);
   modRate_px__559->GetYaxis()->SetTitleFont(132);
   modRate_px__559->GetZaxis()->SetLabelFont(132);
   modRate_px__559->GetZaxis()->SetLabelSize(0.05);
   modRate_px__559->GetZaxis()->SetTitleSize(0.06);
   modRate_px__559->GetZaxis()->SetTitleFont(132);
   modRate_px__559->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1,0,1,1.059867,0,0.6701662,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__560 = new TH1D("thisHist__560","thisHist",30,-1,1);
   thisHist__560->SetBinContent(1,0.04591615);
   thisHist__560->SetBinContent(2,0.04846816);
   thisHist__560->SetBinContent(3,0.05181102);
   thisHist__560->SetBinContent(4,0.05507413);
   thisHist__560->SetBinContent(5,0.05890213);
   thisHist__560->SetBinContent(6,0.06151395);
   thisHist__560->SetBinContent(7,0.06514258);
   thisHist__560->SetBinContent(8,0.06978803);
   thisHist__560->SetBinContent(9,0.07448664);
   thisHist__560->SetBinContent(10,0.08030841);
   thisHist__560->SetBinContent(11,0.08526621);
   thisHist__560->SetBinContent(12,0.09017084);
   thisHist__560->SetBinContent(13,0.09853132);
   thisHist__560->SetBinContent(14,0.1061209);
   thisHist__560->SetBinContent(15,0.1144681);
   thisHist__560->SetBinContent(16,0.1226292);
   thisHist__560->SetBinContent(17,0.1331628);
   thisHist__560->SetBinContent(18,0.1449393);
   thisHist__560->SetBinContent(19,0.1564897);
   thisHist__560->SetBinContent(20,0.1738155);
   thisHist__560->SetBinContent(21,0.1902706);
   thisHist__560->SetBinContent(22,0.2086463);
   thisHist__560->SetBinContent(23,0.2330632);
   thisHist__560->SetBinContent(24,0.2582709);
   thisHist__560->SetBinContent(25,0.2886092);
   thisHist__560->SetBinContent(26,0.3276867);
   thisHist__560->SetBinContent(27,0.3752644);
   thisHist__560->SetBinContent(28,0.4334354);
   thisHist__560->SetBinContent(29,0.5280058);
   thisHist__560->SetBinContent(30,0.9301393);
   thisHist__560->SetMinimum(0);
   thisHist__560->SetMaximum(1.059867);
   thisHist__560->SetEntries(844196);
   thisHist__560->SetDirectory(0);
   thisHist__560->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__560->SetLineColor(ci);
   thisHist__560->SetLineWidth(3);
   thisHist__560->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__560->GetXaxis()->SetNdivisions(505);
   thisHist__560->GetXaxis()->SetLabelFont(132);
   thisHist__560->GetXaxis()->SetLabelSize(0.05);
   thisHist__560->GetXaxis()->SetTitleSize(0.06);
   thisHist__560->GetXaxis()->SetTitleOffset(0.95);
   thisHist__560->GetXaxis()->SetTitleFont(132);
   thisHist__560->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__560->GetYaxis()->SetNdivisions(505);
   thisHist__560->GetYaxis()->SetLabelFont(132);
   thisHist__560->GetYaxis()->SetLabelSize(0.05);
   thisHist__560->GetYaxis()->SetTitleSize(0.06);
   thisHist__560->GetYaxis()->SetTitleOffset(1.1);
   thisHist__560->GetYaxis()->SetTitleFont(132);
   thisHist__560->GetZaxis()->SetLabelFont(132);
   thisHist__560->GetZaxis()->SetLabelSize(0.05);
   thisHist__560->GetZaxis()->SetTitleSize(0.06);
   thisHist__560->GetZaxis()->SetTitleFont(132);
   thisHist__560->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC0pi_costh_13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:45:17 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-1.410959,-317056,1.328767,1947630);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis241[19] = {-1, -0.8, -0.6, -0.5, -0.4, -0.3, -0.2, -0.1, 0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__545 = new TH1D("projReco__545","",18, xAxis241);
   projReco__545->SetBinContent(1,12123.06);
   projReco__545->SetBinContent(2,15278.83);
   projReco__545->SetBinContent(3,22001.25);
   projReco__545->SetBinContent(4,29315.85);
   projReco__545->SetBinContent(5,39289.13);
   projReco__545->SetBinContent(6,40019.89);
   projReco__545->SetBinContent(7,34101.73);
   projReco__545->SetBinContent(8,25954.01);
   projReco__545->SetBinContent(9,36523.84);
   projReco__545->SetBinContent(10,50965.74);
   projReco__545->SetBinContent(11,80630.37);
   projReco__545->SetBinContent(12,128014.6);
   projReco__545->SetBinContent(13,179752.4);
   projReco__545->SetBinContent(14,264041.4);
   projReco__545->SetBinContent(15,344519.1);
   projReco__545->SetBinContent(16,457569.2);
   projReco__545->SetBinContent(17,623041.4);
   projReco__545->SetBinContent(18,1027526);
   projReco__545->SetMinimum(0);
   projReco__545->SetMaximum(1698514);
   projReco__545->SetEntries(652578.5);
   projReco__545->SetDirectory(0);
   projReco__545->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__545->SetLineColor(ci);
   projReco__545->SetLineWidth(3);
   projReco__545->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__545->GetXaxis()->SetRange(1,20);
   projReco__545->GetXaxis()->SetNdivisions(505);
   projReco__545->GetXaxis()->SetLabelFont(132);
   projReco__545->GetXaxis()->SetLabelSize(0.05);
   projReco__545->GetXaxis()->SetTitleSize(0.06);
   projReco__545->GetXaxis()->SetTitleOffset(0.95);
   projReco__545->GetXaxis()->SetTitleFont(132);
   projReco__545->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__545->GetYaxis()->SetNdivisions(505);
   projReco__545->GetYaxis()->SetLabelFont(132);
   projReco__545->GetYaxis()->SetLabelSize(0.05);
   projReco__545->GetYaxis()->SetTitleSize(0.06);
   projReco__545->GetYaxis()->SetTitleOffset(1.1);
   projReco__545->GetYaxis()->SetTitleFont(132);
   projReco__545->GetZaxis()->SetLabelFont(132);
   projReco__545->GetZaxis()->SetLabelSize(0.05);
   projReco__545->GetZaxis()->SetTitleSize(0.06);
   projReco__545->GetZaxis()->SetTitleFont(132);
   projReco__545->Draw("HIST");
   Double_t xAxis242[19] = {-1, -0.8, -0.6, -0.5, -0.4, -0.3, -0.2, -0.1, 0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__546 = new TH1D("projReco__546","",18, xAxis242);
   projReco__546->SetBinContent(1,12123.06);
   projReco__546->SetBinContent(2,15278.83);
   projReco__546->SetBinContent(3,22001.25);
   projReco__546->SetBinContent(4,29315.85);
   projReco__546->SetBinContent(5,39289.13);
   projReco__546->SetBinContent(6,40019.89);
   projReco__546->SetBinContent(7,34101.73);
   projReco__546->SetBinContent(8,25954.01);
   projReco__546->SetBinContent(9,36523.84);
   projReco__546->SetBinContent(10,50965.74);
   projReco__546->SetBinContent(11,80630.37);
   projReco__546->SetBinContent(12,128014.6);
   projReco__546->SetBinContent(13,179752.4);
   projReco__546->SetBinContent(14,264041.4);
   projReco__546->SetBinContent(15,344519.1);
   projReco__546->SetBinContent(16,457569.2);
   projReco__546->SetBinContent(17,623041.4);
   projReco__546->SetBinContent(18,1027526);
   projReco__546->SetMinimum(0);
   projReco__546->SetMaximum(1698514);
   projReco__546->SetEntries(652578.5);
   projReco__546->SetDirectory(0);
   projReco__546->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__546->SetLineColor(ci);
   projReco__546->SetLineWidth(3);
   projReco__546->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__546->GetXaxis()->SetRange(1,20);
   projReco__546->GetXaxis()->SetNdivisions(505);
   projReco__546->GetXaxis()->SetLabelFont(132);
   projReco__546->GetXaxis()->SetLabelSize(0.05);
   projReco__546->GetXaxis()->SetTitleSize(0.06);
   projReco__546->GetXaxis()->SetTitleOffset(0.95);
   projReco__546->GetXaxis()->SetTitleFont(132);
   projReco__546->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__546->GetYaxis()->SetNdivisions(505);
   projReco__546->GetYaxis()->SetLabelFont(132);
   projReco__546->GetYaxis()->SetLabelSize(0.05);
   projReco__546->GetYaxis()->SetTitleSize(0.06);
   projReco__546->GetYaxis()->SetTitleOffset(1.1);
   projReco__546->GetYaxis()->SetTitleFont(132);
   projReco__546->GetZaxis()->SetLabelFont(132);
   projReco__546->GetZaxis()->SetLabelSize(0.05);
   projReco__546->GetZaxis()->SetTitleSize(0.06);
   projReco__546->GetZaxis()->SetTitleFont(132);
   projReco__546->Draw("HIST SAME");
   Double_t xAxis243[21] = {-1, -0.9, -0.8, -0.7, -0.6, -0.5, -0.4, -0.3, -0.2, -0.1, 0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__547 = new TH1D("projReco__547","",20, xAxis243);
   projReco__547->SetBinContent(1,18878.18);
   projReco__547->SetBinContent(2,18324.14);
   projReco__547->SetBinContent(3,20696.15);
   projReco__547->SetBinContent(4,25991.55);
   projReco__547->SetBinContent(5,33954.95);
   projReco__547->SetBinContent(6,45520.64);
   projReco__547->SetBinContent(7,59242.93);
   projReco__547->SetBinContent(8,61382.07);
   projReco__547->SetBinContent(9,51650.2);
   projReco__547->SetBinContent(10,39509.46);
   projReco__547->SetBinContent(11,55756.27);
   projReco__547->SetBinContent(12,77898.41);
   projReco__547->SetBinContent(13,125066.2);
   projReco__547->SetBinContent(14,196887);
   projReco__547->SetBinContent(15,275506.7);
   projReco__547->SetBinContent(16,411169.1);
   projReco__547->SetBinContent(17,536260.8);
   projReco__547->SetBinContent(18,714337);
   projReco__547->SetBinContent(19,951854);
   projReco__547->SetBinContent(20,1445722);
   projReco__547->SetEntries(975280.7);
   projReco__547->SetDirectory(0);
   projReco__547->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__547->SetLineColor(ci);
   projReco__547->SetLineWidth(3);
   projReco__547->GetXaxis()->SetTitle("True Muon cos#theta");
   projReco__547->GetXaxis()->SetRange(1,20);
   projReco__547->GetXaxis()->SetNdivisions(505);
   projReco__547->GetXaxis()->SetLabelFont(132);
   projReco__547->GetXaxis()->SetLabelSize(0.05);
   projReco__547->GetXaxis()->SetTitleSize(0.06);
   projReco__547->GetXaxis()->SetTitleFont(132);
   projReco__547->GetYaxis()->SetNdivisions(505);
   projReco__547->GetYaxis()->SetLabelFont(132);
   projReco__547->GetYaxis()->SetLabelSize(0.05);
   projReco__547->GetYaxis()->SetTitleSize(0.06);
   projReco__547->GetYaxis()->SetTitleFont(132);
   projReco__547->GetZaxis()->SetLabelFont(132);
   projReco__547->GetZaxis()->SetLabelSize(0.05);
   projReco__547->GetZaxis()->SetTitleSize(0.06);
   projReco__547->GetZaxis()->SetTitleFont(132);
   projReco__547->Draw("HIST SAME");
   Double_t xAxis244[20] = {-1, -0.8, -0.7, -0.6, -0.5, -0.4, -0.3, -0.2, -0.1, 0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__548 = new TH1D("projReco__548","",19, xAxis244);
   projReco__548->SetBinContent(1,15068.82);
   projReco__548->SetBinContent(2,16541.81);
   projReco__548->SetBinContent(3,21229.3);
   projReco__548->SetBinContent(4,27411.72);
   projReco__548->SetBinContent(5,35868.84);
   projReco__548->SetBinContent(6,48946.99);
   projReco__548->SetBinContent(7,49908.54);
   projReco__548->SetBinContent(8,43463.54);
   projReco__548->SetBinContent(9,32998.65);
   projReco__548->SetBinContent(10,46539.64);
   projReco__548->SetBinContent(11,66562.45);
   projReco__548->SetBinContent(12,108314.8);
   projReco__548->SetBinContent(13,176647.1);
   projReco__548->SetBinContent(14,253869.5);
   projReco__548->SetBinContent(15,390068.8);
   projReco__548->SetBinContent(16,525447.9);
   projReco__548->SetBinContent(17,725329.4);
   projReco__548->SetBinContent(18,1015171);
   projReco__548->SetBinContent(19,1544104);
   projReco__548->SetEntries(960515.1);
   projReco__548->SetDirectory(0);
   projReco__548->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__548->SetLineColor(ci);
   projReco__548->SetLineWidth(3);
   projReco__548->GetXaxis()->SetTitle("True Muon cos#theta");
   projReco__548->GetXaxis()->SetRange(1,20);
   projReco__548->GetXaxis()->SetNdivisions(505);
   projReco__548->GetXaxis()->SetLabelFont(132);
   projReco__548->GetXaxis()->SetLabelSize(0.05);
   projReco__548->GetXaxis()->SetTitleSize(0.06);
   projReco__548->GetXaxis()->SetTitleFont(132);
   projReco__548->GetYaxis()->SetNdivisions(505);
   projReco__548->GetYaxis()->SetLabelFont(132);
   projReco__548->GetYaxis()->SetLabelSize(0.05);
   projReco__548->GetYaxis()->SetTitleSize(0.06);
   projReco__548->GetYaxis()->SetTitleFont(132);
   projReco__548->GetZaxis()->SetLabelFont(132);
   projReco__548->GetZaxis()->SetLabelSize(0.05);
   projReco__548->GetZaxis()->SetTitleSize(0.06);
   projReco__548->GetZaxis()->SetTitleFont(132);
   projReco__548->Draw("HIST SAME");
   Double_t xAxis245[21] = {-1, -0.9, -0.8, -0.7, -0.6, -0.5, -0.4, -0.3, -0.2, -0.1, 0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__549 = new TH1D("projReco__549","",20, xAxis245);
   projReco__549->SetBinContent(1,18490.61);
   projReco__549->SetBinContent(2,17564.72);
   projReco__549->SetBinContent(3,19670.86);
   projReco__549->SetBinContent(4,24293.69);
   projReco__549->SetBinContent(5,32030.88);
   projReco__549->SetBinContent(6,42355.14);
   projReco__549->SetBinContent(7,55411.95);
   projReco__549->SetBinContent(8,56242.58);
   projReco__549->SetBinContent(9,46263.76);
   projReco__549->SetBinContent(10,34992.65);
   projReco__549->SetBinContent(11,50212.31);
   projReco__549->SetBinContent(12,69294.38);
   projReco__549->SetBinContent(13,107662.3);
   projReco__549->SetBinContent(14,170542);
   projReco__549->SetBinContent(15,234340.5);
   projReco__549->SetBinContent(16,347800);
   projReco__549->SetBinContent(17,446641.1);
   projReco__549->SetBinContent(18,597622.2);
   projReco__549->SetBinContent(19,816937.9);
   projReco__549->SetBinContent(20,1359754);
   projReco__549->SetEntries(869728.8);
   projReco__549->SetDirectory(0);
   projReco__549->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__549->SetLineColor(ci);
   projReco__549->SetLineWidth(3);
   projReco__549->GetXaxis()->SetTitle("True Muon cos#theta");
   projReco__549->GetXaxis()->SetRange(1,20);
   projReco__549->GetXaxis()->SetNdivisions(505);
   projReco__549->GetXaxis()->SetLabelFont(132);
   projReco__549->GetXaxis()->SetLabelSize(0.05);
   projReco__549->GetXaxis()->SetTitleSize(0.06);
   projReco__549->GetXaxis()->SetTitleFont(132);
   projReco__549->GetYaxis()->SetNdivisions(505);
   projReco__549->GetYaxis()->SetLabelFont(132);
   projReco__549->GetYaxis()->SetLabelSize(0.05);
   projReco__549->GetYaxis()->SetTitleSize(0.06);
   projReco__549->GetYaxis()->SetTitleFont(132);
   projReco__549->GetZaxis()->SetLabelFont(132);
   projReco__549->GetZaxis()->SetLabelSize(0.05);
   projReco__549->GetZaxis()->SetTitleSize(0.06);
   projReco__549->GetZaxis()->SetTitleFont(132);
   projReco__549->Draw("HIST SAME");
   Double_t xAxis246[21] = {-1, -0.9, -0.8, -0.7, -0.6, -0.5, -0.4, -0.3, -0.2, -0.1, 0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__550 = new TH1D("projReco__550","",20, xAxis246);
   projReco__550->SetBinContent(1,19386.49);
   projReco__550->SetBinContent(2,18353.31);
   projReco__550->SetBinContent(3,20352.65);
   projReco__550->SetBinContent(4,25855.56);
   projReco__550->SetBinContent(5,33222.09);
   projReco__550->SetBinContent(6,44333.78);
   projReco__550->SetBinContent(7,57118.75);
   projReco__550->SetBinContent(8,58897.11);
   projReco__550->SetBinContent(9,48657.66);
   projReco__550->SetBinContent(10,37724.35);
   projReco__550->SetBinContent(11,52490.94);
   projReco__550->SetBinContent(12,72364.21);
   projReco__550->SetBinContent(13,113994.4);
   projReco__550->SetBinContent(14,179380.4);
   projReco__550->SetBinContent(15,246584.8);
   projReco__550->SetBinContent(16,365150.7);
   projReco__550->SetBinContent(17,469909.5);
   projReco__550->SetBinContent(18,625497.9);
   projReco__550->SetBinContent(19,860317.8);
   projReco__550->SetBinContent(20,1417873);
   projReco__550->SetEntries(911317.4);
   projReco__550->SetDirectory(0);
   projReco__550->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__550->SetLineColor(ci);
   projReco__550->SetLineWidth(3);
   projReco__550->GetXaxis()->SetTitle("True Muon cos#theta");
   projReco__550->GetXaxis()->SetRange(1,20);
   projReco__550->GetXaxis()->SetNdivisions(505);
   projReco__550->GetXaxis()->SetLabelFont(132);
   projReco__550->GetXaxis()->SetLabelSize(0.05);
   projReco__550->GetXaxis()->SetTitleSize(0.06);
   projReco__550->GetXaxis()->SetTitleFont(132);
   projReco__550->GetYaxis()->SetNdivisions(505);
   projReco__550->GetYaxis()->SetLabelFont(132);
   projReco__550->GetYaxis()->SetLabelSize(0.05);
   projReco__550->GetYaxis()->SetTitleSize(0.06);
   projReco__550->GetYaxis()->SetTitleFont(132);
   projReco__550->GetZaxis()->SetLabelFont(132);
   projReco__550->GetZaxis()->SetLabelSize(0.05);
   projReco__550->GetZaxis()->SetTitleSize(0.06);
   projReco__550->GetZaxis()->SetTitleFont(132);
   projReco__550->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis247[19] = {-1, -0.8, -0.6, -0.5, -0.4, -0.3, -0.2, -0.1, 0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__551 = new TH1D("projReco__551","",18, xAxis247);
   projReco__551->SetBinContent(1,12123.06);
   projReco__551->SetBinContent(2,15278.83);
   projReco__551->SetBinContent(3,22001.25);
   projReco__551->SetBinContent(4,29315.85);
   projReco__551->SetBinContent(5,39289.13);
   projReco__551->SetBinContent(6,40019.89);
   projReco__551->SetBinContent(7,34101.73);
   projReco__551->SetBinContent(8,25954.01);
   projReco__551->SetBinContent(9,36523.84);
   projReco__551->SetBinContent(10,50965.74);
   projReco__551->SetBinContent(11,80630.37);
   projReco__551->SetBinContent(12,128014.6);
   projReco__551->SetBinContent(13,179752.4);
   projReco__551->SetBinContent(14,264041.4);
   projReco__551->SetBinContent(15,344519.1);
   projReco__551->SetBinContent(16,457569.2);
   projReco__551->SetBinContent(17,623041.4);
   projReco__551->SetBinContent(18,1027526);
   projReco__551->SetMinimum(0);
   projReco__551->SetMaximum(1698514);
   projReco__551->SetEntries(652578.5);
   projReco__551->SetDirectory(0);
   projReco__551->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__551->SetLineColor(ci);
   projReco__551->SetLineWidth(3);
   projReco__551->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__551->GetXaxis()->SetRange(1,20);
   projReco__551->GetXaxis()->SetNdivisions(505);
   projReco__551->GetXaxis()->SetLabelFont(132);
   projReco__551->GetXaxis()->SetLabelSize(0.05);
   projReco__551->GetXaxis()->SetTitleSize(0.06);
   projReco__551->GetXaxis()->SetTitleOffset(0.95);
   projReco__551->GetXaxis()->SetTitleFont(132);
   projReco__551->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__551->GetYaxis()->SetNdivisions(505);
   projReco__551->GetYaxis()->SetLabelFont(132);
   projReco__551->GetYaxis()->SetLabelSize(0.05);
   projReco__551->GetYaxis()->SetTitleSize(0.06);
   projReco__551->GetYaxis()->SetTitleOffset(1.1);
   projReco__551->GetYaxis()->SetTitleFont(132);
   projReco__551->GetZaxis()->SetLabelFont(132);
   projReco__551->GetZaxis()->SetLabelSize(0.05);
   projReco__551->GetZaxis()->SetTitleSize(0.06);
   projReco__551->GetZaxis()->SetTitleFont(132);
   projReco__551->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC0pi_costh_2212_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:45:51 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-1.410959,-0.1484304,1.328767,0.9117868);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__568 = new TH1D("thisHist__568","thisHist",30,-1,1);
   thisHist__568->SetBinContent(1,0.0135974);
   thisHist__568->SetBinContent(2,0.01592345);
   thisHist__568->SetBinContent(3,0.01925966);
   thisHist__568->SetBinContent(4,0.02100087);
   thisHist__568->SetBinContent(5,0.02322059);
   thisHist__568->SetBinContent(6,0.02518111);
   thisHist__568->SetBinContent(7,0.02893601);
   thisHist__568->SetBinContent(8,0.03253142);
   thisHist__568->SetBinContent(9,0.03518976);
   thisHist__568->SetBinContent(10,0.03853926);
   thisHist__568->SetBinContent(11,0.04341731);
   thisHist__568->SetBinContent(12,0.04858114);
   thisHist__568->SetBinContent(13,0.0540839);
   thisHist__568->SetBinContent(14,0.06200574);
   thisHist__568->SetBinContent(15,0.06976809);
   thisHist__568->SetBinContent(16,0.07951755);
   thisHist__568->SetBinContent(17,0.0929488);
   thisHist__568->SetBinContent(18,0.1099289);
   thisHist__568->SetBinContent(19,0.1314814);
   thisHist__568->SetBinContent(20,0.1588955);
   thisHist__568->SetBinContent(21,0.1951885);
   thisHist__568->SetBinContent(22,0.2393767);
   thisHist__568->SetBinContent(23,0.2919055);
   thisHist__568->SetBinContent(24,0.3499104);
   thisHist__568->SetBinContent(25,0.414003);
   thisHist__568->SetBinContent(26,0.4806741);
   thisHist__568->SetBinContent(27,0.5444676);
   thisHist__568->SetBinContent(28,0.6000069);
   thisHist__568->SetBinContent(29,0.6594939);
   thisHist__568->SetBinContent(30,0.7228753);
   thisHist__568->SetMinimum(0);
   thisHist__568->SetMaximum(0.7951629);
   thisHist__568->SetEntries(842919);
   thisHist__568->SetDirectory(0);
   thisHist__568->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__568->SetLineColor(ci);
   thisHist__568->SetLineWidth(3);
   thisHist__568->GetXaxis()->SetTitle("cos #theta_{p}");
   thisHist__568->GetXaxis()->SetNdivisions(505);
   thisHist__568->GetXaxis()->SetLabelFont(132);
   thisHist__568->GetXaxis()->SetLabelSize(0.05);
   thisHist__568->GetXaxis()->SetTitleSize(0.06);
   thisHist__568->GetXaxis()->SetTitleOffset(0.95);
   thisHist__568->GetXaxis()->SetTitleFont(132);
   thisHist__568->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__568->GetYaxis()->SetNdivisions(505);
   thisHist__568->GetYaxis()->SetLabelFont(132);
   thisHist__568->GetYaxis()->SetLabelSize(0.05);
   thisHist__568->GetYaxis()->SetTitleSize(0.06);
   thisHist__568->GetYaxis()->SetTitleOffset(1.1);
   thisHist__568->GetYaxis()->SetTitleFont(132);
   thisHist__568->GetZaxis()->SetLabelFont(132);
   thisHist__568->GetZaxis()->SetLabelSize(0.05);
   thisHist__568->GetZaxis()->SetTitleSize(0.06);
   thisHist__568->GetZaxis()->SetTitleFont(132);
   thisHist__568->Draw("C");
   
   TH1D *thisHist__569 = new TH1D("thisHist__569","thisHist",30,-1,1);
   thisHist__569->SetBinContent(1,0.0135974);
   thisHist__569->SetBinContent(2,0.01592345);
   thisHist__569->SetBinContent(3,0.01925966);
   thisHist__569->SetBinContent(4,0.02100087);
   thisHist__569->SetBinContent(5,0.02322059);
   thisHist__569->SetBinContent(6,0.02518111);
   thisHist__569->SetBinContent(7,0.02893601);
   thisHist__569->SetBinContent(8,0.03253142);
   thisHist__569->SetBinContent(9,0.03518976);
   thisHist__569->SetBinContent(10,0.03853926);
   thisHist__569->SetBinContent(11,0.04341731);
   thisHist__569->SetBinContent(12,0.04858114);
   thisHist__569->SetBinContent(13,0.0540839);
   thisHist__569->SetBinContent(14,0.06200574);
   thisHist__569->SetBinContent(15,0.06976809);
   thisHist__569->SetBinContent(16,0.07951755);
   thisHist__569->SetBinContent(17,0.0929488);
   thisHist__569->SetBinContent(18,0.1099289);
   thisHist__569->SetBinContent(19,0.1314814);
   thisHist__569->SetBinContent(20,0.1588955);
   thisHist__569->SetBinContent(21,0.1951885);
   thisHist__569->SetBinContent(22,0.2393767);
   thisHist__569->SetBinContent(23,0.2919055);
   thisHist__569->SetBinContent(24,0.3499104);
   thisHist__569->SetBinContent(25,0.414003);
   thisHist__569->SetBinContent(26,0.4806741);
   thisHist__569->SetBinContent(27,0.5444676);
   thisHist__569->SetBinContent(28,0.6000069);
   thisHist__569->SetBinContent(29,0.6594939);
   thisHist__569->SetBinContent(30,0.7228753);
   thisHist__569->SetMinimum(0);
   thisHist__569->SetMaximum(0.7951629);
   thisHist__569->SetEntries(842919);
   thisHist__569->SetDirectory(0);
   thisHist__569->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__569->SetLineColor(ci);
   thisHist__569->SetLineWidth(3);
   thisHist__569->GetXaxis()->SetTitle("cos #theta_{p}");
   thisHist__569->GetXaxis()->SetNdivisions(505);
   thisHist__569->GetXaxis()->SetLabelFont(132);
   thisHist__569->GetXaxis()->SetLabelSize(0.05);
   thisHist__569->GetXaxis()->SetTitleSize(0.06);
   thisHist__569->GetXaxis()->SetTitleOffset(0.95);
   thisHist__569->GetXaxis()->SetTitleFont(132);
   thisHist__569->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__569->GetYaxis()->SetNdivisions(505);
   thisHist__569->GetYaxis()->SetLabelFont(132);
   thisHist__569->GetYaxis()->SetLabelSize(0.05);
   thisHist__569->GetYaxis()->SetTitleSize(0.06);
   thisHist__569->GetYaxis()->SetTitleOffset(1.1);
   thisHist__569->GetYaxis()->SetTitleFont(132);
   thisHist__569->GetZaxis()->SetLabelFont(132);
   thisHist__569->GetZaxis()->SetLabelSize(0.05);
   thisHist__569->GetZaxis()->SetTitleSize(0.06);
   thisHist__569->GetZaxis()->SetTitleFont(132);
   thisHist__569->Draw("CSAME");
   
   TH1D *thisHist__570 = new TH1D("thisHist__570","thisHist",30,-1,1);
   thisHist__570->SetBinContent(1,0.008322342);
   thisHist__570->SetBinContent(2,0.008960689);
   thisHist__570->SetBinContent(3,0.01061849);
   thisHist__570->SetBinContent(4,0.01121396);
   thisHist__570->SetBinContent(5,0.01322905);
   thisHist__570->SetBinContent(6,0.01518696);
   thisHist__570->SetBinContent(7,0.01813099);
   thisHist__570->SetBinContent(8,0.02040331);
   thisHist__570->SetBinContent(9,0.0242334);
   thisHist__570->SetBinContent(10,0.02816353);
   thisHist__570->SetBinContent(11,0.03312263);
   thisHist__570->SetBinContent(12,0.03857241);
   thisHist__570->SetBinContent(13,0.04543227);
   thisHist__570->SetBinContent(14,0.05365457);
   thisHist__570->SetBinContent(15,0.06455889);
   thisHist__570->SetBinContent(16,0.07680659);
   thisHist__570->SetBinContent(17,0.09241753);
   thisHist__570->SetBinContent(18,0.1138641);
   thisHist__570->SetBinContent(19,0.139803);
   thisHist__570->SetBinContent(20,0.1744786);
   thisHist__570->SetBinContent(21,0.2186866);
   thisHist__570->SetBinContent(22,0.2717123);
   thisHist__570->SetBinContent(23,0.3321839);
   thisHist__570->SetBinContent(24,0.3982195);
   thisHist__570->SetBinContent(25,0.4698479);
   thisHist__570->SetBinContent(26,0.5390181);
   thisHist__570->SetBinContent(27,0.605816);
   thisHist__570->SetBinContent(28,0.6520438);
   thisHist__570->SetBinContent(29,0.6883105);
   thisHist__570->SetBinContent(30,0.7051839);
   thisHist__570->SetEntries(1232673);
   thisHist__570->SetDirectory(0);
   thisHist__570->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__570->SetLineColor(ci);
   thisHist__570->SetLineWidth(3);
   thisHist__570->GetXaxis()->SetNdivisions(505);
   thisHist__570->GetXaxis()->SetLabelFont(132);
   thisHist__570->GetXaxis()->SetLabelSize(0.05);
   thisHist__570->GetXaxis()->SetTitleSize(0.06);
   thisHist__570->GetXaxis()->SetTitleFont(132);
   thisHist__570->GetYaxis()->SetNdivisions(505);
   thisHist__570->GetYaxis()->SetLabelFont(132);
   thisHist__570->GetYaxis()->SetLabelSize(0.05);
   thisHist__570->GetYaxis()->SetTitleSize(0.06);
   thisHist__570->GetYaxis()->SetTitleFont(132);
   thisHist__570->GetZaxis()->SetLabelFont(132);
   thisHist__570->GetZaxis()->SetLabelSize(0.05);
   thisHist__570->GetZaxis()->SetTitleSize(0.06);
   thisHist__570->GetZaxis()->SetTitleFont(132);
   thisHist__570->Draw("CSAME");
   
   TH1D *thisHist__571 = new TH1D("thisHist__571","thisHist",30,-1,1);
   thisHist__571->SetBinContent(1,0.01708746);
   thisHist__571->SetBinContent(2,0.0189971);
   thisHist__571->SetBinContent(3,0.02073657);
   thisHist__571->SetBinContent(4,0.02336941);
   thisHist__571->SetBinContent(5,0.02644184);
   thisHist__571->SetBinContent(6,0.02919286);
   thisHist__571->SetBinContent(7,0.03262453);
   thisHist__571->SetBinContent(8,0.03667541);
   thisHist__571->SetBinContent(9,0.0414306);
   thisHist__571->SetBinContent(10,0.04679081);
   thisHist__571->SetBinContent(11,0.05327129);
   thisHist__571->SetBinContent(12,0.06108945);
   thisHist__571->SetBinContent(13,0.06992861);
   thisHist__571->SetBinContent(14,0.08108864);
   thisHist__571->SetBinContent(15,0.09335947);
   thisHist__571->SetBinContent(16,0.1093219);
   thisHist__571->SetBinContent(17,0.1267545);
   thisHist__571->SetBinContent(18,0.1486444);
   thisHist__571->SetBinContent(19,0.1752517);
   thisHist__571->SetBinContent(20,0.2037544);
   thisHist__571->SetBinContent(21,0.237381);
   thisHist__571->SetBinContent(22,0.2730213);
   thisHist__571->SetBinContent(23,0.3203415);
   thisHist__571->SetBinContent(24,0.3687583);
   thisHist__571->SetBinContent(25,0.41986);
   thisHist__571->SetBinContent(26,0.4718361);
   thisHist__571->SetBinContent(27,0.5232309);
   thisHist__571->SetBinContent(28,0.5713688);
   thisHist__571->SetBinContent(29,0.6044377);
   thisHist__571->SetBinContent(30,0.6276086);
   thisHist__571->SetEntries(1234160);
   thisHist__571->SetDirectory(0);
   thisHist__571->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__571->SetLineColor(ci);
   thisHist__571->SetLineWidth(3);
   thisHist__571->GetXaxis()->SetNdivisions(505);
   thisHist__571->GetXaxis()->SetLabelFont(132);
   thisHist__571->GetXaxis()->SetLabelSize(0.05);
   thisHist__571->GetXaxis()->SetTitleSize(0.06);
   thisHist__571->GetXaxis()->SetTitleFont(132);
   thisHist__571->GetYaxis()->SetNdivisions(505);
   thisHist__571->GetYaxis()->SetLabelFont(132);
   thisHist__571->GetYaxis()->SetLabelSize(0.05);
   thisHist__571->GetYaxis()->SetTitleSize(0.06);
   thisHist__571->GetYaxis()->SetTitleFont(132);
   thisHist__571->GetZaxis()->SetLabelFont(132);
   thisHist__571->GetZaxis()->SetLabelSize(0.05);
   thisHist__571->GetZaxis()->SetTitleSize(0.06);
   thisHist__571->GetZaxis()->SetTitleFont(132);
   thisHist__571->Draw("CSAME");
   
   TH1D *thisHist__572 = new TH1D("thisHist__572","thisHist",30,-1,1);
   thisHist__572->SetBinContent(1,0.01561261);
   thisHist__572->SetBinContent(2,0.01745054);
   thisHist__572->SetBinContent(3,0.01881179);
   thisHist__572->SetBinContent(4,0.02052196);
   thisHist__572->SetBinContent(5,0.02248275);
   thisHist__572->SetBinContent(6,0.02533302);
   thisHist__572->SetBinContent(7,0.02734787);
   thisHist__572->SetBinContent(8,0.03073379);
   thisHist__572->SetBinContent(9,0.03356932);
   thisHist__572->SetBinContent(10,0.03726976);
   thisHist__572->SetBinContent(11,0.04149111);
   thisHist__572->SetBinContent(12,0.04595817);
   thisHist__572->SetBinContent(13,0.05131472);
   thisHist__572->SetBinContent(14,0.05997365);
   thisHist__572->SetBinContent(15,0.06703544);
   thisHist__572->SetBinContent(16,0.07926704);
   thisHist__572->SetBinContent(17,0.09037818);
   thisHist__572->SetBinContent(18,0.1082759);
   thisHist__572->SetBinContent(19,0.1310634);
   thisHist__572->SetBinContent(20,0.1604261);
   thisHist__572->SetBinContent(21,0.1975533);
   thisHist__572->SetBinContent(22,0.2423468);
   thisHist__572->SetBinContent(23,0.2925362);
   thisHist__572->SetBinContent(24,0.3500183);
   thisHist__572->SetBinContent(25,0.4080262);
   thisHist__572->SetBinContent(26,0.4724669);
   thisHist__572->SetBinContent(27,0.5274477);
   thisHist__572->SetBinContent(28,0.5832147);
   thisHist__572->SetBinContent(29,0.625153);
   thisHist__572->SetBinContent(30,0.6580393);
   thisHist__572->SetEntries(1107210);
   thisHist__572->SetDirectory(0);
   thisHist__572->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__572->SetLineColor(ci);
   thisHist__572->SetLineWidth(3);
   thisHist__572->GetXaxis()->SetNdivisions(505);
   thisHist__572->GetXaxis()->SetLabelFont(132);
   thisHist__572->GetXaxis()->SetLabelSize(0.05);
   thisHist__572->GetXaxis()->SetTitleSize(0.06);
   thisHist__572->GetXaxis()->SetTitleFont(132);
   thisHist__572->GetYaxis()->SetNdivisions(505);
   thisHist__572->GetYaxis()->SetLabelFont(132);
   thisHist__572->GetYaxis()->SetLabelSize(0.05);
   thisHist__572->GetYaxis()->SetTitleSize(0.06);
   thisHist__572->GetYaxis()->SetTitleFont(132);
   thisHist__572->GetZaxis()->SetLabelFont(132);
   thisHist__572->GetZaxis()->SetLabelSize(0.05);
   thisHist__572->GetZaxis()->SetTitleSize(0.06);
   thisHist__572->GetZaxis()->SetTitleFont(132);
   thisHist__572->Draw("CSAME");
   
   TH1D *thisHist__573 = new TH1D("thisHist__573","thisHist",30,-1,1);
   thisHist__573->SetBinContent(1,0.01573581);
   thisHist__573->SetBinContent(2,0.01682377);
   thisHist__573->SetBinContent(3,0.01814521);
   thisHist__573->SetBinContent(4,0.02047523);
   thisHist__573->SetBinContent(5,0.02191807);
   thisHist__573->SetBinContent(6,0.02383251);
   thisHist__573->SetBinContent(7,0.02565357);
   thisHist__573->SetBinContent(8,0.02815169);
   thisHist__573->SetBinContent(9,0.03170975);
   thisHist__573->SetBinContent(10,0.03549195);
   thisHist__573->SetBinContent(11,0.03809279);
   thisHist__573->SetBinContent(12,0.04353262);
   thisHist__573->SetBinContent(13,0.0483234);
   thisHist__573->SetBinContent(14,0.05620532);
   thisHist__573->SetBinContent(15,0.06415727);
   thisHist__573->SetBinContent(16,0.07622294);
   thisHist__573->SetBinContent(17,0.08962406);
   thisHist__573->SetBinContent(18,0.1059856);
   thisHist__573->SetBinContent(19,0.1299815);
   thisHist__573->SetBinContent(20,0.1597862);
   thisHist__573->SetBinContent(21,0.1970011);
   thisHist__573->SetBinContent(22,0.2440871);
   thisHist__573->SetBinContent(23,0.2925459);
   thisHist__573->SetBinContent(24,0.3532432);
   thisHist__573->SetBinContent(25,0.4128291);
   thisHist__573->SetBinContent(26,0.4736992);
   thisHist__573->SetBinContent(27,0.5309084);
   thisHist__573->SetBinContent(28,0.5832195);
   thisHist__573->SetBinContent(29,0.6267147);
   thisHist__573->SetBinContent(30,0.6596058);
   thisHist__573->SetEntries(1161547);
   thisHist__573->SetDirectory(0);
   thisHist__573->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__573->SetLineColor(ci);
   thisHist__573->SetLineWidth(3);
   thisHist__573->GetXaxis()->SetNdivisions(505);
   thisHist__573->GetXaxis()->SetLabelFont(132);
   thisHist__573->GetXaxis()->SetLabelSize(0.05);
   thisHist__573->GetXaxis()->SetTitleSize(0.06);
   thisHist__573->GetXaxis()->SetTitleFont(132);
   thisHist__573->GetYaxis()->SetNdivisions(505);
   thisHist__573->GetYaxis()->SetLabelFont(132);
   thisHist__573->GetYaxis()->SetLabelSize(0.05);
   thisHist__573->GetYaxis()->SetTitleSize(0.06);
   thisHist__573->GetYaxis()->SetTitleFont(132);
   thisHist__573->GetZaxis()->SetLabelFont(132);
   thisHist__573->GetZaxis()->SetLabelSize(0.05);
   thisHist__573->GetZaxis()->SetTitleSize(0.06);
   thisHist__573->GetZaxis()->SetTitleFont(132);
   thisHist__573->Draw("CSAME");
   
   TH1D *thisHist__574 = new TH1D("thisHist__574","thisHist",30,-1,1);
   thisHist__574->SetBinContent(1,0.0135974);
   thisHist__574->SetBinContent(2,0.01592345);
   thisHist__574->SetBinContent(3,0.01925966);
   thisHist__574->SetBinContent(4,0.02100087);
   thisHist__574->SetBinContent(5,0.02322059);
   thisHist__574->SetBinContent(6,0.02518111);
   thisHist__574->SetBinContent(7,0.02893601);
   thisHist__574->SetBinContent(8,0.03253142);
   thisHist__574->SetBinContent(9,0.03518976);
   thisHist__574->SetBinContent(10,0.03853926);
   thisHist__574->SetBinContent(11,0.04341731);
   thisHist__574->SetBinContent(12,0.04858114);
   thisHist__574->SetBinContent(13,0.0540839);
   thisHist__574->SetBinContent(14,0.06200574);
   thisHist__574->SetBinContent(15,0.06976809);
   thisHist__574->SetBinContent(16,0.07951755);
   thisHist__574->SetBinContent(17,0.0929488);
   thisHist__574->SetBinContent(18,0.1099289);
   thisHist__574->SetBinContent(19,0.1314814);
   thisHist__574->SetBinContent(20,0.1588955);
   thisHist__574->SetBinContent(21,0.1951885);
   thisHist__574->SetBinContent(22,0.2393767);
   thisHist__574->SetBinContent(23,0.2919055);
   thisHist__574->SetBinContent(24,0.3499104);
   thisHist__574->SetBinContent(25,0.414003);
   thisHist__574->SetBinContent(26,0.4806741);
   thisHist__574->SetBinContent(27,0.5444676);
   thisHist__574->SetBinContent(28,0.6000069);
   thisHist__574->SetBinContent(29,0.6594939);
   thisHist__574->SetBinContent(30,0.7228753);
   thisHist__574->SetMinimum(0);
   thisHist__574->SetMaximum(0.7951629);
   thisHist__574->SetEntries(842919);
   thisHist__574->SetDirectory(0);
   thisHist__574->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__574->SetLineColor(ci);
   thisHist__574->SetLineWidth(3);
   thisHist__574->GetXaxis()->SetTitle("cos #theta_{p}");
   thisHist__574->GetXaxis()->SetNdivisions(505);
   thisHist__574->GetXaxis()->SetLabelFont(132);
   thisHist__574->GetXaxis()->SetLabelSize(0.05);
   thisHist__574->GetXaxis()->SetTitleSize(0.06);
   thisHist__574->GetXaxis()->SetTitleOffset(0.95);
   thisHist__574->GetXaxis()->SetTitleFont(132);
   thisHist__574->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__574->GetYaxis()->SetNdivisions(505);
   thisHist__574->GetYaxis()->SetLabelFont(132);
   thisHist__574->GetYaxis()->SetLabelSize(0.05);
   thisHist__574->GetYaxis()->SetTitleSize(0.06);
   thisHist__574->GetYaxis()->SetTitleOffset(1.1);
   thisHist__574->GetYaxis()->SetTitleFont(132);
   thisHist__574->GetZaxis()->SetLabelFont(132);
   thisHist__574->GetZaxis()->SetLabelSize(0.05);
   thisHist__574->GetZaxis()->SetTitleSize(0.06);
   thisHist__574->GetZaxis()->SetTitleFont(132);
   thisHist__574->Draw("sameaxis");
   Double_t xAxis256[12] = {-1, -0.4, 0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *modRate_px__575 = new TH1D("modRate_px__575","",11, xAxis256);
   modRate_px__575->SetBinContent(1,0.2945213);
   modRate_px__575->SetBinContent(2,0.2579638);
   modRate_px__575->SetBinContent(3,0.2571196);
   modRate_px__575->SetBinContent(4,0.3017821);
   modRate_px__575->SetBinContent(5,0.4253813);
   modRate_px__575->SetBinContent(6,0.5331274);
   modRate_px__575->SetBinContent(7,0.6028647);
   modRate_px__575->SetBinContent(8,0.6304672);
   modRate_px__575->SetBinContent(9,0.7142252);
   modRate_px__575->SetBinContent(10,0.7228753);
   modRate_px__575->SetBinContent(11,0.5994777);
   modRate_px__575->SetBinError(1,85.43823);
   modRate_px__575->SetBinError(2,105.4097);
   modRate_px__575->SetBinError(3,79.75149);
   modRate_px__575->SetBinError(4,84.63124);
   modRate_px__575->SetBinError(5,127.7791);
   modRate_px__575->SetBinError(6,179.4265);
   modRate_px__575->SetBinError(7,211.5994);
   modRate_px__575->SetBinError(8,233.3003);
   modRate_px__575->SetBinError(9,279.6234);
   modRate_px__575->SetBinError(10,296.7549);
   modRate_px__575->SetBinError(11,256.5686);
   modRate_px__575->SetEntries(551486.8);
   modRate_px__575->SetDirectory(0);
   modRate_px__575->SetStats(0);
   modRate_px__575->SetLineStyle(7);
   modRate_px__575->SetLineWidth(3);
   modRate_px__575->GetXaxis()->SetTitle("True proton cos#theta");
   modRate_px__575->GetXaxis()->SetRange(1,20);
   modRate_px__575->GetXaxis()->SetNdivisions(505);
   modRate_px__575->GetXaxis()->SetLabelFont(132);
   modRate_px__575->GetXaxis()->SetLabelSize(0.05);
   modRate_px__575->GetXaxis()->SetTitleSize(0.06);
   modRate_px__575->GetXaxis()->SetTitleFont(132);
   modRate_px__575->GetYaxis()->SetNdivisions(505);
   modRate_px__575->GetYaxis()->SetLabelFont(132);
   modRate_px__575->GetYaxis()->SetLabelSize(0.05);
   modRate_px__575->GetYaxis()->SetTitleSize(0.06);
   modRate_px__575->GetYaxis()->SetTitleFont(132);
   modRate_px__575->GetZaxis()->SetLabelFont(132);
   modRate_px__575->GetZaxis()->SetLabelSize(0.05);
   modRate_px__575->GetZaxis()->SetTitleSize(0.06);
   modRate_px__575->GetZaxis()->SetTitleFont(132);
   modRate_px__575->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1,0,1,0.7951629,0,0.2152034,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__576 = new TH1D("thisHist__576","thisHist",30,-1,1);
   thisHist__576->SetBinContent(1,0.0135974);
   thisHist__576->SetBinContent(2,0.01592345);
   thisHist__576->SetBinContent(3,0.01925966);
   thisHist__576->SetBinContent(4,0.02100087);
   thisHist__576->SetBinContent(5,0.02322059);
   thisHist__576->SetBinContent(6,0.02518111);
   thisHist__576->SetBinContent(7,0.02893601);
   thisHist__576->SetBinContent(8,0.03253142);
   thisHist__576->SetBinContent(9,0.03518976);
   thisHist__576->SetBinContent(10,0.03853926);
   thisHist__576->SetBinContent(11,0.04341731);
   thisHist__576->SetBinContent(12,0.04858114);
   thisHist__576->SetBinContent(13,0.0540839);
   thisHist__576->SetBinContent(14,0.06200574);
   thisHist__576->SetBinContent(15,0.06976809);
   thisHist__576->SetBinContent(16,0.07951755);
   thisHist__576->SetBinContent(17,0.0929488);
   thisHist__576->SetBinContent(18,0.1099289);
   thisHist__576->SetBinContent(19,0.1314814);
   thisHist__576->SetBinContent(20,0.1588955);
   thisHist__576->SetBinContent(21,0.1951885);
   thisHist__576->SetBinContent(22,0.2393767);
   thisHist__576->SetBinContent(23,0.2919055);
   thisHist__576->SetBinContent(24,0.3499104);
   thisHist__576->SetBinContent(25,0.414003);
   thisHist__576->SetBinContent(26,0.4806741);
   thisHist__576->SetBinContent(27,0.5444676);
   thisHist__576->SetBinContent(28,0.6000069);
   thisHist__576->SetBinContent(29,0.6594939);
   thisHist__576->SetBinContent(30,0.7228753);
   thisHist__576->SetMinimum(0);
   thisHist__576->SetMaximum(0.7951629);
   thisHist__576->SetEntries(842919);
   thisHist__576->SetDirectory(0);
   thisHist__576->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__576->SetLineColor(ci);
   thisHist__576->SetLineWidth(3);
   thisHist__576->GetXaxis()->SetTitle("cos #theta_{p}");
   thisHist__576->GetXaxis()->SetNdivisions(505);
   thisHist__576->GetXaxis()->SetLabelFont(132);
   thisHist__576->GetXaxis()->SetLabelSize(0.05);
   thisHist__576->GetXaxis()->SetTitleSize(0.06);
   thisHist__576->GetXaxis()->SetTitleOffset(0.95);
   thisHist__576->GetXaxis()->SetTitleFont(132);
   thisHist__576->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__576->GetYaxis()->SetNdivisions(505);
   thisHist__576->GetYaxis()->SetLabelFont(132);
   thisHist__576->GetYaxis()->SetLabelSize(0.05);
   thisHist__576->GetYaxis()->SetTitleSize(0.06);
   thisHist__576->GetYaxis()->SetTitleOffset(1.1);
   thisHist__576->GetYaxis()->SetTitleFont(132);
   thisHist__576->GetZaxis()->SetLabelFont(132);
   thisHist__576->GetZaxis()->SetLabelSize(0.05);
   thisHist__576->GetZaxis()->SetTitleSize(0.06);
   thisHist__576->GetZaxis()->SetTitleFont(132);
   thisHist__576->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC0pi_costh_2212_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:45:51 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-1.410959,-86946.37,1.328767,534099.1);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis249[12] = {-1, -0.4, 0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__561 = new TH1D("projReco__561","",11, xAxis249);
   projReco__561->SetBinContent(1,4294.611);
   projReco__561->SetBinContent(2,8309.44);
   projReco__561->SetBinContent(3,14784.46);
   projReco__561->SetBinContent(4,25450.59);
   projReco__561->SetBinContent(5,48239.86);
   projReco__561->SetBinContent(6,82175.16);
   projReco__561->SetBinContent(7,123414);
   projReco__561->SetBinContent(8,166019.6);
   projReco__561->SetBinContent(9,230131.3);
   projReco__561->SetBinContent(10,270496.9);
   projReco__561->SetBinContent(11,255133.6);
   projReco__561->SetMinimum(0);
   projReco__561->SetMaximum(465784.1);
   projReco__561->SetEntries(551475.8);
   projReco__561->SetDirectory(0);
   projReco__561->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__561->SetLineColor(ci);
   projReco__561->SetLineWidth(3);
   projReco__561->GetXaxis()->SetTitle("cos #theta_{p}");
   projReco__561->GetXaxis()->SetRange(1,20);
   projReco__561->GetXaxis()->SetNdivisions(505);
   projReco__561->GetXaxis()->SetLabelFont(132);
   projReco__561->GetXaxis()->SetLabelSize(0.05);
   projReco__561->GetXaxis()->SetTitleSize(0.06);
   projReco__561->GetXaxis()->SetTitleOffset(0.95);
   projReco__561->GetXaxis()->SetTitleFont(132);
   projReco__561->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__561->GetYaxis()->SetNdivisions(505);
   projReco__561->GetYaxis()->SetLabelFont(132);
   projReco__561->GetYaxis()->SetLabelSize(0.05);
   projReco__561->GetYaxis()->SetTitleSize(0.06);
   projReco__561->GetYaxis()->SetTitleOffset(1.1);
   projReco__561->GetYaxis()->SetTitleFont(132);
   projReco__561->GetZaxis()->SetLabelFont(132);
   projReco__561->GetZaxis()->SetLabelSize(0.05);
   projReco__561->GetZaxis()->SetTitleSize(0.06);
   projReco__561->GetZaxis()->SetTitleFont(132);
   projReco__561->Draw("HIST");
   Double_t xAxis250[12] = {-1, -0.4, 0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__562 = new TH1D("projReco__562","",11, xAxis250);
   projReco__562->SetBinContent(1,4294.611);
   projReco__562->SetBinContent(2,8309.44);
   projReco__562->SetBinContent(3,14784.46);
   projReco__562->SetBinContent(4,25450.59);
   projReco__562->SetBinContent(5,48239.86);
   projReco__562->SetBinContent(6,82175.16);
   projReco__562->SetBinContent(7,123414);
   projReco__562->SetBinContent(8,166019.6);
   projReco__562->SetBinContent(9,230131.3);
   projReco__562->SetBinContent(10,270496.9);
   projReco__562->SetBinContent(11,255133.6);
   projReco__562->SetMinimum(0);
   projReco__562->SetMaximum(465784.1);
   projReco__562->SetEntries(551475.8);
   projReco__562->SetDirectory(0);
   projReco__562->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__562->SetLineColor(ci);
   projReco__562->SetLineWidth(3);
   projReco__562->GetXaxis()->SetTitle("cos #theta_{p}");
   projReco__562->GetXaxis()->SetRange(1,20);
   projReco__562->GetXaxis()->SetNdivisions(505);
   projReco__562->GetXaxis()->SetLabelFont(132);
   projReco__562->GetXaxis()->SetLabelSize(0.05);
   projReco__562->GetXaxis()->SetTitleSize(0.06);
   projReco__562->GetXaxis()->SetTitleOffset(0.95);
   projReco__562->GetXaxis()->SetTitleFont(132);
   projReco__562->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__562->GetYaxis()->SetNdivisions(505);
   projReco__562->GetYaxis()->SetLabelFont(132);
   projReco__562->GetYaxis()->SetLabelSize(0.05);
   projReco__562->GetYaxis()->SetTitleSize(0.06);
   projReco__562->GetYaxis()->SetTitleOffset(1.1);
   projReco__562->GetYaxis()->SetTitleFont(132);
   projReco__562->GetZaxis()->SetLabelFont(132);
   projReco__562->GetZaxis()->SetLabelSize(0.05);
   projReco__562->GetZaxis()->SetTitleSize(0.06);
   projReco__562->GetZaxis()->SetTitleFont(132);
   projReco__562->Draw("HIST SAME");
   Double_t xAxis251[13] = {-1, -0.4, 0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__563 = new TH1D("projReco__563","",12, xAxis251);
   projReco__563->SetBinContent(1,4156.908);
   projReco__563->SetBinContent(2,9169.646);
   projReco__563->SetBinContent(3,15816.77);
   projReco__563->SetBinContent(4,21616.4);
   projReco__563->SetBinContent(5,35649.28);
   projReco__563->SetBinContent(6,75634.02);
   projReco__563->SetBinContent(7,136213);
   projReco__563->SetBinContent(8,203702);
   projReco__563->SetBinContent(9,276567.1);
   projReco__563->SetBinContent(10,373258.4);
   projReco__563->SetBinContent(11,423440.1);
   projReco__563->SetBinContent(12,359253.1);
   projReco__563->SetEntries(831489.3);
   projReco__563->SetDirectory(0);
   projReco__563->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__563->SetLineColor(ci);
   projReco__563->SetLineWidth(3);
   projReco__563->GetXaxis()->SetTitle("True proton cos#theta");
   projReco__563->GetXaxis()->SetRange(1,20);
   projReco__563->GetXaxis()->SetNdivisions(505);
   projReco__563->GetXaxis()->SetLabelFont(132);
   projReco__563->GetXaxis()->SetLabelSize(0.05);
   projReco__563->GetXaxis()->SetTitleSize(0.06);
   projReco__563->GetXaxis()->SetTitleFont(132);
   projReco__563->GetYaxis()->SetNdivisions(505);
   projReco__563->GetYaxis()->SetLabelFont(132);
   projReco__563->GetYaxis()->SetLabelSize(0.05);
   projReco__563->GetYaxis()->SetTitleSize(0.06);
   projReco__563->GetYaxis()->SetTitleFont(132);
   projReco__563->GetZaxis()->SetLabelFont(132);
   projReco__563->GetZaxis()->SetLabelSize(0.05);
   projReco__563->GetZaxis()->SetTitleSize(0.06);
   projReco__563->GetZaxis()->SetTitleFont(132);
   projReco__563->Draw("HIST SAME");
   Double_t xAxis252[15] = {-1, -0.6, -0.4, -0.1, 0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__564 = new TH1D("projReco__564","",14, xAxis252);
   projReco__564->SetBinContent(1,5176.165);
   projReco__564->SetBinContent(2,9437.541);
   projReco__564->SetBinContent(3,12333.98);
   projReco__564->SetBinContent(4,17832.61);
   projReco__564->SetBinContent(5,24150.69);
   projReco__564->SetBinContent(6,30648.39);
   projReco__564->SetBinContent(7,49531.53);
   projReco__564->SetBinContent(8,89108.13);
   projReco__564->SetBinContent(9,142422.8);
   projReco__564->SetBinContent(10,193994);
   projReco__564->SetBinContent(11,238476.3);
   projReco__564->SetBinContent(12,310835.1);
   projReco__564->SetBinContent(13,351298.6);
   projReco__564->SetBinContent(14,312592.6);
   projReco__564->SetEntries(776054.6);
   projReco__564->SetDirectory(0);
   projReco__564->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__564->SetLineColor(ci);
   projReco__564->SetLineWidth(3);
   projReco__564->GetXaxis()->SetTitle("True proton cos#theta");
   projReco__564->GetXaxis()->SetRange(1,20);
   projReco__564->GetXaxis()->SetNdivisions(505);
   projReco__564->GetXaxis()->SetLabelFont(132);
   projReco__564->GetXaxis()->SetLabelSize(0.05);
   projReco__564->GetXaxis()->SetTitleSize(0.06);
   projReco__564->GetXaxis()->SetTitleFont(132);
   projReco__564->GetYaxis()->SetNdivisions(505);
   projReco__564->GetYaxis()->SetLabelFont(132);
   projReco__564->GetYaxis()->SetLabelSize(0.05);
   projReco__564->GetYaxis()->SetTitleSize(0.06);
   projReco__564->GetYaxis()->SetTitleFont(132);
   projReco__564->GetZaxis()->SetLabelFont(132);
   projReco__564->GetZaxis()->SetLabelSize(0.05);
   projReco__564->GetZaxis()->SetTitleSize(0.06);
   projReco__564->GetZaxis()->SetTitleFont(132);
   projReco__564->Draw("HIST SAME");
   Double_t xAxis253[14] = {-1, -0.5, -0.2, 0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__565 = new TH1D("projReco__565","",13, xAxis253);
   projReco__565->SetBinContent(1,4660.054);
   projReco__565->SetBinContent(2,8744.443);
   projReco__565->SetBinContent(3,10444.14);
   projReco__565->SetBinContent(4,16364.7);
   projReco__565->SetBinContent(5,19956.55);
   projReco__565->SetBinContent(6,30768.99);
   projReco__565->SetBinContent(7,62049.17);
   projReco__565->SetBinContent(8,108777.9);
   projReco__565->SetBinContent(9,163104.8);
   projReco__565->SetBinContent(10,217902.6);
   projReco__565->SetBinContent(11,297227.3);
   projReco__565->SetBinContent(12,346872.1);
   projReco__565->SetBinContent(13,312560);
   projReco__565->SetEntries(708597.4);
   projReco__565->SetDirectory(0);
   projReco__565->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__565->SetLineColor(ci);
   projReco__565->SetLineWidth(3);
   projReco__565->GetXaxis()->SetTitle("True proton cos#theta");
   projReco__565->GetXaxis()->SetRange(1,20);
   projReco__565->GetXaxis()->SetNdivisions(505);
   projReco__565->GetXaxis()->SetLabelFont(132);
   projReco__565->GetXaxis()->SetLabelSize(0.05);
   projReco__565->GetXaxis()->SetTitleSize(0.06);
   projReco__565->GetXaxis()->SetTitleFont(132);
   projReco__565->GetYaxis()->SetNdivisions(505);
   projReco__565->GetYaxis()->SetLabelFont(132);
   projReco__565->GetYaxis()->SetLabelSize(0.05);
   projReco__565->GetYaxis()->SetTitleSize(0.06);
   projReco__565->GetYaxis()->SetTitleFont(132);
   projReco__565->GetZaxis()->SetLabelFont(132);
   projReco__565->GetZaxis()->SetLabelSize(0.05);
   projReco__565->GetZaxis()->SetTitleSize(0.06);
   projReco__565->GetZaxis()->SetTitleFont(132);
   projReco__565->Draw("HIST SAME");
   Double_t xAxis254[13] = {-1, -0.5, -0.1, 0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__566 = new TH1D("projReco__566","",12, xAxis254);
   projReco__566->SetBinContent(1,5076.114);
   projReco__566->SetBinContent(2,10077.06);
   projReco__566->SetBinContent(3,14373.06);
   projReco__566->SetBinContent(4,21264.55);
   projReco__566->SetBinContent(5,36427.21);
   projReco__566->SetBinContent(6,71046.98);
   projReco__566->SetBinContent(7,122232.8);
   projReco__566->SetBinContent(8,179909.6);
   projReco__566->SetBinContent(9,238709.1);
   projReco__566->SetBinContent(10,323178.7);
   projReco__566->SetBinContent(11,376298.1);
   projReco__566->SetBinContent(12,337780.1);
   projReco__566->SetEntries(759991);
   projReco__566->SetDirectory(0);
   projReco__566->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__566->SetLineColor(ci);
   projReco__566->SetLineWidth(3);
   projReco__566->GetXaxis()->SetTitle("True proton cos#theta");
   projReco__566->GetXaxis()->SetRange(1,20);
   projReco__566->GetXaxis()->SetNdivisions(505);
   projReco__566->GetXaxis()->SetLabelFont(132);
   projReco__566->GetXaxis()->SetLabelSize(0.05);
   projReco__566->GetXaxis()->SetTitleSize(0.06);
   projReco__566->GetXaxis()->SetTitleFont(132);
   projReco__566->GetYaxis()->SetNdivisions(505);
   projReco__566->GetYaxis()->SetLabelFont(132);
   projReco__566->GetYaxis()->SetLabelSize(0.05);
   projReco__566->GetYaxis()->SetTitleSize(0.06);
   projReco__566->GetYaxis()->SetTitleFont(132);
   projReco__566->GetZaxis()->SetLabelFont(132);
   projReco__566->GetZaxis()->SetLabelSize(0.05);
   projReco__566->GetZaxis()->SetTitleSize(0.06);
   projReco__566->GetZaxis()->SetTitleFont(132);
   projReco__566->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis255[12] = {-1, -0.4, 0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1D *projReco__567 = new TH1D("projReco__567","",11, xAxis255);
   projReco__567->SetBinContent(1,4294.611);
   projReco__567->SetBinContent(2,8309.44);
   projReco__567->SetBinContent(3,14784.46);
   projReco__567->SetBinContent(4,25450.59);
   projReco__567->SetBinContent(5,48239.86);
   projReco__567->SetBinContent(6,82175.16);
   projReco__567->SetBinContent(7,123414);
   projReco__567->SetBinContent(8,166019.6);
   projReco__567->SetBinContent(9,230131.3);
   projReco__567->SetBinContent(10,270496.9);
   projReco__567->SetBinContent(11,255133.6);
   projReco__567->SetMinimum(0);
   projReco__567->SetMaximum(465784.1);
   projReco__567->SetEntries(551475.8);
   projReco__567->SetDirectory(0);
   projReco__567->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__567->SetLineColor(ci);
   projReco__567->SetLineWidth(3);
   projReco__567->GetXaxis()->SetTitle("cos #theta_{p}");
   projReco__567->GetXaxis()->SetRange(1,20);
   projReco__567->GetXaxis()->SetNdivisions(505);
   projReco__567->GetXaxis()->SetLabelFont(132);
   projReco__567->GetXaxis()->SetLabelSize(0.05);
   projReco__567->GetXaxis()->SetTitleSize(0.06);
   projReco__567->GetXaxis()->SetTitleOffset(0.95);
   projReco__567->GetXaxis()->SetTitleFont(132);
   projReco__567->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__567->GetYaxis()->SetNdivisions(505);
   projReco__567->GetYaxis()->SetLabelFont(132);
   projReco__567->GetYaxis()->SetLabelSize(0.05);
   projReco__567->GetYaxis()->SetTitleSize(0.06);
   projReco__567->GetYaxis()->SetTitleOffset(1.1);
   projReco__567->GetYaxis()->SetTitleFont(132);
   projReco__567->GetZaxis()->SetLabelFont(132);
   projReco__567->GetZaxis()->SetLabelSize(0.05);
   projReco__567->GetZaxis()->SetTitleSize(0.06);
   projReco__567->GetZaxis()->SetTitleFont(132);
   projReco__567->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC0pi_mom_-13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:46:53 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-1.027397,-0.03978437,5.821918,0.2443897);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__616 = new TH1D("thisHist__616","thisHist",30,0,5);
   thisHist__616->SetBinContent(1,0.01108101);
   thisHist__616->SetBinContent(2,0.08517635);
   thisHist__616->SetBinContent(3,0.1789694);
   thisHist__616->SetBinContent(4,0.1656705);
   thisHist__616->SetBinContent(5,0.08786959);
   thisHist__616->SetBinContent(6,0.04180652);
   thisHist__616->SetBinContent(7,0.02624494);
   thisHist__616->SetBinContent(8,0.01921885);
   thisHist__616->SetBinContent(9,0.01505332);
   thisHist__616->SetBinContent(10,0.01228376);
   thisHist__616->SetBinContent(11,0.009938466);
   thisHist__616->SetBinContent(12,0.008412972);
   thisHist__616->SetBinContent(13,0.006930883);
   thisHist__616->SetBinContent(14,0.006036169);
   thisHist__616->SetBinContent(15,0.005423591);
   thisHist__616->SetBinContent(16,0.004955931);
   thisHist__616->SetBinContent(17,0.004402161);
   thisHist__616->SetBinContent(18,0.003961105);
   thisHist__616->SetBinContent(19,0.003695771);
   thisHist__616->SetBinContent(20,0.003389832);
   thisHist__616->SetBinContent(21,0.003124498);
   thisHist__616->SetBinContent(22,0.00274645);
   thisHist__616->SetBinContent(23,0.002554625);
   thisHist__616->SetBinContent(24,0.002336898);
   thisHist__616->SetBinContent(25,0.002061763);
   thisHist__616->SetBinContent(26,0.001894441);
   thisHist__616->SetBinContent(27,0.001636108);
   thisHist__616->SetBinContent(28,0.001506592);
   thisHist__616->SetBinContent(29,0.00125946);
   thisHist__616->SetBinContent(30,0.001160748);
   thisHist__616->SetBinContent(31,0.008616698);
   thisHist__616->SetBinError(31,7.766889e-05);
   thisHist__616->SetMinimum(0);
   thisHist__616->SetMaximum(0.2131306);
   thisHist__616->SetEntries(1041895);
   thisHist__616->SetDirectory(0);
   thisHist__616->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__616->SetLineColor(ci);
   thisHist__616->SetLineWidth(3);
   thisHist__616->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__616->GetXaxis()->SetNdivisions(505);
   thisHist__616->GetXaxis()->SetLabelFont(132);
   thisHist__616->GetXaxis()->SetLabelSize(0.05);
   thisHist__616->GetXaxis()->SetTitleSize(0.06);
   thisHist__616->GetXaxis()->SetTitleOffset(0.95);
   thisHist__616->GetXaxis()->SetTitleFont(132);
   thisHist__616->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__616->GetYaxis()->SetNdivisions(505);
   thisHist__616->GetYaxis()->SetLabelFont(132);
   thisHist__616->GetYaxis()->SetLabelSize(0.05);
   thisHist__616->GetYaxis()->SetTitleSize(0.06);
   thisHist__616->GetYaxis()->SetTitleOffset(1.1);
   thisHist__616->GetYaxis()->SetTitleFont(132);
   thisHist__616->GetZaxis()->SetLabelFont(132);
   thisHist__616->GetZaxis()->SetLabelSize(0.05);
   thisHist__616->GetZaxis()->SetTitleSize(0.06);
   thisHist__616->GetZaxis()->SetTitleFont(132);
   thisHist__616->Draw("C");
   
   TH1D *thisHist__617 = new TH1D("thisHist__617","thisHist",30,0,5);
   thisHist__617->SetBinContent(1,0.01108101);
   thisHist__617->SetBinContent(2,0.08517635);
   thisHist__617->SetBinContent(3,0.1789694);
   thisHist__617->SetBinContent(4,0.1656705);
   thisHist__617->SetBinContent(5,0.08786959);
   thisHist__617->SetBinContent(6,0.04180652);
   thisHist__617->SetBinContent(7,0.02624494);
   thisHist__617->SetBinContent(8,0.01921885);
   thisHist__617->SetBinContent(9,0.01505332);
   thisHist__617->SetBinContent(10,0.01228376);
   thisHist__617->SetBinContent(11,0.009938466);
   thisHist__617->SetBinContent(12,0.008412972);
   thisHist__617->SetBinContent(13,0.006930883);
   thisHist__617->SetBinContent(14,0.006036169);
   thisHist__617->SetBinContent(15,0.005423591);
   thisHist__617->SetBinContent(16,0.004955931);
   thisHist__617->SetBinContent(17,0.004402161);
   thisHist__617->SetBinContent(18,0.003961105);
   thisHist__617->SetBinContent(19,0.003695771);
   thisHist__617->SetBinContent(20,0.003389832);
   thisHist__617->SetBinContent(21,0.003124498);
   thisHist__617->SetBinContent(22,0.00274645);
   thisHist__617->SetBinContent(23,0.002554625);
   thisHist__617->SetBinContent(24,0.002336898);
   thisHist__617->SetBinContent(25,0.002061763);
   thisHist__617->SetBinContent(26,0.001894441);
   thisHist__617->SetBinContent(27,0.001636108);
   thisHist__617->SetBinContent(28,0.001506592);
   thisHist__617->SetBinContent(29,0.00125946);
   thisHist__617->SetBinContent(30,0.001160748);
   thisHist__617->SetBinContent(31,0.008616698);
   thisHist__617->SetBinError(31,7.766889e-05);
   thisHist__617->SetMinimum(0);
   thisHist__617->SetMaximum(0.2131306);
   thisHist__617->SetEntries(1041895);
   thisHist__617->SetDirectory(0);
   thisHist__617->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__617->SetLineColor(ci);
   thisHist__617->SetLineWidth(3);
   thisHist__617->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__617->GetXaxis()->SetNdivisions(505);
   thisHist__617->GetXaxis()->SetLabelFont(132);
   thisHist__617->GetXaxis()->SetLabelSize(0.05);
   thisHist__617->GetXaxis()->SetTitleSize(0.06);
   thisHist__617->GetXaxis()->SetTitleOffset(0.95);
   thisHist__617->GetXaxis()->SetTitleFont(132);
   thisHist__617->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__617->GetYaxis()->SetNdivisions(505);
   thisHist__617->GetYaxis()->SetLabelFont(132);
   thisHist__617->GetYaxis()->SetLabelSize(0.05);
   thisHist__617->GetYaxis()->SetTitleSize(0.06);
   thisHist__617->GetYaxis()->SetTitleOffset(1.1);
   thisHist__617->GetYaxis()->SetTitleFont(132);
   thisHist__617->GetZaxis()->SetLabelFont(132);
   thisHist__617->GetZaxis()->SetLabelSize(0.05);
   thisHist__617->GetZaxis()->SetTitleSize(0.06);
   thisHist__617->GetZaxis()->SetTitleFont(132);
   thisHist__617->Draw("CSAME");
   
   TH1D *thisHist__618 = new TH1D("thisHist__618","thisHist",30,0,5);
   thisHist__618->SetBinContent(1,0.01305254);
   thisHist__618->SetBinContent(2,0.09391773);
   thisHist__618->SetBinContent(3,0.1937551);
   thisHist__618->SetBinContent(4,0.1759859);
   thisHist__618->SetBinContent(5,0.09186236);
   thisHist__618->SetBinContent(6,0.0431841);
   thisHist__618->SetBinContent(7,0.02680407);
   thisHist__618->SetBinContent(8,0.01970077);
   thisHist__618->SetBinContent(9,0.01517968);
   thisHist__618->SetBinContent(10,0.01235719);
   thisHist__618->SetBinContent(11,0.01006362);
   thisHist__618->SetBinContent(12,0.008381147);
   thisHist__618->SetBinContent(13,0.006747564);
   thisHist__618->SetBinContent(14,0.006063654);
   thisHist__618->SetBinContent(15,0.005344899);
   thisHist__618->SetBinContent(16,0.004875784);
   thisHist__618->SetBinContent(17,0.004323455);
   thisHist__618->SetBinContent(18,0.003841857);
   thisHist__618->SetBinContent(19,0.003587537);
   thisHist__618->SetBinContent(20,0.003291089);
   thisHist__618->SetBinContent(21,0.002979039);
   thisHist__618->SetBinContent(22,0.002726798);
   thisHist__618->SetBinContent(23,0.00248704);
   thisHist__618->SetBinContent(24,0.002319573);
   thisHist__618->SetBinContent(25,0.00205329);
   thisHist__618->SetBinContent(26,0.00186398);
   thisHist__618->SetBinContent(27,0.001676749);
   thisHist__618->SetBinContent(28,0.001475997);
   thisHist__618->SetBinContent(29,0.001285647);
   thisHist__618->SetBinContent(30,0.001132222);
   thisHist__618->SetBinContent(31,0.008715561);
   thisHist__618->SetBinError(31,6.732622e-05);
   thisHist__618->SetEntries(1482523);
   thisHist__618->SetDirectory(0);
   thisHist__618->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__618->SetLineColor(ci);
   thisHist__618->SetLineWidth(3);
   thisHist__618->GetXaxis()->SetNdivisions(505);
   thisHist__618->GetXaxis()->SetLabelFont(132);
   thisHist__618->GetXaxis()->SetLabelSize(0.05);
   thisHist__618->GetXaxis()->SetTitleSize(0.06);
   thisHist__618->GetXaxis()->SetTitleFont(132);
   thisHist__618->GetYaxis()->SetNdivisions(505);
   thisHist__618->GetYaxis()->SetLabelFont(132);
   thisHist__618->GetYaxis()->SetLabelSize(0.05);
   thisHist__618->GetYaxis()->SetTitleSize(0.06);
   thisHist__618->GetYaxis()->SetTitleFont(132);
   thisHist__618->GetZaxis()->SetLabelFont(132);
   thisHist__618->GetZaxis()->SetLabelSize(0.05);
   thisHist__618->GetZaxis()->SetTitleSize(0.06);
   thisHist__618->GetZaxis()->SetTitleFont(132);
   thisHist__618->Draw("CSAME");
   
   TH1D *thisHist__619 = new TH1D("thisHist__619","thisHist",30,0,5);
   thisHist__619->SetBinContent(1,0.0244258);
   thisHist__619->SetBinContent(2,0.1045874);
   thisHist__619->SetBinContent(3,0.1734563);
   thisHist__619->SetBinContent(4,0.1605596);
   thisHist__619->SetBinContent(5,0.0867091);
   thisHist__619->SetBinContent(6,0.04048969);
   thisHist__619->SetBinContent(7,0.02511496);
   thisHist__619->SetBinContent(8,0.01809377);
   thisHist__619->SetBinContent(9,0.01408882);
   thisHist__619->SetBinContent(10,0.01144409);
   thisHist__619->SetBinContent(11,0.009325057);
   thisHist__619->SetBinContent(12,0.007762367);
   thisHist__619->SetBinContent(13,0.006503856);
   thisHist__619->SetBinContent(14,0.005553239);
   thisHist__619->SetBinContent(15,0.005046119);
   thisHist__619->SetBinContent(16,0.004592405);
   thisHist__619->SetBinContent(17,0.004079248);
   thisHist__619->SetBinContent(18,0.003638537);
   thisHist__619->SetBinContent(19,0.003273522);
   thisHist__619->SetBinContent(20,0.003095194);
   thisHist__619->SetBinContent(21,0.002743647);
   thisHist__619->SetBinContent(22,0.002568106);
   thisHist__619->SetBinContent(23,0.002230026);
   thisHist__619->SetBinContent(24,0.002101853);
   thisHist__619->SetBinContent(25,0.001869191);
   thisHist__619->SetBinContent(26,0.001695043);
   thisHist__619->SetBinContent(27,0.001571049);
   thisHist__619->SetBinContent(28,0.001415941);
   thisHist__619->SetBinContent(29,0.00114009);
   thisHist__619->SetBinContent(30,0.001051855);
   thisHist__619->SetBinContent(31,0.00782506);
   thisHist__619->SetBinError(31,6.028201e-05);
   thisHist__619->SetEntries(1589273);
   thisHist__619->SetDirectory(0);
   thisHist__619->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__619->SetLineColor(ci);
   thisHist__619->SetLineWidth(3);
   thisHist__619->GetXaxis()->SetNdivisions(505);
   thisHist__619->GetXaxis()->SetLabelFont(132);
   thisHist__619->GetXaxis()->SetLabelSize(0.05);
   thisHist__619->GetXaxis()->SetTitleSize(0.06);
   thisHist__619->GetXaxis()->SetTitleFont(132);
   thisHist__619->GetYaxis()->SetNdivisions(505);
   thisHist__619->GetYaxis()->SetLabelFont(132);
   thisHist__619->GetYaxis()->SetLabelSize(0.05);
   thisHist__619->GetYaxis()->SetTitleSize(0.06);
   thisHist__619->GetYaxis()->SetTitleFont(132);
   thisHist__619->GetZaxis()->SetLabelFont(132);
   thisHist__619->GetZaxis()->SetLabelSize(0.05);
   thisHist__619->GetZaxis()->SetTitleSize(0.06);
   thisHist__619->GetZaxis()->SetTitleFont(132);
   thisHist__619->Draw("CSAME");
   
   TH1D *thisHist__620 = new TH1D("thisHist__620","thisHist",30,0,5);
   thisHist__620->SetBinContent(1,0.01116927);
   thisHist__620->SetBinContent(2,0.07562592);
   thisHist__620->SetBinContent(3,0.1643834);
   thisHist__620->SetBinContent(4,0.1566209);
   thisHist__620->SetBinContent(5,0.08390753);
   thisHist__620->SetBinContent(6,0.03989488);
   thisHist__620->SetBinContent(7,0.0251566);
   thisHist__620->SetBinContent(8,0.01836231);
   thisHist__620->SetBinContent(9,0.01443217);
   thisHist__620->SetBinContent(10,0.01186991);
   thisHist__620->SetBinContent(11,0.009554045);
   thisHist__620->SetBinContent(12,0.008019698);
   thisHist__620->SetBinContent(13,0.006652752);
   thisHist__620->SetBinContent(14,0.005857131);
   thisHist__620->SetBinContent(15,0.005274991);
   thisHist__620->SetBinContent(16,0.004753981);
   thisHist__620->SetBinContent(17,0.004321374);
   thisHist__620->SetBinContent(18,0.003865725);
   thisHist__620->SetBinContent(19,0.003528103);
   thisHist__620->SetBinContent(20,0.003269479);
   thisHist__620->SetBinContent(21,0.002972296);
   thisHist__620->SetBinContent(22,0.00268828);
   thisHist__620->SetBinContent(23,0.00243859);
   thisHist__620->SetBinContent(24,0.002239215);
   thisHist__620->SetBinContent(25,0.002032785);
   thisHist__620->SetBinContent(26,0.001806137);
   thisHist__620->SetBinContent(27,0.00164532);
   thisHist__620->SetBinContent(28,0.001465693);
   thisHist__620->SetBinContent(29,0.001242806);
   thisHist__620->SetBinContent(30,0.001107852);
   thisHist__620->SetBinContent(31,0.008354499);
   thisHist__620->SetBinError(31,6.267774e-05);
   thisHist__620->SetEntries(1455713);
   thisHist__620->SetDirectory(0);
   thisHist__620->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__620->SetLineColor(ci);
   thisHist__620->SetLineWidth(3);
   thisHist__620->GetXaxis()->SetNdivisions(505);
   thisHist__620->GetXaxis()->SetLabelFont(132);
   thisHist__620->GetXaxis()->SetLabelSize(0.05);
   thisHist__620->GetXaxis()->SetTitleSize(0.06);
   thisHist__620->GetXaxis()->SetTitleFont(132);
   thisHist__620->GetYaxis()->SetNdivisions(505);
   thisHist__620->GetYaxis()->SetLabelFont(132);
   thisHist__620->GetYaxis()->SetLabelSize(0.05);
   thisHist__620->GetYaxis()->SetTitleSize(0.06);
   thisHist__620->GetYaxis()->SetTitleFont(132);
   thisHist__620->GetZaxis()->SetLabelFont(132);
   thisHist__620->GetZaxis()->SetLabelSize(0.05);
   thisHist__620->GetZaxis()->SetTitleSize(0.06);
   thisHist__620->GetZaxis()->SetTitleFont(132);
   thisHist__620->Draw("CSAME");
   
   TH1D *thisHist__621 = new TH1D("thisHist__621","thisHist",30,0,5);
   thisHist__621->SetBinContent(1,0.01127255);
   thisHist__621->SetBinContent(2,0.07543805);
   thisHist__621->SetBinContent(3,0.1642117);
   thisHist__621->SetBinContent(4,0.1561169);
   thisHist__621->SetBinContent(5,0.08415851);
   thisHist__621->SetBinContent(6,0.03963557);
   thisHist__621->SetBinContent(7,0.02517836);
   thisHist__621->SetBinContent(8,0.01828534);
   thisHist__621->SetBinContent(9,0.01433);
   thisHist__621->SetBinContent(10,0.01172149);
   thisHist__621->SetBinContent(11,0.009457475);
   thisHist__621->SetBinContent(12,0.007862173);
   thisHist__621->SetBinContent(13,0.006588604);
   thisHist__621->SetBinContent(14,0.005829808);
   thisHist__621->SetBinContent(15,0.005218515);
   thisHist__621->SetBinContent(16,0.004771058);
   thisHist__621->SetBinContent(17,0.004194413);
   thisHist__621->SetBinContent(18,0.003831102);
   thisHist__621->SetBinContent(19,0.003473235);
   thisHist__621->SetBinContent(20,0.003242082);
   thisHist__621->SetBinContent(21,0.002919854);
   thisHist__621->SetBinContent(22,0.002621384);
   thisHist__621->SetBinContent(23,0.00250259);
   thisHist__621->SetBinContent(24,0.002202636);
   thisHist__621->SetBinContent(25,0.002042264);
   thisHist__621->SetBinContent(26,0.001783393);
   thisHist__621->SetBinContent(27,0.001582433);
   thisHist__621->SetBinContent(28,0.001429486);
   thisHist__621->SetBinContent(29,0.001264165);
   thisHist__621->SetBinContent(30,0.001091913);
   thisHist__621->SetBinContent(31,0.008394765);
   thisHist__621->SetBinError(31,6.446079e-05);
   thisHist__621->SetEntries(1379166);
   thisHist__621->SetDirectory(0);
   thisHist__621->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__621->SetLineColor(ci);
   thisHist__621->SetLineWidth(3);
   thisHist__621->GetXaxis()->SetNdivisions(505);
   thisHist__621->GetXaxis()->SetLabelFont(132);
   thisHist__621->GetXaxis()->SetLabelSize(0.05);
   thisHist__621->GetXaxis()->SetTitleSize(0.06);
   thisHist__621->GetXaxis()->SetTitleFont(132);
   thisHist__621->GetYaxis()->SetNdivisions(505);
   thisHist__621->GetYaxis()->SetLabelFont(132);
   thisHist__621->GetYaxis()->SetLabelSize(0.05);
   thisHist__621->GetYaxis()->SetTitleSize(0.06);
   thisHist__621->GetYaxis()->SetTitleFont(132);
   thisHist__621->GetZaxis()->SetLabelFont(132);
   thisHist__621->GetZaxis()->SetLabelSize(0.05);
   thisHist__621->GetZaxis()->SetTitleSize(0.06);
   thisHist__621->GetZaxis()->SetTitleFont(132);
   thisHist__621->Draw("CSAME");
   
   TH1D *thisHist__622 = new TH1D("thisHist__622","thisHist",30,0,5);
   thisHist__622->SetBinContent(1,0.01108101);
   thisHist__622->SetBinContent(2,0.08517635);
   thisHist__622->SetBinContent(3,0.1789694);
   thisHist__622->SetBinContent(4,0.1656705);
   thisHist__622->SetBinContent(5,0.08786959);
   thisHist__622->SetBinContent(6,0.04180652);
   thisHist__622->SetBinContent(7,0.02624494);
   thisHist__622->SetBinContent(8,0.01921885);
   thisHist__622->SetBinContent(9,0.01505332);
   thisHist__622->SetBinContent(10,0.01228376);
   thisHist__622->SetBinContent(11,0.009938466);
   thisHist__622->SetBinContent(12,0.008412972);
   thisHist__622->SetBinContent(13,0.006930883);
   thisHist__622->SetBinContent(14,0.006036169);
   thisHist__622->SetBinContent(15,0.005423591);
   thisHist__622->SetBinContent(16,0.004955931);
   thisHist__622->SetBinContent(17,0.004402161);
   thisHist__622->SetBinContent(18,0.003961105);
   thisHist__622->SetBinContent(19,0.003695771);
   thisHist__622->SetBinContent(20,0.003389832);
   thisHist__622->SetBinContent(21,0.003124498);
   thisHist__622->SetBinContent(22,0.00274645);
   thisHist__622->SetBinContent(23,0.002554625);
   thisHist__622->SetBinContent(24,0.002336898);
   thisHist__622->SetBinContent(25,0.002061763);
   thisHist__622->SetBinContent(26,0.001894441);
   thisHist__622->SetBinContent(27,0.001636108);
   thisHist__622->SetBinContent(28,0.001506592);
   thisHist__622->SetBinContent(29,0.00125946);
   thisHist__622->SetBinContent(30,0.001160748);
   thisHist__622->SetBinContent(31,0.008616698);
   thisHist__622->SetBinError(31,7.766889e-05);
   thisHist__622->SetMinimum(0);
   thisHist__622->SetMaximum(0.2131306);
   thisHist__622->SetEntries(1041895);
   thisHist__622->SetDirectory(0);
   thisHist__622->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__622->SetLineColor(ci);
   thisHist__622->SetLineWidth(3);
   thisHist__622->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__622->GetXaxis()->SetNdivisions(505);
   thisHist__622->GetXaxis()->SetLabelFont(132);
   thisHist__622->GetXaxis()->SetLabelSize(0.05);
   thisHist__622->GetXaxis()->SetTitleSize(0.06);
   thisHist__622->GetXaxis()->SetTitleOffset(0.95);
   thisHist__622->GetXaxis()->SetTitleFont(132);
   thisHist__622->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__622->GetYaxis()->SetNdivisions(505);
   thisHist__622->GetYaxis()->SetLabelFont(132);
   thisHist__622->GetYaxis()->SetLabelSize(0.05);
   thisHist__622->GetYaxis()->SetTitleSize(0.06);
   thisHist__622->GetYaxis()->SetTitleOffset(1.1);
   thisHist__622->GetYaxis()->SetTitleFont(132);
   thisHist__622->GetZaxis()->SetLabelFont(132);
   thisHist__622->GetZaxis()->SetLabelSize(0.05);
   thisHist__622->GetZaxis()->SetTitleSize(0.06);
   thisHist__622->GetZaxis()->SetTitleFont(132);
   thisHist__622->Draw("sameaxis");
   Double_t xAxis280[25] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 1.3, 1.4, 1.5, 1.6, 1.8, 2, 2.2, 2.4, 2.7, 3, 3.4, 3.9, 5}; 
   
   TH1D *modRate_px__623 = new TH1D("modRate_px__623","",24, xAxis280);
   modRate_px__623->SetBinContent(1,0.006837496);
   modRate_px__623->SetBinContent(2,0.06624935);
   modRate_px__623->SetBinContent(3,0.1403525);
   modRate_px__623->SetBinContent(4,0.1633854);
   modRate_px__623->SetBinContent(5,0.1794125);
   modRate_px__623->SetBinContent(6,0.1873859);
   modRate_px__623->SetBinContent(7,0.1851843);
   modRate_px__623->SetBinContent(8,0.1847278);
   modRate_px__623->SetBinContent(9,0.1782804);
   modRate_px__623->SetBinContent(10,0.1814102);
   modRate_px__623->SetBinContent(11,0.1828835);
   modRate_px__623->SetBinContent(12,0.1879121);
   modRate_px__623->SetBinContent(13,0.1845622);
   modRate_px__623->SetBinContent(14,0.1937551);
   modRate_px__623->SetBinContent(15,0.1854786);
   modRate_px__623->SetBinContent(16,0.1714643);
   modRate_px__623->SetBinContent(17,0.1714445);
   modRate_px__623->SetBinContent(18,0.1662172);
   modRate_px__623->SetBinContent(19,0.1701129);
   modRate_px__623->SetBinContent(20,0.1451954);
   modRate_px__623->SetBinContent(21,0.1599376);
   modRate_px__623->SetBinContent(22,0.17335);
   modRate_px__623->SetBinContent(23,0.1598665);
   modRate_px__623->SetBinContent(24,0.1669255);
   modRate_px__623->SetBinContent(25,2931.744);
   modRate_px__623->SetBinError(1,1.731359);
   modRate_px__623->SetBinError(2,19.4437);
   modRate_px__623->SetBinError(3,52.54523);
   modRate_px__623->SetBinError(4,67.46902);
   modRate_px__623->SetBinError(5,71.27279);
   modRate_px__623->SetBinError(6,64.3938);
   modRate_px__623->SetBinError(7,50.57044);
   modRate_px__623->SetBinError(8,39.61493);
   modRate_px__623->SetBinError(9,31.79151);
   modRate_px__623->SetBinError(10,28.18322);
   modRate_px__623->SetBinError(11,25.70194);
   modRate_px__623->SetBinError(12,24.26075);
   modRate_px__623->SetBinError(13,21.90875);
   modRate_px__623->SetBinError(14,21.60463);
   modRate_px__623->SetBinError(15,19.46829);
   modRate_px__623->SetBinError(16,23.18143);
   modRate_px__623->SetBinError(17,20.98686);
   modRate_px__623->SetBinError(18,18.01482);
   modRate_px__623->SetBinError(19,17.04325);
   modRate_px__623->SetBinError(20,16.59109);
   modRate_px__623->SetBinError(21,16.56156);
   modRate_px__623->SetBinError(22,18.98867);
   modRate_px__623->SetBinError(23,17.28998);
   modRate_px__623->SetBinError(24,20.88114);
   modRate_px__623->SetBinError(25,26.42605);
   modRate_px__623->SetEntries(943877);
   modRate_px__623->SetDirectory(0);
   modRate_px__623->SetStats(0);
   modRate_px__623->SetLineStyle(7);
   modRate_px__623->SetLineWidth(3);
   modRate_px__623->GetXaxis()->SetTitle("True Muon Momentum [GeV/c]");
   modRate_px__623->GetXaxis()->SetRange(1,50);
   modRate_px__623->GetXaxis()->SetNdivisions(505);
   modRate_px__623->GetXaxis()->SetLabelFont(132);
   modRate_px__623->GetXaxis()->SetLabelSize(0.05);
   modRate_px__623->GetXaxis()->SetTitleSize(0.06);
   modRate_px__623->GetXaxis()->SetTitleFont(132);
   modRate_px__623->GetYaxis()->SetNdivisions(505);
   modRate_px__623->GetYaxis()->SetLabelFont(132);
   modRate_px__623->GetYaxis()->SetLabelSize(0.05);
   modRate_px__623->GetYaxis()->SetTitleSize(0.06);
   modRate_px__623->GetYaxis()->SetTitleFont(132);
   modRate_px__623->GetZaxis()->SetLabelFont(132);
   modRate_px__623->GetZaxis()->SetLabelSize(0.05);
   modRate_px__623->GetZaxis()->SetTitleSize(0.06);
   modRate_px__623->GetZaxis()->SetTitleFont(132);
   modRate_px__623->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(5,0,5,0.2131306,0,0.8947612,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__624 = new TH1D("thisHist__624","thisHist",30,0,5);
   thisHist__624->SetBinContent(1,0.01108101);
   thisHist__624->SetBinContent(2,0.08517635);
   thisHist__624->SetBinContent(3,0.1789694);
   thisHist__624->SetBinContent(4,0.1656705);
   thisHist__624->SetBinContent(5,0.08786959);
   thisHist__624->SetBinContent(6,0.04180652);
   thisHist__624->SetBinContent(7,0.02624494);
   thisHist__624->SetBinContent(8,0.01921885);
   thisHist__624->SetBinContent(9,0.01505332);
   thisHist__624->SetBinContent(10,0.01228376);
   thisHist__624->SetBinContent(11,0.009938466);
   thisHist__624->SetBinContent(12,0.008412972);
   thisHist__624->SetBinContent(13,0.006930883);
   thisHist__624->SetBinContent(14,0.006036169);
   thisHist__624->SetBinContent(15,0.005423591);
   thisHist__624->SetBinContent(16,0.004955931);
   thisHist__624->SetBinContent(17,0.004402161);
   thisHist__624->SetBinContent(18,0.003961105);
   thisHist__624->SetBinContent(19,0.003695771);
   thisHist__624->SetBinContent(20,0.003389832);
   thisHist__624->SetBinContent(21,0.003124498);
   thisHist__624->SetBinContent(22,0.00274645);
   thisHist__624->SetBinContent(23,0.002554625);
   thisHist__624->SetBinContent(24,0.002336898);
   thisHist__624->SetBinContent(25,0.002061763);
   thisHist__624->SetBinContent(26,0.001894441);
   thisHist__624->SetBinContent(27,0.001636108);
   thisHist__624->SetBinContent(28,0.001506592);
   thisHist__624->SetBinContent(29,0.00125946);
   thisHist__624->SetBinContent(30,0.001160748);
   thisHist__624->SetBinContent(31,0.008616698);
   thisHist__624->SetBinError(31,7.766889e-05);
   thisHist__624->SetMinimum(0);
   thisHist__624->SetMaximum(0.2131306);
   thisHist__624->SetEntries(1041895);
   thisHist__624->SetDirectory(0);
   thisHist__624->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__624->SetLineColor(ci);
   thisHist__624->SetLineWidth(3);
   thisHist__624->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__624->GetXaxis()->SetNdivisions(505);
   thisHist__624->GetXaxis()->SetLabelFont(132);
   thisHist__624->GetXaxis()->SetLabelSize(0.05);
   thisHist__624->GetXaxis()->SetTitleSize(0.06);
   thisHist__624->GetXaxis()->SetTitleOffset(0.95);
   thisHist__624->GetXaxis()->SetTitleFont(132);
   thisHist__624->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__624->GetYaxis()->SetNdivisions(505);
   thisHist__624->GetYaxis()->SetLabelFont(132);
   thisHist__624->GetYaxis()->SetLabelSize(0.05);
   thisHist__624->GetYaxis()->SetTitleSize(0.06);
   thisHist__624->GetYaxis()->SetTitleOffset(1.1);
   thisHist__624->GetYaxis()->SetTitleFont(132);
   thisHist__624->GetZaxis()->SetLabelFont(132);
   thisHist__624->GetZaxis()->SetLabelSize(0.05);
   thisHist__624->GetZaxis()->SetTitleSize(0.06);
   thisHist__624->GetZaxis()->SetTitleFont(132);
   thisHist__624->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC0pi_mom_-13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:46:53 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-1.027397,-346626.3,5.821918,2129276);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis273[25] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 1.3, 1.4, 1.5, 1.6, 1.8, 2, 2.2, 2.4, 2.7, 3, 3.4, 3.9, 5}; 
   
   TH1D *projReco__609 = new TH1D("projReco__609","",24, xAxis273);
   projReco__609->SetBinContent(1,4083.726);
   projReco__609->SetBinContent(2,199606.1);
   projReco__609->SetBinContent(3,765563.2);
   projReco__609->SetBinContent(4,1117936);
   projReco__609->SetBinContent(5,1159434);
   projReco__609->SetBinContent(6,918370.9);
   projReco__609->SetBinContent(7,574689.6);
   projReco__609->SetBinContent(8,354971.5);
   projReco__609->SetBinContent(9,235792.9);
   projReco__609->SetBinContent(10,182706.2);
   projReco__609->SetBinContent(11,150622.8);
   projReco__609->SetBinContent(12,130364);
   projReco__609->SetBinContent(13,108374.9);
   projReco__609->SetBinContent(14,100229.5);
   projReco__609->SetBinContent(15,85365.92);
   projReco__609->SetBinContent(16,65159.79);
   projReco__609->SetBinContent(17,52873.25);
   projReco__609->SetBinContent(18,40724.2);
   projReco__609->SetBinContent(19,35793.96);
   projReco__609->SetBinContent(20,26399.91);
   projReco__609->SetBinContent(21,23735.67);
   projReco__609->SetBinContent(22,21736.22);
   projReco__609->SetBinContent(23,15629.71);
   projReco__609->SetBinContent(24,9874.683);
   projReco__609->SetBinContent(25,11189.09);
   projReco__609->SetBinError(25,100.8558);
   projReco__609->SetMinimum(0);
   projReco__609->SetMaximum(1856926);
   projReco__609->SetEntries(943853);
   projReco__609->SetDirectory(0);
   projReco__609->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__609->SetLineColor(ci);
   projReco__609->SetLineWidth(3);
   projReco__609->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__609->GetXaxis()->SetRange(1,50);
   projReco__609->GetXaxis()->SetNdivisions(505);
   projReco__609->GetXaxis()->SetLabelFont(132);
   projReco__609->GetXaxis()->SetLabelSize(0.05);
   projReco__609->GetXaxis()->SetTitleSize(0.06);
   projReco__609->GetXaxis()->SetTitleOffset(0.95);
   projReco__609->GetXaxis()->SetTitleFont(132);
   projReco__609->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__609->GetYaxis()->SetNdivisions(505);
   projReco__609->GetYaxis()->SetLabelFont(132);
   projReco__609->GetYaxis()->SetLabelSize(0.05);
   projReco__609->GetYaxis()->SetTitleSize(0.06);
   projReco__609->GetYaxis()->SetTitleOffset(1.1);
   projReco__609->GetYaxis()->SetTitleFont(132);
   projReco__609->GetZaxis()->SetLabelFont(132);
   projReco__609->GetZaxis()->SetLabelSize(0.05);
   projReco__609->GetZaxis()->SetTitleSize(0.06);
   projReco__609->GetZaxis()->SetTitleFont(132);
   projReco__609->Draw("HIST");
   Double_t xAxis274[25] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 1.3, 1.4, 1.5, 1.6, 1.8, 2, 2.2, 2.4, 2.7, 3, 3.4, 3.9, 5}; 
   
   TH1D *projReco__610 = new TH1D("projReco__610","",24, xAxis274);
   projReco__610->SetBinContent(1,4083.726);
   projReco__610->SetBinContent(2,199606.1);
   projReco__610->SetBinContent(3,765563.2);
   projReco__610->SetBinContent(4,1117936);
   projReco__610->SetBinContent(5,1159434);
   projReco__610->SetBinContent(6,918370.9);
   projReco__610->SetBinContent(7,574689.6);
   projReco__610->SetBinContent(8,354971.5);
   projReco__610->SetBinContent(9,235792.9);
   projReco__610->SetBinContent(10,182706.2);
   projReco__610->SetBinContent(11,150622.8);
   projReco__610->SetBinContent(12,130364);
   projReco__610->SetBinContent(13,108374.9);
   projReco__610->SetBinContent(14,100229.5);
   projReco__610->SetBinContent(15,85365.92);
   projReco__610->SetBinContent(16,65159.79);
   projReco__610->SetBinContent(17,52873.25);
   projReco__610->SetBinContent(18,40724.2);
   projReco__610->SetBinContent(19,35793.96);
   projReco__610->SetBinContent(20,26399.91);
   projReco__610->SetBinContent(21,23735.67);
   projReco__610->SetBinContent(22,21736.22);
   projReco__610->SetBinContent(23,15629.71);
   projReco__610->SetBinContent(24,9874.683);
   projReco__610->SetBinContent(25,11189.09);
   projReco__610->SetBinError(25,100.8558);
   projReco__610->SetMinimum(0);
   projReco__610->SetMaximum(1856926);
   projReco__610->SetEntries(943853);
   projReco__610->SetDirectory(0);
   projReco__610->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__610->SetLineColor(ci);
   projReco__610->SetLineWidth(3);
   projReco__610->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__610->GetXaxis()->SetRange(1,50);
   projReco__610->GetXaxis()->SetNdivisions(505);
   projReco__610->GetXaxis()->SetLabelFont(132);
   projReco__610->GetXaxis()->SetLabelSize(0.05);
   projReco__610->GetXaxis()->SetTitleSize(0.06);
   projReco__610->GetXaxis()->SetTitleOffset(0.95);
   projReco__610->GetXaxis()->SetTitleFont(132);
   projReco__610->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__610->GetYaxis()->SetNdivisions(505);
   projReco__610->GetYaxis()->SetLabelFont(132);
   projReco__610->GetYaxis()->SetLabelSize(0.05);
   projReco__610->GetYaxis()->SetTitleSize(0.06);
   projReco__610->GetYaxis()->SetTitleOffset(1.1);
   projReco__610->GetYaxis()->SetTitleFont(132);
   projReco__610->GetZaxis()->SetLabelFont(132);
   projReco__610->GetZaxis()->SetLabelSize(0.05);
   projReco__610->GetZaxis()->SetTitleSize(0.06);
   projReco__610->GetZaxis()->SetTitleFont(132);
   projReco__610->Draw("HIST SAME");
   Double_t xAxis275[28] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 1.3, 1.4, 1.5, 1.6, 1.7, 1.8, 1.9, 2.1, 2.3, 2.5, 2.7, 3, 3.3, 3.6, 4, 5}; 
   
   TH1D *projReco__611 = new TH1D("projReco__611","",27, xAxis275);
   projReco__611->SetBinContent(1,5835.123);
   projReco__611->SetBinContent(2,290328.4);
   projReco__611->SetBinContent(3,1101585);
   projReco__611->SetBinContent(4,1615797);
   projReco__611->SetBinContent(5,1654768);
   projReco__611->SetBinContent(6,1293963);
   projReco__611->SetBinContent(7,807360.1);
   projReco__611->SetBinContent(8,496105.1);
   projReco__611->SetBinContent(9,326192.7);
   projReco__611->SetBinContent(10,253777.8);
   projReco__611->SetBinContent(11,204281.1);
   projReco__611->SetBinContent(12,179416.2);
   projReco__611->SetBinContent(13,149433.1);
   projReco__611->SetBinContent(14,134952.9);
   projReco__611->SetBinContent(15,114209.3);
   projReco__611->SetBinContent(16,96087.4);
   projReco__611->SetBinContent(17,82663.99);
   projReco__611->SetBinContent(18,75558.71);
   projReco__611->SetBinContent(19,59463.45);
   projReco__611->SetBinContent(20,52490.94);
   projReco__611->SetBinContent(21,41029.21);
   projReco__611->SetBinContent(22,34335.54);
   projReco__611->SetBinContent(23,31019.63);
   projReco__611->SetBinContent(24,28979.48);
   projReco__611->SetBinContent(25,24431.36);
   projReco__611->SetBinContent(26,18821.08);
   projReco__611->SetBinContent(27,12658.2);
   projReco__611->SetBinContent(28,16758);
   projReco__611->SetBinError(28,129.4527);
   projReco__611->SetEntries(1334040);
   projReco__611->SetDirectory(0);
   projReco__611->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__611->SetLineColor(ci);
   projReco__611->SetLineWidth(3);
   projReco__611->GetXaxis()->SetTitle("True Muon Momentum [GeV/c]");
   projReco__611->GetXaxis()->SetRange(1,50);
   projReco__611->GetXaxis()->SetNdivisions(505);
   projReco__611->GetXaxis()->SetLabelFont(132);
   projReco__611->GetXaxis()->SetLabelSize(0.05);
   projReco__611->GetXaxis()->SetTitleSize(0.06);
   projReco__611->GetXaxis()->SetTitleFont(132);
   projReco__611->GetYaxis()->SetNdivisions(505);
   projReco__611->GetYaxis()->SetLabelFont(132);
   projReco__611->GetYaxis()->SetLabelSize(0.05);
   projReco__611->GetYaxis()->SetTitleSize(0.06);
   projReco__611->GetYaxis()->SetTitleFont(132);
   projReco__611->GetZaxis()->SetLabelFont(132);
   projReco__611->GetZaxis()->SetLabelSize(0.05);
   projReco__611->GetZaxis()->SetTitleSize(0.06);
   projReco__611->GetZaxis()->SetTitleFont(132);
   projReco__611->Draw("HIST SAME");
   Double_t xAxis276[28] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 1.3, 1.4, 1.5, 1.6, 1.7, 1.8, 1.9, 2.1, 2.3, 2.5, 2.7, 3, 3.3, 3.6, 4, 5}; 
   
   TH1D *projReco__612 = new TH1D("projReco__612","",27, xAxis276);
   projReco__612->SetBinContent(1,9661.985);
   projReco__612->SetBinContent(2,361901);
   projReco__612->SetBinContent(3,1134135);
   projReco__612->SetBinContent(4,1623581);
   projReco__612->SetBinContent(5,1688115);
   projReco__612->SetBinContent(6,1352862);
   projReco__612->SetBinContent(7,860490.6);
   projReco__612->SetBinContent(8,522664.6);
   projReco__612->SetBinContent(9,344369.1);
   projReco__612->SetBinContent(10,266185.9);
   projReco__612->SetBinContent(11,214065.2);
   projReco__612->SetBinContent(12,184685.6);
   projReco__612->SetBinContent(13,155184);
   projReco__612->SetBinContent(14,141346.3);
   projReco__612->SetBinContent(15,119019.6);
   projReco__612->SetBinContent(16,100370.5);
   projReco__612->SetBinContent(17,85312.26);
   projReco__612->SetBinContent(18,78290.32);
   projReco__612->SetBinContent(19,62818.3);
   projReco__612->SetBinContent(20,54895.76);
   projReco__612->SetBinContent(21,42993.09);
   projReco__612->SetBinContent(22,36159.8);
   projReco__612->SetBinContent(23,32954.72);
   projReco__612->SetBinContent(24,30075.12);
   projReco__612->SetBinContent(25,25399.74);
   projReco__612->SetBinContent(26,19123.57);
   projReco__612->SetBinContent(27,13041.53);
   projReco__612->SetBinContent(28,16850);
   projReco__612->SetBinError(28,129.8075);
   projReco__612->SetEntries(1389137);
   projReco__612->SetDirectory(0);
   projReco__612->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__612->SetLineColor(ci);
   projReco__612->SetLineWidth(3);
   projReco__612->GetXaxis()->SetTitle("True Muon Momentum [GeV/c]");
   projReco__612->GetXaxis()->SetRange(1,50);
   projReco__612->GetXaxis()->SetNdivisions(505);
   projReco__612->GetXaxis()->SetLabelFont(132);
   projReco__612->GetXaxis()->SetLabelSize(0.05);
   projReco__612->GetXaxis()->SetTitleSize(0.06);
   projReco__612->GetXaxis()->SetTitleFont(132);
   projReco__612->GetYaxis()->SetNdivisions(505);
   projReco__612->GetYaxis()->SetLabelFont(132);
   projReco__612->GetYaxis()->SetLabelSize(0.05);
   projReco__612->GetYaxis()->SetTitleSize(0.06);
   projReco__612->GetYaxis()->SetTitleFont(132);
   projReco__612->GetZaxis()->SetLabelFont(132);
   projReco__612->GetZaxis()->SetLabelSize(0.05);
   projReco__612->GetZaxis()->SetTitleSize(0.06);
   projReco__612->GetZaxis()->SetTitleFont(132);
   projReco__612->Draw("HIST SAME");
   Double_t xAxis277[29] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 1.3, 1.4, 1.5, 1.6, 1.7, 1.8, 1.9, 2.1, 2.3, 2.5, 2.7, 2.9, 3.2, 3.5, 3.9, 4.3, 5}; 
   
   TH1D *projReco__613 = new TH1D("projReco__613","",28, xAxis277);
   projReco__613->SetBinContent(1,5886.53);
   projReco__613->SetBinContent(2,263443.1);
   projReco__613->SetBinContent(3,1022725);
   projReco__613->SetBinContent(4,1535037);
   projReco__613->SetBinContent(5,1616284);
   projReco__613->SetBinContent(6,1296235);
   projReco__613->SetBinContent(7,819021.2);
   projReco__613->SetBinContent(8,504275.9);
   projReco__613->SetBinContent(9,334087.9);
   projReco__613->SetBinContent(10,262786.7);
   projReco__613->SetBinContent(11,210572.9);
   projReco__613->SetBinContent(12,184206.5);
   projReco__613->SetBinContent(13,155343.1);
   projReco__613->SetBinContent(14,142528);
   projReco__613->SetBinContent(15,123376.6);
   projReco__613->SetBinContent(16,99389.17);
   projReco__613->SetBinContent(17,86825.83);
   projReco__613->SetBinContent(18,78283.18);
   projReco__613->SetBinContent(19,63961.7);
   projReco__613->SetBinContent(20,56197.54);
   projReco__613->SetBinContent(21,44608.41);
   projReco__613->SetBinContent(22,37015.65);
   projReco__613->SetBinContent(23,34061.69);
   projReco__613->SetBinContent(24,32758.21);
   projReco__613->SetBinContent(25,29287.8);
   projReco__613->SetBinContent(26,21210.26);
   projReco__613->SetBinContent(27,18329.7);
   projReco__613->SetBinContent(28,12121.81);
   projReco__613->SetBinContent(29,25381.43);
   projReco__613->SetBinError(29,190.4184);
   projReco__613->SetEntries(1318078);
   projReco__613->SetDirectory(0);
   projReco__613->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__613->SetLineColor(ci);
   projReco__613->SetLineWidth(3);
   projReco__613->GetXaxis()->SetTitle("True Muon Momentum [GeV/c]");
   projReco__613->GetXaxis()->SetRange(1,50);
   projReco__613->GetXaxis()->SetNdivisions(505);
   projReco__613->GetXaxis()->SetLabelFont(132);
   projReco__613->GetXaxis()->SetLabelSize(0.05);
   projReco__613->GetXaxis()->SetTitleSize(0.06);
   projReco__613->GetXaxis()->SetTitleFont(132);
   projReco__613->GetYaxis()->SetNdivisions(505);
   projReco__613->GetYaxis()->SetLabelFont(132);
   projReco__613->GetYaxis()->SetLabelSize(0.05);
   projReco__613->GetYaxis()->SetTitleSize(0.06);
   projReco__613->GetYaxis()->SetTitleFont(132);
   projReco__613->GetZaxis()->SetLabelFont(132);
   projReco__613->GetZaxis()->SetLabelSize(0.05);
   projReco__613->GetZaxis()->SetTitleSize(0.06);
   projReco__613->GetZaxis()->SetTitleFont(132);
   projReco__613->Draw("HIST SAME");
   Double_t xAxis278[28] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 1.3, 1.4, 1.5, 1.6, 1.7, 1.8, 1.9, 2.1, 2.3, 2.5, 2.7, 3, 3.3, 3.6, 4, 5}; 
   
   TH1D *projReco__614 = new TH1D("projReco__614","",27, xAxis278);
   projReco__614->SetBinContent(1,5564.082);
   projReco__614->SetBinContent(2,250604.6);
   projReco__614->SetBinContent(3,969150);
   projReco__614->SetBinContent(4,1453601);
   projReco__614->SetBinContent(5,1531049);
   projReco__614->SetBinContent(6,1229558);
   projReco__614->SetBinContent(7,779226.9);
   projReco__614->SetBinContent(8,478714.7);
   projReco__614->SetBinContent(9,315538.1);
   projReco__614->SetBinContent(10,248268.2);
   projReco__614->SetBinContent(11,202546.9);
   projReco__614->SetBinContent(12,172487.4);
   projReco__614->SetBinContent(13,146357.8);
   projReco__614->SetBinContent(14,135722);
   projReco__614->SetBinContent(15,114834.8);
   projReco__614->SetBinContent(16,95021.93);
   projReco__614->SetBinContent(17,80413.38);
   projReco__614->SetBinContent(18,74138.9);
   projReco__614->SetBinContent(19,59336.6);
   projReco__614->SetBinContent(20,53359.48);
   projReco__614->SetBinContent(21,41995.02);
   projReco__614->SetBinContent(22,35164.69);
   projReco__614->SetBinContent(23,32136.05);
   projReco__614->SetBinContent(24,29725.36);
   projReco__614->SetBinContent(25,25003.91);
   projReco__614->SetBinContent(26,19225.91);
   projReco__614->SetBinContent(27,12890.14);
   projReco__614->SetBinContent(28,16960);
   projReco__614->SetBinError(28,130.2306);
   projReco__614->SetEntries(1248159);
   projReco__614->SetDirectory(0);
   projReco__614->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__614->SetLineColor(ci);
   projReco__614->SetLineWidth(3);
   projReco__614->GetXaxis()->SetTitle("True Muon Momentum [GeV/c]");
   projReco__614->GetXaxis()->SetRange(1,50);
   projReco__614->GetXaxis()->SetNdivisions(505);
   projReco__614->GetXaxis()->SetLabelFont(132);
   projReco__614->GetXaxis()->SetLabelSize(0.05);
   projReco__614->GetXaxis()->SetTitleSize(0.06);
   projReco__614->GetXaxis()->SetTitleFont(132);
   projReco__614->GetYaxis()->SetNdivisions(505);
   projReco__614->GetYaxis()->SetLabelFont(132);
   projReco__614->GetYaxis()->SetLabelSize(0.05);
   projReco__614->GetYaxis()->SetTitleSize(0.06);
   projReco__614->GetYaxis()->SetTitleFont(132);
   projReco__614->GetZaxis()->SetLabelFont(132);
   projReco__614->GetZaxis()->SetLabelSize(0.05);
   projReco__614->GetZaxis()->SetTitleSize(0.06);
   projReco__614->GetZaxis()->SetTitleFont(132);
   projReco__614->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis279[25] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 1.3, 1.4, 1.5, 1.6, 1.8, 2, 2.2, 2.4, 2.7, 3, 3.4, 3.9, 5}; 
   
   TH1D *projReco__615 = new TH1D("projReco__615","",24, xAxis279);
   projReco__615->SetBinContent(1,4083.726);
   projReco__615->SetBinContent(2,199606.1);
   projReco__615->SetBinContent(3,765563.2);
   projReco__615->SetBinContent(4,1117936);
   projReco__615->SetBinContent(5,1159434);
   projReco__615->SetBinContent(6,918370.9);
   projReco__615->SetBinContent(7,574689.6);
   projReco__615->SetBinContent(8,354971.5);
   projReco__615->SetBinContent(9,235792.9);
   projReco__615->SetBinContent(10,182706.2);
   projReco__615->SetBinContent(11,150622.8);
   projReco__615->SetBinContent(12,130364);
   projReco__615->SetBinContent(13,108374.9);
   projReco__615->SetBinContent(14,100229.5);
   projReco__615->SetBinContent(15,85365.92);
   projReco__615->SetBinContent(16,65159.79);
   projReco__615->SetBinContent(17,52873.25);
   projReco__615->SetBinContent(18,40724.2);
   projReco__615->SetBinContent(19,35793.96);
   projReco__615->SetBinContent(20,26399.91);
   projReco__615->SetBinContent(21,23735.67);
   projReco__615->SetBinContent(22,21736.22);
   projReco__615->SetBinContent(23,15629.71);
   projReco__615->SetBinContent(24,9874.683);
   projReco__615->SetBinContent(25,11189.09);
   projReco__615->SetBinError(25,100.8558);
   projReco__615->SetMinimum(0);
   projReco__615->SetMaximum(1856926);
   projReco__615->SetEntries(943853);
   projReco__615->SetDirectory(0);
   projReco__615->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__615->SetLineColor(ci);
   projReco__615->SetLineWidth(3);
   projReco__615->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__615->GetXaxis()->SetRange(1,50);
   projReco__615->GetXaxis()->SetNdivisions(505);
   projReco__615->GetXaxis()->SetLabelFont(132);
   projReco__615->GetXaxis()->SetLabelSize(0.05);
   projReco__615->GetXaxis()->SetTitleSize(0.06);
   projReco__615->GetXaxis()->SetTitleOffset(0.95);
   projReco__615->GetXaxis()->SetTitleFont(132);
   projReco__615->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__615->GetYaxis()->SetNdivisions(505);
   projReco__615->GetYaxis()->SetLabelFont(132);
   projReco__615->GetYaxis()->SetLabelSize(0.05);
   projReco__615->GetYaxis()->SetTitleSize(0.06);
   projReco__615->GetYaxis()->SetTitleOffset(1.1);
   projReco__615->GetYaxis()->SetTitleFont(132);
   projReco__615->GetZaxis()->SetLabelFont(132);
   projReco__615->GetZaxis()->SetLabelSize(0.05);
   projReco__615->GetZaxis()->SetTitleSize(0.06);
   projReco__615->GetZaxis()->SetTitleFont(132);
   projReco__615->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC0pi_mom_13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:44:19 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-1.027397,-0.1489984,5.821918,0.9152758);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__520 = new TH1D("thisHist__520","thisHist",30,0,5);
   thisHist__520->SetBinContent(1,0.08643322);
   thisHist__520->SetBinContent(2,0.555497);
   thisHist__520->SetBinContent(3,0.627328);
   thisHist__520->SetBinContent(4,0.3701231);
   thisHist__520->SetBinContent(5,0.1652051);
   thisHist__520->SetBinContent(6,0.08152327);
   thisHist__520->SetBinContent(7,0.05194393);
   thisHist__520->SetBinContent(8,0.03790259);
   thisHist__520->SetBinContent(9,0.02890677);
   thisHist__520->SetBinContent(10,0.02393302);
   thisHist__520->SetBinContent(11,0.01980994);
   thisHist__520->SetBinContent(12,0.01702134);
   thisHist__520->SetBinContent(13,0.01436034);
   thisHist__520->SetBinContent(14,0.01302054);
   thisHist__520->SetBinContent(15,0.01175783);
   thisHist__520->SetBinContent(16,0.0108859);
   thisHist__520->SetBinContent(17,0.0103755);
   thisHist__520->SetBinContent(18,0.009458368);
   thisHist__520->SetBinContent(19,0.008905434);
   thisHist__520->SetBinContent(20,0.0084801);
   thisHist__520->SetBinContent(21,0.007863365);
   thisHist__520->SetBinContent(22,0.007456639);
   thisHist__520->SetBinContent(23,0.006954213);
   thisHist__520->SetBinContent(24,0.006539513);
   thisHist__520->SetBinContent(25,0.005917461);
   thisHist__520->SetBinContent(26,0.00537516);
   thisHist__520->SetBinContent(27,0.004997676);
   thisHist__520->SetBinContent(28,0.004681334);
   thisHist__520->SetBinContent(29,0.003929024);
   thisHist__520->SetBinContent(30,0.00364724);
   thisHist__520->SetBinContent(31,0.03392572);
   thisHist__520->SetBinError(31,0.0003003099);
   thisHist__520->SetMinimum(0);
   thisHist__520->SetMaximum(0.7982056);
   thisHist__520->SetEntries(844196);
   thisHist__520->SetDirectory(0);
   thisHist__520->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__520->SetLineColor(ci);
   thisHist__520->SetLineWidth(3);
   thisHist__520->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__520->GetXaxis()->SetNdivisions(505);
   thisHist__520->GetXaxis()->SetLabelFont(132);
   thisHist__520->GetXaxis()->SetLabelSize(0.05);
   thisHist__520->GetXaxis()->SetTitleSize(0.06);
   thisHist__520->GetXaxis()->SetTitleOffset(0.95);
   thisHist__520->GetXaxis()->SetTitleFont(132);
   thisHist__520->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__520->GetYaxis()->SetNdivisions(505);
   thisHist__520->GetYaxis()->SetLabelFont(132);
   thisHist__520->GetYaxis()->SetLabelSize(0.05);
   thisHist__520->GetYaxis()->SetTitleSize(0.06);
   thisHist__520->GetYaxis()->SetTitleOffset(1.1);
   thisHist__520->GetYaxis()->SetTitleFont(132);
   thisHist__520->GetZaxis()->SetLabelFont(132);
   thisHist__520->GetZaxis()->SetLabelSize(0.05);
   thisHist__520->GetZaxis()->SetTitleSize(0.06);
   thisHist__520->GetZaxis()->SetTitleFont(132);
   thisHist__520->Draw("C");
   
   TH1D *thisHist__521 = new TH1D("thisHist__521","thisHist",30,0,5);
   thisHist__521->SetBinContent(1,0.08643322);
   thisHist__521->SetBinContent(2,0.555497);
   thisHist__521->SetBinContent(3,0.627328);
   thisHist__521->SetBinContent(4,0.3701231);
   thisHist__521->SetBinContent(5,0.1652051);
   thisHist__521->SetBinContent(6,0.08152327);
   thisHist__521->SetBinContent(7,0.05194393);
   thisHist__521->SetBinContent(8,0.03790259);
   thisHist__521->SetBinContent(9,0.02890677);
   thisHist__521->SetBinContent(10,0.02393302);
   thisHist__521->SetBinContent(11,0.01980994);
   thisHist__521->SetBinContent(12,0.01702134);
   thisHist__521->SetBinContent(13,0.01436034);
   thisHist__521->SetBinContent(14,0.01302054);
   thisHist__521->SetBinContent(15,0.01175783);
   thisHist__521->SetBinContent(16,0.0108859);
   thisHist__521->SetBinContent(17,0.0103755);
   thisHist__521->SetBinContent(18,0.009458368);
   thisHist__521->SetBinContent(19,0.008905434);
   thisHist__521->SetBinContent(20,0.0084801);
   thisHist__521->SetBinContent(21,0.007863365);
   thisHist__521->SetBinContent(22,0.007456639);
   thisHist__521->SetBinContent(23,0.006954213);
   thisHist__521->SetBinContent(24,0.006539513);
   thisHist__521->SetBinContent(25,0.005917461);
   thisHist__521->SetBinContent(26,0.00537516);
   thisHist__521->SetBinContent(27,0.004997676);
   thisHist__521->SetBinContent(28,0.004681334);
   thisHist__521->SetBinContent(29,0.003929024);
   thisHist__521->SetBinContent(30,0.00364724);
   thisHist__521->SetBinContent(31,0.03392572);
   thisHist__521->SetBinError(31,0.0003003099);
   thisHist__521->SetMinimum(0);
   thisHist__521->SetMaximum(0.7982056);
   thisHist__521->SetEntries(844196);
   thisHist__521->SetDirectory(0);
   thisHist__521->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__521->SetLineColor(ci);
   thisHist__521->SetLineWidth(3);
   thisHist__521->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__521->GetXaxis()->SetNdivisions(505);
   thisHist__521->GetXaxis()->SetLabelFont(132);
   thisHist__521->GetXaxis()->SetLabelSize(0.05);
   thisHist__521->GetXaxis()->SetTitleSize(0.06);
   thisHist__521->GetXaxis()->SetTitleOffset(0.95);
   thisHist__521->GetXaxis()->SetTitleFont(132);
   thisHist__521->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__521->GetYaxis()->SetNdivisions(505);
   thisHist__521->GetYaxis()->SetLabelFont(132);
   thisHist__521->GetYaxis()->SetLabelSize(0.05);
   thisHist__521->GetYaxis()->SetTitleSize(0.06);
   thisHist__521->GetYaxis()->SetTitleOffset(1.1);
   thisHist__521->GetYaxis()->SetTitleFont(132);
   thisHist__521->GetZaxis()->SetLabelFont(132);
   thisHist__521->GetZaxis()->SetLabelSize(0.05);
   thisHist__521->GetZaxis()->SetTitleSize(0.06);
   thisHist__521->GetZaxis()->SetTitleFont(132);
   thisHist__521->Draw("CSAME");
   
   TH1D *thisHist__522 = new TH1D("thisHist__522","thisHist",30,0,5);
   thisHist__522->SetBinContent(1,0.07459905);
   thisHist__522->SetBinContent(2,0.5683221);
   thisHist__522->SetBinContent(3,0.7256415);
   thisHist__522->SetBinContent(4,0.4422703);
   thisHist__522->SetBinContent(5,0.1645985);
   thisHist__522->SetBinContent(6,0.07121295);
   thisHist__522->SetBinContent(7,0.0458067);
   thisHist__522->SetBinContent(8,0.03379814);
   thisHist__522->SetBinContent(9,0.02773288);
   thisHist__522->SetBinContent(10,0.02265849);
   thisHist__522->SetBinContent(11,0.01903039);
   thisHist__522->SetBinContent(12,0.01600062);
   thisHist__522->SetBinContent(13,0.01376926);
   thisHist__522->SetBinContent(14,0.01219149);
   thisHist__522->SetBinContent(15,0.01121968);
   thisHist__522->SetBinContent(16,0.01052417);
   thisHist__522->SetBinContent(17,0.009598085);
   thisHist__522->SetBinContent(18,0.008813012);
   thisHist__522->SetBinContent(19,0.008279467);
   thisHist__522->SetBinContent(20,0.007646836);
   thisHist__522->SetBinContent(21,0.007267638);
   thisHist__522->SetBinContent(22,0.007073276);
   thisHist__522->SetBinContent(23,0.006610235);
   thisHist__522->SetBinContent(24,0.006053825);
   thisHist__522->SetBinContent(25,0.005714643);
   thisHist__522->SetBinContent(26,0.005215398);
   thisHist__522->SetBinContent(27,0.005026751);
   thisHist__522->SetBinContent(28,0.004289317);
   thisHist__522->SetBinContent(29,0.003877725);
   thisHist__522->SetBinContent(30,0.003410874);
   thisHist__522->SetBinContent(31,0.02859227);
   thisHist__522->SetBinError(31,0.000233416);
   thisHist__522->SetEntries(1247350);
   thisHist__522->SetDirectory(0);
   thisHist__522->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__522->SetLineColor(ci);
   thisHist__522->SetLineWidth(3);
   thisHist__522->GetXaxis()->SetNdivisions(505);
   thisHist__522->GetXaxis()->SetLabelFont(132);
   thisHist__522->GetXaxis()->SetLabelSize(0.05);
   thisHist__522->GetXaxis()->SetTitleSize(0.06);
   thisHist__522->GetXaxis()->SetTitleFont(132);
   thisHist__522->GetYaxis()->SetNdivisions(505);
   thisHist__522->GetYaxis()->SetLabelFont(132);
   thisHist__522->GetYaxis()->SetLabelSize(0.05);
   thisHist__522->GetYaxis()->SetTitleSize(0.06);
   thisHist__522->GetYaxis()->SetTitleFont(132);
   thisHist__522->GetZaxis()->SetLabelFont(132);
   thisHist__522->GetZaxis()->SetLabelSize(0.05);
   thisHist__522->GetZaxis()->SetTitleSize(0.06);
   thisHist__522->GetZaxis()->SetTitleFont(132);
   thisHist__522->Draw("CSAME");
   
   TH1D *thisHist__523 = new TH1D("thisHist__523","thisHist",30,0,5);
   thisHist__523->SetBinContent(1,0.1278946);
   thisHist__523->SetBinContent(2,0.6095464);
   thisHist__523->SetBinContent(3,0.6343679);
   thisHist__523->SetBinContent(4,0.382347);
   thisHist__523->SetBinContent(5,0.1753481);
   thisHist__523->SetBinContent(6,0.0837574);
   thisHist__523->SetBinContent(7,0.05178139);
   thisHist__523->SetBinContent(8,0.03746858);
   thisHist__523->SetBinContent(9,0.02919853);
   thisHist__523->SetBinContent(10,0.02333538);
   thisHist__523->SetBinContent(11,0.01940077);
   thisHist__523->SetBinContent(12,0.01684072);
   thisHist__523->SetBinContent(13,0.01450378);
   thisHist__523->SetBinContent(14,0.01299309);
   thisHist__523->SetBinContent(15,0.01184731);
   thisHist__523->SetBinContent(16,0.01115908);
   thisHist__523->SetBinContent(17,0.01002275);
   thisHist__523->SetBinContent(18,0.009204069);
   thisHist__523->SetBinContent(19,0.008595254);
   thisHist__523->SetBinContent(20,0.008415635);
   thisHist__523->SetBinContent(21,0.007931608);
   thisHist__523->SetBinContent(22,0.007095906);
   thisHist__523->SetBinContent(23,0.006619442);
   thisHist__523->SetBinContent(24,0.006269657);
   thisHist__523->SetBinContent(25,0.005749707);
   thisHist__523->SetBinContent(26,0.005345091);
   thisHist__523->SetBinContent(27,0.004866736);
   thisHist__523->SetBinContent(28,0.004318425);
   thisHist__523->SetBinContent(29,0.004002673);
   thisHist__523->SetBinContent(30,0.003615074);
   thisHist__523->SetBinContent(31,0.03281927);
   thisHist__523->SetBinError(31,0.0002491031);
   thisHist__523->SetEntries(1251719);
   thisHist__523->SetDirectory(0);
   thisHist__523->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__523->SetLineColor(ci);
   thisHist__523->SetLineWidth(3);
   thisHist__523->GetXaxis()->SetNdivisions(505);
   thisHist__523->GetXaxis()->SetLabelFont(132);
   thisHist__523->GetXaxis()->SetLabelSize(0.05);
   thisHist__523->GetXaxis()->SetTitleSize(0.06);
   thisHist__523->GetXaxis()->SetTitleFont(132);
   thisHist__523->GetYaxis()->SetNdivisions(505);
   thisHist__523->GetYaxis()->SetLabelFont(132);
   thisHist__523->GetYaxis()->SetLabelSize(0.05);
   thisHist__523->GetYaxis()->SetTitleSize(0.06);
   thisHist__523->GetYaxis()->SetTitleFont(132);
   thisHist__523->GetZaxis()->SetLabelFont(132);
   thisHist__523->GetZaxis()->SetLabelSize(0.05);
   thisHist__523->GetZaxis()->SetTitleSize(0.06);
   thisHist__523->GetZaxis()->SetTitleFont(132);
   thisHist__523->Draw("CSAME");
   
   TH1D *thisHist__524 = new TH1D("thisHist__524","thisHist",30,0,5);
   thisHist__524->SetBinContent(1,0.08074132);
   thisHist__524->SetBinContent(2,0.5308287);
   thisHist__524->SetBinContent(3,0.6171801);
   thisHist__524->SetBinContent(4,0.3652043);
   thisHist__524->SetBinContent(5,0.1673876);
   thisHist__524->SetBinContent(6,0.08260481);
   thisHist__524->SetBinContent(7,0.05279489);
   thisHist__524->SetBinContent(8,0.03814843);
   thisHist__524->SetBinContent(9,0.02995144);
   thisHist__524->SetBinContent(10,0.02454772);
   thisHist__524->SetBinContent(11,0.02074998);
   thisHist__524->SetBinContent(12,0.01748101);
   thisHist__524->SetBinContent(13,0.01516541);
   thisHist__524->SetBinContent(14,0.01363216);
   thisHist__524->SetBinContent(15,0.01255889);
   thisHist__524->SetBinContent(16,0.01146399);
   thisHist__524->SetBinContent(17,0.01040841);
   thisHist__524->SetBinContent(18,0.009928774);
   thisHist__524->SetBinContent(19,0.009205395);
   thisHist__524->SetBinContent(20,0.008401422);
   thisHist__524->SetBinContent(21,0.008293308);
   thisHist__524->SetBinContent(22,0.00754634);
   thisHist__524->SetBinContent(23,0.007131576);
   thisHist__524->SetBinContent(24,0.006720744);
   thisHist__524->SetBinContent(25,0.006201798);
   thisHist__524->SetBinContent(26,0.005674989);
   thisHist__524->SetBinContent(27,0.005055792);
   thisHist__524->SetBinContent(28,0.004627269);
   thisHist__524->SetBinContent(29,0.004106357);
   thisHist__524->SetBinContent(30,0.003668005);
   thisHist__524->SetBinContent(31,0.03478314);
   thisHist__524->SetBinError(31,0.0002614831);
   thisHist__524->SetEntries(1125395);
   thisHist__524->SetDirectory(0);
   thisHist__524->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__524->SetLineColor(ci);
   thisHist__524->SetLineWidth(3);
   thisHist__524->GetXaxis()->SetNdivisions(505);
   thisHist__524->GetXaxis()->SetLabelFont(132);
   thisHist__524->GetXaxis()->SetLabelSize(0.05);
   thisHist__524->GetXaxis()->SetTitleSize(0.06);
   thisHist__524->GetXaxis()->SetTitleFont(132);
   thisHist__524->GetYaxis()->SetNdivisions(505);
   thisHist__524->GetYaxis()->SetLabelFont(132);
   thisHist__524->GetYaxis()->SetLabelSize(0.05);
   thisHist__524->GetYaxis()->SetTitleSize(0.06);
   thisHist__524->GetYaxis()->SetTitleFont(132);
   thisHist__524->GetZaxis()->SetLabelFont(132);
   thisHist__524->GetZaxis()->SetLabelSize(0.05);
   thisHist__524->GetZaxis()->SetTitleSize(0.06);
   thisHist__524->GetZaxis()->SetTitleFont(132);
   thisHist__524->Draw("CSAME");
   
   TH1D *thisHist__525 = new TH1D("thisHist__525","thisHist",30,0,5);
   thisHist__525->SetBinContent(1,0.08139101);
   thisHist__525->SetBinContent(2,0.5297224);
   thisHist__525->SetBinContent(3,0.6171107);
   thisHist__525->SetBinContent(4,0.3664958);
   thisHist__525->SetBinContent(5,0.1657723);
   thisHist__525->SetBinContent(6,0.08130136);
   thisHist__525->SetBinContent(7,0.05226156);
   thisHist__525->SetBinContent(8,0.03774166);
   thisHist__525->SetBinContent(9,0.02907529);
   thisHist__525->SetBinContent(10,0.02389788);
   thisHist__525->SetBinContent(11,0.01967116);
   thisHist__525->SetBinContent(12,0.01731779);
   thisHist__525->SetBinContent(13,0.01492707);
   thisHist__525->SetBinContent(14,0.01368502);
   thisHist__525->SetBinContent(15,0.01218334);
   thisHist__525->SetBinContent(16,0.01117102);
   thisHist__525->SetBinContent(17,0.01009146);
   thisHist__525->SetBinContent(18,0.009618921);
   thisHist__525->SetBinContent(19,0.009086612);
   thisHist__525->SetBinContent(20,0.008657029);
   thisHist__525->SetBinContent(21,0.007816541);
   thisHist__525->SetBinContent(22,0.007409371);
   thisHist__525->SetBinContent(23,0.007032085);
   thisHist__525->SetBinContent(24,0.006598766);
   thisHist__525->SetBinContent(25,0.005868476);
   thisHist__525->SetBinContent(26,0.005629403);
   thisHist__525->SetBinContent(27,0.004912187);
   thisHist__525->SetBinContent(28,0.004604008);
   thisHist__525->SetBinContent(29,0.004081037);
   thisHist__525->SetBinContent(30,0.003511373);
   thisHist__525->SetBinContent(31,0.0334533);
   thisHist__525->SetBinError(31,0.0002499649);
   thisHist__525->SetEntries(1179009);
   thisHist__525->SetDirectory(0);
   thisHist__525->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__525->SetLineColor(ci);
   thisHist__525->SetLineWidth(3);
   thisHist__525->GetXaxis()->SetNdivisions(505);
   thisHist__525->GetXaxis()->SetLabelFont(132);
   thisHist__525->GetXaxis()->SetLabelSize(0.05);
   thisHist__525->GetXaxis()->SetTitleSize(0.06);
   thisHist__525->GetXaxis()->SetTitleFont(132);
   thisHist__525->GetYaxis()->SetNdivisions(505);
   thisHist__525->GetYaxis()->SetLabelFont(132);
   thisHist__525->GetYaxis()->SetLabelSize(0.05);
   thisHist__525->GetYaxis()->SetTitleSize(0.06);
   thisHist__525->GetYaxis()->SetTitleFont(132);
   thisHist__525->GetZaxis()->SetLabelFont(132);
   thisHist__525->GetZaxis()->SetLabelSize(0.05);
   thisHist__525->GetZaxis()->SetTitleSize(0.06);
   thisHist__525->GetZaxis()->SetTitleFont(132);
   thisHist__525->Draw("CSAME");
   
   TH1D *thisHist__526 = new TH1D("thisHist__526","thisHist",30,0,5);
   thisHist__526->SetBinContent(1,0.08643322);
   thisHist__526->SetBinContent(2,0.555497);
   thisHist__526->SetBinContent(3,0.627328);
   thisHist__526->SetBinContent(4,0.3701231);
   thisHist__526->SetBinContent(5,0.1652051);
   thisHist__526->SetBinContent(6,0.08152327);
   thisHist__526->SetBinContent(7,0.05194393);
   thisHist__526->SetBinContent(8,0.03790259);
   thisHist__526->SetBinContent(9,0.02890677);
   thisHist__526->SetBinContent(10,0.02393302);
   thisHist__526->SetBinContent(11,0.01980994);
   thisHist__526->SetBinContent(12,0.01702134);
   thisHist__526->SetBinContent(13,0.01436034);
   thisHist__526->SetBinContent(14,0.01302054);
   thisHist__526->SetBinContent(15,0.01175783);
   thisHist__526->SetBinContent(16,0.0108859);
   thisHist__526->SetBinContent(17,0.0103755);
   thisHist__526->SetBinContent(18,0.009458368);
   thisHist__526->SetBinContent(19,0.008905434);
   thisHist__526->SetBinContent(20,0.0084801);
   thisHist__526->SetBinContent(21,0.007863365);
   thisHist__526->SetBinContent(22,0.007456639);
   thisHist__526->SetBinContent(23,0.006954213);
   thisHist__526->SetBinContent(24,0.006539513);
   thisHist__526->SetBinContent(25,0.005917461);
   thisHist__526->SetBinContent(26,0.00537516);
   thisHist__526->SetBinContent(27,0.004997676);
   thisHist__526->SetBinContent(28,0.004681334);
   thisHist__526->SetBinContent(29,0.003929024);
   thisHist__526->SetBinContent(30,0.00364724);
   thisHist__526->SetBinContent(31,0.03392572);
   thisHist__526->SetBinError(31,0.0003003099);
   thisHist__526->SetMinimum(0);
   thisHist__526->SetMaximum(0.7982056);
   thisHist__526->SetEntries(844196);
   thisHist__526->SetDirectory(0);
   thisHist__526->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__526->SetLineColor(ci);
   thisHist__526->SetLineWidth(3);
   thisHist__526->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__526->GetXaxis()->SetNdivisions(505);
   thisHist__526->GetXaxis()->SetLabelFont(132);
   thisHist__526->GetXaxis()->SetLabelSize(0.05);
   thisHist__526->GetXaxis()->SetTitleSize(0.06);
   thisHist__526->GetXaxis()->SetTitleOffset(0.95);
   thisHist__526->GetXaxis()->SetTitleFont(132);
   thisHist__526->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__526->GetYaxis()->SetNdivisions(505);
   thisHist__526->GetYaxis()->SetLabelFont(132);
   thisHist__526->GetYaxis()->SetLabelSize(0.05);
   thisHist__526->GetYaxis()->SetTitleSize(0.06);
   thisHist__526->GetYaxis()->SetTitleOffset(1.1);
   thisHist__526->GetYaxis()->SetTitleFont(132);
   thisHist__526->GetZaxis()->SetLabelFont(132);
   thisHist__526->GetZaxis()->SetLabelSize(0.05);
   thisHist__526->GetZaxis()->SetTitleSize(0.06);
   thisHist__526->GetZaxis()->SetTitleFont(132);
   thisHist__526->Draw("sameaxis");
   Double_t xAxis232[19] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.3, 1.5, 1.8, 2.1, 2.5, 3, 3.6, 5}; 
   
   TH1D *modRate_px__527 = new TH1D("modRate_px__527","",18, xAxis232);
   modRate_px__527->SetBinContent(1,0.04152855);
   modRate_px__527->SetBinContent(2,0.2563938);
   modRate_px__527->SetBinContent(3,0.4266263);
   modRate_px__527->SetBinContent(4,0.5282284);
   modRate_px__527->SetBinContent(5,0.6485463);
   modRate_px__527->SetBinContent(6,0.705233);
   modRate_px__527->SetBinContent(7,0.7256415);
   modRate_px__527->SetBinContent(8,0.6771529);
   modRate_px__527->SetBinContent(9,0.6469051);
   modRate_px__527->SetBinContent(10,0.6438689);
   modRate_px__527->SetBinContent(11,0.6453425);
   modRate_px__527->SetBinContent(12,0.6183497);
   modRate_px__527->SetBinContent(13,0.5914425);
   modRate_px__527->SetBinContent(14,0.6393211);
   modRate_px__527->SetBinContent(15,0.5628202);
   modRate_px__527->SetBinContent(16,0.5952522);
   modRate_px__527->SetBinContent(17,0.5430093);
   modRate_px__527->SetBinContent(18,0.5298679);
   modRate_px__527->SetBinContent(19,14962.51);
   modRate_px__527->SetBinError(1,20.30635);
   modRate_px__527->SetBinError(2,106.2599);
   modRate_px__527->SetBinError(3,189.2605);
   modRate_px__527->SetBinError(4,206.0751);
   modRate_px__527->SetBinError(5,207.193);
   modRate_px__527->SetBinError(6,178.5267);
   modRate_px__527->SetBinError(7,142.0235);
   modRate_px__527->SetBinError(8,105.9955);
   modRate_px__527->SetBinError(9,84.77926);
   modRate_px__527->SetBinError(10,74.06592);
   modRate_px__527->SetBinError(11,90.71735);
   modRate_px__527->SetBinError(12,74.1413);
   modRate_px__527->SetBinError(13,74.38629);
   modRate_px__527->SetBinError(14,68.72948);
   modRate_px__527->SetBinError(15,61.36534);
   modRate_px__527->SetBinError(16,64.88456);
   modRate_px__527->SetBinError(17,57.79107);
   modRate_px__527->SetBinError(18,69.37723);
   modRate_px__527->SetBinError(19,132.4479);
   modRate_px__527->SetEntries(652596.5);
   modRate_px__527->SetDirectory(0);
   modRate_px__527->SetStats(0);
   modRate_px__527->SetLineStyle(7);
   modRate_px__527->SetLineWidth(3);
   modRate_px__527->GetXaxis()->SetTitle("True Muon Momentum [GeV/c]");
   modRate_px__527->GetXaxis()->SetRange(1,50);
   modRate_px__527->GetXaxis()->SetNdivisions(505);
   modRate_px__527->GetXaxis()->SetLabelFont(132);
   modRate_px__527->GetXaxis()->SetLabelSize(0.05);
   modRate_px__527->GetXaxis()->SetTitleSize(0.06);
   modRate_px__527->GetXaxis()->SetTitleFont(132);
   modRate_px__527->GetYaxis()->SetNdivisions(505);
   modRate_px__527->GetYaxis()->SetLabelFont(132);
   modRate_px__527->GetYaxis()->SetLabelSize(0.05);
   modRate_px__527->GetYaxis()->SetTitleSize(0.06);
   modRate_px__527->GetYaxis()->SetTitleFont(132);
   modRate_px__527->GetZaxis()->SetLabelFont(132);
   modRate_px__527->GetZaxis()->SetLabelSize(0.05);
   modRate_px__527->GetZaxis()->SetTitleSize(0.06);
   modRate_px__527->GetZaxis()->SetTitleFont(132);
   modRate_px__527->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(5,0,5,0.7982056,0,0.680815,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__528 = new TH1D("thisHist__528","thisHist",30,0,5);
   thisHist__528->SetBinContent(1,0.08643322);
   thisHist__528->SetBinContent(2,0.555497);
   thisHist__528->SetBinContent(3,0.627328);
   thisHist__528->SetBinContent(4,0.3701231);
   thisHist__528->SetBinContent(5,0.1652051);
   thisHist__528->SetBinContent(6,0.08152327);
   thisHist__528->SetBinContent(7,0.05194393);
   thisHist__528->SetBinContent(8,0.03790259);
   thisHist__528->SetBinContent(9,0.02890677);
   thisHist__528->SetBinContent(10,0.02393302);
   thisHist__528->SetBinContent(11,0.01980994);
   thisHist__528->SetBinContent(12,0.01702134);
   thisHist__528->SetBinContent(13,0.01436034);
   thisHist__528->SetBinContent(14,0.01302054);
   thisHist__528->SetBinContent(15,0.01175783);
   thisHist__528->SetBinContent(16,0.0108859);
   thisHist__528->SetBinContent(17,0.0103755);
   thisHist__528->SetBinContent(18,0.009458368);
   thisHist__528->SetBinContent(19,0.008905434);
   thisHist__528->SetBinContent(20,0.0084801);
   thisHist__528->SetBinContent(21,0.007863365);
   thisHist__528->SetBinContent(22,0.007456639);
   thisHist__528->SetBinContent(23,0.006954213);
   thisHist__528->SetBinContent(24,0.006539513);
   thisHist__528->SetBinContent(25,0.005917461);
   thisHist__528->SetBinContent(26,0.00537516);
   thisHist__528->SetBinContent(27,0.004997676);
   thisHist__528->SetBinContent(28,0.004681334);
   thisHist__528->SetBinContent(29,0.003929024);
   thisHist__528->SetBinContent(30,0.00364724);
   thisHist__528->SetBinContent(31,0.03392572);
   thisHist__528->SetBinError(31,0.0003003099);
   thisHist__528->SetMinimum(0);
   thisHist__528->SetMaximum(0.7982056);
   thisHist__528->SetEntries(844196);
   thisHist__528->SetDirectory(0);
   thisHist__528->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__528->SetLineColor(ci);
   thisHist__528->SetLineWidth(3);
   thisHist__528->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__528->GetXaxis()->SetNdivisions(505);
   thisHist__528->GetXaxis()->SetLabelFont(132);
   thisHist__528->GetXaxis()->SetLabelSize(0.05);
   thisHist__528->GetXaxis()->SetTitleSize(0.06);
   thisHist__528->GetXaxis()->SetTitleOffset(0.95);
   thisHist__528->GetXaxis()->SetTitleFont(132);
   thisHist__528->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__528->GetYaxis()->SetNdivisions(505);
   thisHist__528->GetYaxis()->SetLabelFont(132);
   thisHist__528->GetYaxis()->SetLabelSize(0.05);
   thisHist__528->GetYaxis()->SetTitleSize(0.06);
   thisHist__528->GetYaxis()->SetTitleOffset(1.1);
   thisHist__528->GetYaxis()->SetTitleFont(132);
   thisHist__528->GetZaxis()->SetLabelFont(132);
   thisHist__528->GetZaxis()->SetLabelSize(0.05);
   thisHist__528->GetZaxis()->SetTitleSize(0.06);
   thisHist__528->GetZaxis()->SetTitleFont(132);
   thisHist__528->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC0pi_mom_13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:44:19 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-1.027397,-202753.2,5.821918,1245484);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis225[19] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.3, 1.5, 1.8, 2.1, 2.5, 3, 3.6, 5}; 
   
   TH1D *projReco__513 = new TH1D("projReco__513","",18, xAxis225);
   projReco__513->SetBinContent(1,10077.46);
   projReco__513->SetBinContent(2,286772.2);
   projReco__513->SetBinContent(3,572428.2);
   projReco__513->SetBinContent(4,595243.7);
   projReco__513->SetBinContent(5,526232.2);
   projReco__513->SetBinContent(6,367556.2);
   projReco__513->SetBinContent(7,225560.2);
   projReco__513->SetBinContent(8,133099.9);
   projReco__513->SetBinContent(9,90042.68);
   projReco__513->SetBinContent(10,68745.89);
   projReco__513->SetBinContent(11,51446.24);
   projReco__513->SetBinContent(12,35497.34);
   projReco__513->SetBinContent(13,25295.31);
   projReco__513->SetBinContent(14,20228.71);
   projReco__513->SetBinContent(15,13692.15);
   projReco__513->SetBinContent(16,11734.18);
   projReco__513->SetBinContent(17,8666.307);
   projReco__513->SetBinContent(18,5452.671);
   projReco__513->SetBinContent(19,9115.714);
   projReco__513->SetBinError(19,80.69216);
   projReco__513->SetMinimum(0);
   projReco__513->SetMaximum(1086178);
   projReco__513->SetEntries(652578.5);
   projReco__513->SetDirectory(0);
   projReco__513->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__513->SetLineColor(ci);
   projReco__513->SetLineWidth(3);
   projReco__513->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__513->GetXaxis()->SetRange(1,50);
   projReco__513->GetXaxis()->SetNdivisions(505);
   projReco__513->GetXaxis()->SetLabelFont(132);
   projReco__513->GetXaxis()->SetLabelSize(0.05);
   projReco__513->GetXaxis()->SetTitleSize(0.06);
   projReco__513->GetXaxis()->SetTitleOffset(0.95);
   projReco__513->GetXaxis()->SetTitleFont(132);
   projReco__513->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__513->GetYaxis()->SetNdivisions(505);
   projReco__513->GetYaxis()->SetLabelFont(132);
   projReco__513->GetYaxis()->SetLabelSize(0.05);
   projReco__513->GetYaxis()->SetTitleSize(0.06);
   projReco__513->GetYaxis()->SetTitleOffset(1.1);
   projReco__513->GetYaxis()->SetTitleFont(132);
   projReco__513->GetZaxis()->SetLabelFont(132);
   projReco__513->GetZaxis()->SetLabelSize(0.05);
   projReco__513->GetZaxis()->SetTitleSize(0.06);
   projReco__513->GetZaxis()->SetTitleFont(132);
   projReco__513->Draw("HIST");
   Double_t xAxis226[19] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.3, 1.5, 1.8, 2.1, 2.5, 3, 3.6, 5}; 
   
   TH1D *projReco__514 = new TH1D("projReco__514","",18, xAxis226);
   projReco__514->SetBinContent(1,10077.46);
   projReco__514->SetBinContent(2,286772.2);
   projReco__514->SetBinContent(3,572428.2);
   projReco__514->SetBinContent(4,595243.7);
   projReco__514->SetBinContent(5,526232.2);
   projReco__514->SetBinContent(6,367556.2);
   projReco__514->SetBinContent(7,225560.2);
   projReco__514->SetBinContent(8,133099.9);
   projReco__514->SetBinContent(9,90042.68);
   projReco__514->SetBinContent(10,68745.89);
   projReco__514->SetBinContent(11,51446.24);
   projReco__514->SetBinContent(12,35497.34);
   projReco__514->SetBinContent(13,25295.31);
   projReco__514->SetBinContent(14,20228.71);
   projReco__514->SetBinContent(15,13692.15);
   projReco__514->SetBinContent(16,11734.18);
   projReco__514->SetBinContent(17,8666.307);
   projReco__514->SetBinContent(18,5452.671);
   projReco__514->SetBinContent(19,9115.714);
   projReco__514->SetBinError(19,80.69216);
   projReco__514->SetMinimum(0);
   projReco__514->SetMaximum(1086178);
   projReco__514->SetEntries(652578.5);
   projReco__514->SetDirectory(0);
   projReco__514->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__514->SetLineColor(ci);
   projReco__514->SetLineWidth(3);
   projReco__514->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__514->GetXaxis()->SetRange(1,50);
   projReco__514->GetXaxis()->SetNdivisions(505);
   projReco__514->GetXaxis()->SetLabelFont(132);
   projReco__514->GetXaxis()->SetLabelSize(0.05);
   projReco__514->GetXaxis()->SetTitleSize(0.06);
   projReco__514->GetXaxis()->SetTitleOffset(0.95);
   projReco__514->GetXaxis()->SetTitleFont(132);
   projReco__514->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__514->GetYaxis()->SetNdivisions(505);
   projReco__514->GetYaxis()->SetLabelFont(132);
   projReco__514->GetYaxis()->SetLabelSize(0.05);
   projReco__514->GetYaxis()->SetTitleSize(0.06);
   projReco__514->GetYaxis()->SetTitleOffset(1.1);
   projReco__514->GetYaxis()->SetTitleFont(132);
   projReco__514->GetZaxis()->SetLabelFont(132);
   projReco__514->GetZaxis()->SetLabelSize(0.05);
   projReco__514->GetZaxis()->SetTitleSize(0.06);
   projReco__514->GetZaxis()->SetTitleFont(132);
   projReco__514->Draw("HIST SAME");
   Double_t xAxis227[21] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 1.4, 1.6, 1.8, 2.1, 2.4, 2.8, 3.2, 3.7, 5}; 
   
   TH1D *projReco__515 = new TH1D("projReco__515","",20, xAxis227);
   projReco__515->SetBinContent(1,12029.66);
   projReco__515->SetBinContent(2,399634.8);
   projReco__515->SetBinContent(3,859893.2);
   projReco__515->SetBinContent(4,987434.4);
   projReco__515->SetBinContent(5,910500.2);
   projReco__515->SetBinContent(6,594810);
   projReco__515->SetBinContent(7,313810.2);
   projReco__515->SetBinContent(8,164477.8);
   projReco__515->SetBinContent(9,109186.2);
   projReco__515->SetBinContent(10,83340.29);
   projReco__515->SetBinContent(11,70965.65);
   projReco__515->SetBinContent(12,53076.92);
   projReco__515->SetBinContent(13,38704.14);
   projReco__515->SetBinContent(14,33209.61);
   projReco__515->SetBinContent(15,26550.53);
   projReco__515->SetBinContent(16,17522.46);
   projReco__515->SetBinContent(17,17512.08);
   projReco__515->SetBinContent(18,12701.06);
   projReco__515->SetBinContent(19,10450.31);
   projReco__515->SetBinContent(20,7091.607);
   projReco__515->SetBinContent(21,11542.31);
   projReco__515->SetBinError(21,94.22684);
   projReco__515->SetEntries(975280.7);
   projReco__515->SetDirectory(0);
   projReco__515->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__515->SetLineColor(ci);
   projReco__515->SetLineWidth(3);
   projReco__515->GetXaxis()->SetTitle("True Muon Momentum [GeV/c]");
   projReco__515->GetXaxis()->SetRange(1,50);
   projReco__515->GetXaxis()->SetNdivisions(505);
   projReco__515->GetXaxis()->SetLabelFont(132);
   projReco__515->GetXaxis()->SetLabelSize(0.05);
   projReco__515->GetXaxis()->SetTitleSize(0.06);
   projReco__515->GetXaxis()->SetTitleFont(132);
   projReco__515->GetYaxis()->SetNdivisions(505);
   projReco__515->GetYaxis()->SetLabelFont(132);
   projReco__515->GetYaxis()->SetLabelSize(0.05);
   projReco__515->GetYaxis()->SetTitleSize(0.06);
   projReco__515->GetYaxis()->SetTitleFont(132);
   projReco__515->GetZaxis()->SetLabelFont(132);
   projReco__515->GetZaxis()->SetLabelSize(0.05);
   projReco__515->GetZaxis()->SetTitleSize(0.06);
   projReco__515->GetZaxis()->SetTitleFont(132);
   projReco__515->Draw("HIST SAME");
   Double_t xAxis228[22] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 1.3, 1.5, 1.7, 1.9, 2.2, 2.5, 2.9, 3.3, 3.8, 5}; 
   
   TH1D *projReco__516 = new TH1D("projReco__516","",21, xAxis228);
   projReco__516->SetBinContent(1,23320.16);
   projReco__516->SetBinContent(2,478640);
   projReco__516->SetBinContent(3,862447.5);
   projReco__516->SetBinContent(4,890772.6);
   projReco__516->SetBinContent(5,785749.9);
   projReco__516->SetBinContent(6,550758.9);
   projReco__516->SetBinContent(7,343962.4);
   projReco__516->SetBinContent(8,200373.5);
   projReco__516->SetBinContent(9,131158.4);
   projReco__516->SetBinContent(10,97751.76);
   projReco__516->SetBinContent(11,81302.96);
   projReco__516->SetBinContent(12,63568.88);
   projReco__516->SetBinContent(13,50847.8);
   projReco__516->SetBinContent(14,36750.54);
   projReco__516->SetBinContent(15,32298.2);
   projReco__516->SetBinContent(16,25201.54);
   projReco__516->SetBinContent(17,17712.3);
   projReco__516->SetBinContent(18,17012.76);
   projReco__516->SetBinContent(19,12925.73);
   projReco__516->SetBinContent(20,10744.81);
   projReco__516->SetBinContent(21,6951.829);
   projReco__516->SetBinContent(22,14465);
   projReco__516->SetBinError(22,109.7915);
   projReco__516->SetEntries(960515.1);
   projReco__516->SetDirectory(0);
   projReco__516->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__516->SetLineColor(ci);
   projReco__516->SetLineWidth(3);
   projReco__516->GetXaxis()->SetTitle("True Muon Momentum [GeV/c]");
   projReco__516->GetXaxis()->SetRange(1,50);
   projReco__516->GetXaxis()->SetNdivisions(505);
   projReco__516->GetXaxis()->SetLabelFont(132);
   projReco__516->GetXaxis()->SetLabelSize(0.05);
   projReco__516->GetXaxis()->SetTitleSize(0.06);
   projReco__516->GetXaxis()->SetTitleFont(132);
   projReco__516->GetYaxis()->SetNdivisions(505);
   projReco__516->GetYaxis()->SetLabelFont(132);
   projReco__516->GetYaxis()->SetLabelSize(0.05);
   projReco__516->GetYaxis()->SetTitleSize(0.06);
   projReco__516->GetYaxis()->SetTitleFont(132);
   projReco__516->GetZaxis()->SetLabelFont(132);
   projReco__516->GetZaxis()->SetLabelSize(0.05);
   projReco__516->GetZaxis()->SetTitleSize(0.06);
   projReco__516->GetZaxis()->SetTitleFont(132);
   projReco__516->Draw("HIST SAME");
   Double_t xAxis229[22] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 1.3, 1.5, 1.7, 1.9, 2.2, 2.5, 2.9, 3.3, 3.8, 5}; 
   
   TH1D *projReco__517 = new TH1D("projReco__517","",21, xAxis229);
   projReco__517->SetBinContent(1,13221.26);
   projReco__517->SetBinContent(2,365210.9);
   projReco__517->SetBinContent(3,735716.2);
   projReco__517->SetBinContent(4,776450.8);
   projReco__517->SetBinContent(5,690680.9);
   projReco__517->SetBinContent(6,491109.6);
   projReco__517->SetBinContent(7,307061.8);
   projReco__517->SetBinContent(8,180480.9);
   projReco__517->SetBinContent(9,121517.4);
   projReco__517->SetBinContent(10,93440.86);
   projReco__517->SetBinContent(11,76836.22);
   projReco__517->SetBinContent(12,60794);
   projReco__517->SetBinContent(13,48216.78);
   projReco__517->SetBinContent(14,36227.68);
   projReco__517->SetBinContent(15,32445.73);
   projReco__517->SetBinContent(16,25033.69);
   projReco__517->SetBinContent(17,18035.7);
   projReco__517->SetBinContent(18,17005.4);
   projReco__517->SetBinContent(19,12971.69);
   projReco__517->SetBinContent(20,10971.48);
   projReco__517->SetBinContent(21,7052.297);
   projReco__517->SetBinContent(22,14745.83);
   projReco__517->SetBinError(22,110.8521);
   projReco__517->SetEntries(869728.8);
   projReco__517->SetDirectory(0);
   projReco__517->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__517->SetLineColor(ci);
   projReco__517->SetLineWidth(3);
   projReco__517->GetXaxis()->SetTitle("True Muon Momentum [GeV/c]");
   projReco__517->GetXaxis()->SetRange(1,50);
   projReco__517->GetXaxis()->SetNdivisions(505);
   projReco__517->GetXaxis()->SetLabelFont(132);
   projReco__517->GetXaxis()->SetLabelSize(0.05);
   projReco__517->GetXaxis()->SetTitleSize(0.06);
   projReco__517->GetXaxis()->SetTitleFont(132);
   projReco__517->GetYaxis()->SetNdivisions(505);
   projReco__517->GetYaxis()->SetLabelFont(132);
   projReco__517->GetYaxis()->SetLabelSize(0.05);
   projReco__517->GetYaxis()->SetTitleSize(0.06);
   projReco__517->GetYaxis()->SetTitleFont(132);
   projReco__517->GetZaxis()->SetLabelFont(132);
   projReco__517->GetZaxis()->SetLabelSize(0.05);
   projReco__517->GetZaxis()->SetTitleSize(0.06);
   projReco__517->GetZaxis()->SetTitleFont(132);
   projReco__517->Draw("HIST SAME");
   Double_t xAxis230[22] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 1.3, 1.5, 1.7, 1.9, 2.2, 2.5, 2.9, 3.3, 3.8, 5}; 
   
   TH1D *projReco__518 = new TH1D("projReco__518","",21, xAxis230);
   projReco__518->SetBinContent(1,14083.71);
   projReco__518->SetBinContent(2,383091.1);
   projReco__518->SetBinContent(3,775472);
   projReco__518->SetBinContent(4,815514.5);
   projReco__518->SetBinContent(5,731335.5);
   projReco__518->SetBinContent(6,515470.8);
   projReco__518->SetBinContent(7,321969.8);
   projReco__518->SetBinContent(8,188134.5);
   projReco__518->SetBinContent(9,125939.5);
   projReco__518->SetBinContent(10,97595.49);
   projReco__518->SetBinContent(11,79729.11);
   projReco__518->SetBinContent(12,63553.21);
   projReco__518->SetBinContent(13,50046.94);
   projReco__518->SetBinContent(14,36984.36);
   projReco__518->SetBinContent(15,32941.9);
   projReco__518->SetBinContent(16,26155.24);
   projReco__518->SetBinContent(17,18670.28);
   projReco__518->SetBinContent(18,17409.69);
   projReco__518->SetBinContent(19,13675.42);
   projReco__518->SetBinContent(20,11162.92);
   projReco__518->SetBinContent(21,7242.9);
   projReco__518->SetBinContent(22,14925.83);
   projReco__518->SetBinError(22,111.5267);
   projReco__518->SetEntries(911317.4);
   projReco__518->SetDirectory(0);
   projReco__518->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__518->SetLineColor(ci);
   projReco__518->SetLineWidth(3);
   projReco__518->GetXaxis()->SetTitle("True Muon Momentum [GeV/c]");
   projReco__518->GetXaxis()->SetRange(1,50);
   projReco__518->GetXaxis()->SetNdivisions(505);
   projReco__518->GetXaxis()->SetLabelFont(132);
   projReco__518->GetXaxis()->SetLabelSize(0.05);
   projReco__518->GetXaxis()->SetTitleSize(0.06);
   projReco__518->GetXaxis()->SetTitleFont(132);
   projReco__518->GetYaxis()->SetNdivisions(505);
   projReco__518->GetYaxis()->SetLabelFont(132);
   projReco__518->GetYaxis()->SetLabelSize(0.05);
   projReco__518->GetYaxis()->SetTitleSize(0.06);
   projReco__518->GetYaxis()->SetTitleFont(132);
   projReco__518->GetZaxis()->SetLabelFont(132);
   projReco__518->GetZaxis()->SetLabelSize(0.05);
   projReco__518->GetZaxis()->SetTitleSize(0.06);
   projReco__518->GetZaxis()->SetTitleFont(132);
   projReco__518->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis231[19] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.3, 1.5, 1.8, 2.1, 2.5, 3, 3.6, 5}; 
   
   TH1D *projReco__519 = new TH1D("projReco__519","",18, xAxis231);
   projReco__519->SetBinContent(1,10077.46);
   projReco__519->SetBinContent(2,286772.2);
   projReco__519->SetBinContent(3,572428.2);
   projReco__519->SetBinContent(4,595243.7);
   projReco__519->SetBinContent(5,526232.2);
   projReco__519->SetBinContent(6,367556.2);
   projReco__519->SetBinContent(7,225560.2);
   projReco__519->SetBinContent(8,133099.9);
   projReco__519->SetBinContent(9,90042.68);
   projReco__519->SetBinContent(10,68745.89);
   projReco__519->SetBinContent(11,51446.24);
   projReco__519->SetBinContent(12,35497.34);
   projReco__519->SetBinContent(13,25295.31);
   projReco__519->SetBinContent(14,20228.71);
   projReco__519->SetBinContent(15,13692.15);
   projReco__519->SetBinContent(16,11734.18);
   projReco__519->SetBinContent(17,8666.307);
   projReco__519->SetBinContent(18,5452.671);
   projReco__519->SetBinContent(19,9115.714);
   projReco__519->SetBinError(19,80.69216);
   projReco__519->SetMinimum(0);
   projReco__519->SetMaximum(1086178);
   projReco__519->SetEntries(652578.5);
   projReco__519->SetDirectory(0);
   projReco__519->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__519->SetLineColor(ci);
   projReco__519->SetLineWidth(3);
   projReco__519->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__519->GetXaxis()->SetRange(1,50);
   projReco__519->GetXaxis()->SetNdivisions(505);
   projReco__519->GetXaxis()->SetLabelFont(132);
   projReco__519->GetXaxis()->SetLabelSize(0.05);
   projReco__519->GetXaxis()->SetTitleSize(0.06);
   projReco__519->GetXaxis()->SetTitleOffset(0.95);
   projReco__519->GetXaxis()->SetTitleFont(132);
   projReco__519->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__519->GetYaxis()->SetNdivisions(505);
   projReco__519->GetYaxis()->SetLabelFont(132);
   projReco__519->GetYaxis()->SetLabelSize(0.05);
   projReco__519->GetYaxis()->SetTitleSize(0.06);
   projReco__519->GetYaxis()->SetTitleOffset(1.1);
   projReco__519->GetYaxis()->SetTitleFont(132);
   projReco__519->GetZaxis()->SetLabelFont(132);
   projReco__519->GetZaxis()->SetLabelSize(0.05);
   projReco__519->GetZaxis()->SetTitleSize(0.06);
   projReco__519->GetZaxis()->SetTitleFont(132);
   projReco__519->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC0pi_mom_2212_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:44:47 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.4109589,-0.1331732,2.328767,0.8180642);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__536 = new TH1D("thisHist__536","thisHist",30,0,2);
   thisHist__536->SetBinContent(1,0.0001395628);
   thisHist__536->SetBinContent(2,0.01158371);
   thisHist__536->SetBinContent(3,0.107882);
   thisHist__536->SetBinContent(4,0.3032965);
   thisHist__536->SetBinContent(5,0.5192001);
   thisHist__536->SetBinContent(6,0.5862567);
   thisHist__536->SetBinContent(7,0.6149534);
   thisHist__536->SetBinContent(8,0.6240582);
   thisHist__536->SetBinContent(9,0.6047321);
   thisHist__536->SetBinContent(10,0.5349773);
   thisHist__536->SetBinContent(11,0.439204);
   thisHist__536->SetBinContent(12,0.3438295);
   thisHist__536->SetBinContent(13,0.258324);
   thisHist__536->SetBinContent(14,0.1868878);
   thisHist__536->SetBinContent(15,0.1319666);
   thisHist__536->SetBinContent(16,0.08856255);
   thisHist__536->SetBinContent(17,0.06241114);
   thisHist__536->SetBinContent(18,0.04322458);
   thisHist__536->SetBinContent(19,0.03053766);
   thisHist__536->SetBinContent(20,0.02210408);
   thisHist__536->SetBinContent(21,0.0164817);
   thisHist__536->SetBinContent(22,0.01259388);
   thisHist__536->SetBinContent(23,0.009496914);
   thisHist__536->SetBinContent(24,0.007376889);
   thisHist__536->SetBinContent(25,0.005595802);
   thisHist__536->SetBinContent(26,0.004578988);
   thisHist__536->SetBinContent(27,0.003861237);
   thisHist__536->SetBinContent(28,0.003096964);
   thisHist__536->SetBinContent(29,0.002664984);
   thisHist__536->SetBinContent(30,0.0023194);
   thisHist__536->SetBinContent(31,0.01971158);
   thisHist__536->SetBinError(31,0.0003619394);
   thisHist__536->SetMinimum(0);
   thisHist__536->SetMaximum(0.7134281);
   thisHist__536->SetEntries(842919);
   thisHist__536->SetDirectory(0);
   thisHist__536->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__536->SetLineColor(ci);
   thisHist__536->SetLineWidth(3);
   thisHist__536->GetXaxis()->SetTitle("p_{p} (GeV)");
   thisHist__536->GetXaxis()->SetNdivisions(505);
   thisHist__536->GetXaxis()->SetLabelFont(132);
   thisHist__536->GetXaxis()->SetLabelSize(0.05);
   thisHist__536->GetXaxis()->SetTitleSize(0.06);
   thisHist__536->GetXaxis()->SetTitleOffset(0.95);
   thisHist__536->GetXaxis()->SetTitleFont(132);
   thisHist__536->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__536->GetYaxis()->SetNdivisions(505);
   thisHist__536->GetYaxis()->SetLabelFont(132);
   thisHist__536->GetYaxis()->SetLabelSize(0.05);
   thisHist__536->GetYaxis()->SetTitleSize(0.06);
   thisHist__536->GetYaxis()->SetTitleOffset(1.1);
   thisHist__536->GetYaxis()->SetTitleFont(132);
   thisHist__536->GetZaxis()->SetLabelFont(132);
   thisHist__536->GetZaxis()->SetLabelSize(0.05);
   thisHist__536->GetZaxis()->SetTitleSize(0.06);
   thisHist__536->GetZaxis()->SetTitleFont(132);
   thisHist__536->Draw("C");
   
   TH1D *thisHist__537 = new TH1D("thisHist__537","thisHist",30,0,2);
   thisHist__537->SetBinContent(1,0.0001395628);
   thisHist__537->SetBinContent(2,0.01158371);
   thisHist__537->SetBinContent(3,0.107882);
   thisHist__537->SetBinContent(4,0.3032965);
   thisHist__537->SetBinContent(5,0.5192001);
   thisHist__537->SetBinContent(6,0.5862567);
   thisHist__537->SetBinContent(7,0.6149534);
   thisHist__537->SetBinContent(8,0.6240582);
   thisHist__537->SetBinContent(9,0.6047321);
   thisHist__537->SetBinContent(10,0.5349773);
   thisHist__537->SetBinContent(11,0.439204);
   thisHist__537->SetBinContent(12,0.3438295);
   thisHist__537->SetBinContent(13,0.258324);
   thisHist__537->SetBinContent(14,0.1868878);
   thisHist__537->SetBinContent(15,0.1319666);
   thisHist__537->SetBinContent(16,0.08856255);
   thisHist__537->SetBinContent(17,0.06241114);
   thisHist__537->SetBinContent(18,0.04322458);
   thisHist__537->SetBinContent(19,0.03053766);
   thisHist__537->SetBinContent(20,0.02210408);
   thisHist__537->SetBinContent(21,0.0164817);
   thisHist__537->SetBinContent(22,0.01259388);
   thisHist__537->SetBinContent(23,0.009496914);
   thisHist__537->SetBinContent(24,0.007376889);
   thisHist__537->SetBinContent(25,0.005595802);
   thisHist__537->SetBinContent(26,0.004578988);
   thisHist__537->SetBinContent(27,0.003861237);
   thisHist__537->SetBinContent(28,0.003096964);
   thisHist__537->SetBinContent(29,0.002664984);
   thisHist__537->SetBinContent(30,0.0023194);
   thisHist__537->SetBinContent(31,0.01971158);
   thisHist__537->SetBinError(31,0.0003619394);
   thisHist__537->SetMinimum(0);
   thisHist__537->SetMaximum(0.7134281);
   thisHist__537->SetEntries(842919);
   thisHist__537->SetDirectory(0);
   thisHist__537->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__537->SetLineColor(ci);
   thisHist__537->SetLineWidth(3);
   thisHist__537->GetXaxis()->SetTitle("p_{p} (GeV)");
   thisHist__537->GetXaxis()->SetNdivisions(505);
   thisHist__537->GetXaxis()->SetLabelFont(132);
   thisHist__537->GetXaxis()->SetLabelSize(0.05);
   thisHist__537->GetXaxis()->SetTitleSize(0.06);
   thisHist__537->GetXaxis()->SetTitleOffset(0.95);
   thisHist__537->GetXaxis()->SetTitleFont(132);
   thisHist__537->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__537->GetYaxis()->SetNdivisions(505);
   thisHist__537->GetYaxis()->SetLabelFont(132);
   thisHist__537->GetYaxis()->SetLabelSize(0.05);
   thisHist__537->GetYaxis()->SetTitleSize(0.06);
   thisHist__537->GetYaxis()->SetTitleOffset(1.1);
   thisHist__537->GetYaxis()->SetTitleFont(132);
   thisHist__537->GetZaxis()->SetLabelFont(132);
   thisHist__537->GetZaxis()->SetLabelSize(0.05);
   thisHist__537->GetZaxis()->SetTitleSize(0.06);
   thisHist__537->GetZaxis()->SetTitleFont(132);
   thisHist__537->Draw("CSAME");
   
   TH1D *thisHist__538 = new TH1D("thisHist__538","thisHist",30,0,2);
   thisHist__538->SetBinContent(1,0.03281299);
   thisHist__538->SetBinContent(2,0.1085668);
   thisHist__538->SetBinContent(3,0.1904135);
   thisHist__538->SetBinContent(4,0.2785245);
   thisHist__538->SetBinContent(5,0.3993866);
   thisHist__538->SetBinContent(6,0.5029562);
   thisHist__538->SetBinContent(7,0.5895333);
   thisHist__538->SetBinContent(8,0.642197);
   thisHist__538->SetBinContent(9,0.648571);
   thisHist__538->SetBinContent(10,0.5882947);
   thisHist__538->SetBinContent(11,0.4957153);
   thisHist__538->SetBinContent(12,0.3962235);
   thisHist__538->SetBinContent(13,0.2952026);
   thisHist__538->SetBinContent(14,0.2107453);
   thisHist__538->SetBinContent(15,0.1437283);
   thisHist__538->SetBinContent(16,0.09436592);
   thisHist__538->SetBinContent(17,0.06223416);
   thisHist__538->SetBinContent(18,0.04255494);
   thisHist__538->SetBinContent(19,0.03033105);
   thisHist__538->SetBinContent(20,0.02260895);
   thisHist__538->SetBinContent(21,0.01724016);
   thisHist__538->SetBinContent(22,0.0131957);
   thisHist__538->SetBinContent(23,0.01011829);
   thisHist__538->SetBinContent(24,0.008236593);
   thisHist__538->SetBinContent(25,0.006550212);
   thisHist__538->SetBinContent(26,0.005835643);
   thisHist__538->SetBinContent(27,0.004435089);
   thisHist__538->SetBinContent(28,0.003882489);
   thisHist__538->SetBinContent(29,0.003434693);
   thisHist__538->SetBinContent(30,0.002820164);
   thisHist__538->SetBinContent(31,0.02147993);
   thisHist__538->SetBinError(31,0.0003198842);
   thisHist__538->SetEntries(1232673);
   thisHist__538->SetDirectory(0);
   thisHist__538->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__538->SetLineColor(ci);
   thisHist__538->SetLineWidth(3);
   thisHist__538->GetXaxis()->SetNdivisions(505);
   thisHist__538->GetXaxis()->SetLabelFont(132);
   thisHist__538->GetXaxis()->SetLabelSize(0.05);
   thisHist__538->GetXaxis()->SetTitleSize(0.06);
   thisHist__538->GetXaxis()->SetTitleFont(132);
   thisHist__538->GetYaxis()->SetNdivisions(505);
   thisHist__538->GetYaxis()->SetLabelFont(132);
   thisHist__538->GetYaxis()->SetLabelSize(0.05);
   thisHist__538->GetYaxis()->SetTitleSize(0.06);
   thisHist__538->GetYaxis()->SetTitleFont(132);
   thisHist__538->GetZaxis()->SetLabelFont(132);
   thisHist__538->GetZaxis()->SetLabelSize(0.05);
   thisHist__538->GetZaxis()->SetTitleSize(0.06);
   thisHist__538->GetZaxis()->SetTitleFont(132);
   thisHist__538->Draw("CSAME");
   
   TH1D *thisHist__539 = new TH1D("thisHist__539","thisHist",30,0,2);
   thisHist__539->SetBinContent(1,0.01054554);
   thisHist__539->SetBinContent(2,0.06258313);
   thisHist__539->SetBinContent(3,0.1809097);
   thisHist__539->SetBinContent(4,0.4313036);
   thisHist__539->SetBinContent(5,0.5586064);
   thisHist__539->SetBinContent(6,0.599933);
   thisHist__539->SetBinContent(7,0.6151298);
   thisHist__539->SetBinContent(8,0.6013416);
   thisHist__539->SetBinContent(9,0.59687);
   thisHist__539->SetBinContent(10,0.5545603);
   thisHist__539->SetBinContent(11,0.4699832);
   thisHist__539->SetBinContent(12,0.3608693);
   thisHist__539->SetBinContent(13,0.2580656);
   thisHist__539->SetBinContent(14,0.1730159);
   thisHist__539->SetBinContent(15,0.111293);
   thisHist__539->SetBinContent(16,0.07055255);
   thisHist__539->SetBinContent(17,0.0453255);
   thisHist__539->SetBinContent(18,0.02992079);
   thisHist__539->SetBinContent(19,0.02077911);
   thisHist__539->SetBinContent(20,0.01536217);
   thisHist__539->SetBinContent(21,0.01138692);
   thisHist__539->SetBinContent(22,0.008886426);
   thisHist__539->SetBinContent(23,0.007562916);
   thisHist__539->SetBinContent(24,0.005946343);
   thisHist__539->SetBinContent(25,0.004906442);
   thisHist__539->SetBinContent(26,0.004216326);
   thisHist__539->SetBinContent(27,0.003308776);
   thisHist__539->SetBinContent(28,0.00282664);
   thisHist__539->SetBinContent(29,0.002235787);
   thisHist__539->SetBinContent(30,0.002065621);
   thisHist__539->SetBinContent(31,0.01336273);
   thisHist__539->SetBinError(31,0.000251323);
   thisHist__539->SetEntries(1234160);
   thisHist__539->SetDirectory(0);
   thisHist__539->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__539->SetLineColor(ci);
   thisHist__539->SetLineWidth(3);
   thisHist__539->GetXaxis()->SetNdivisions(505);
   thisHist__539->GetXaxis()->SetLabelFont(132);
   thisHist__539->GetXaxis()->SetLabelSize(0.05);
   thisHist__539->GetXaxis()->SetTitleSize(0.06);
   thisHist__539->GetXaxis()->SetTitleFont(132);
   thisHist__539->GetYaxis()->SetNdivisions(505);
   thisHist__539->GetYaxis()->SetLabelFont(132);
   thisHist__539->GetYaxis()->SetLabelSize(0.05);
   thisHist__539->GetYaxis()->SetTitleSize(0.06);
   thisHist__539->GetYaxis()->SetTitleFont(132);
   thisHist__539->GetZaxis()->SetLabelFont(132);
   thisHist__539->GetZaxis()->SetLabelSize(0.05);
   thisHist__539->GetZaxis()->SetTitleSize(0.06);
   thisHist__539->GetZaxis()->SetTitleFont(132);
   thisHist__539->Draw("CSAME");
   
   TH1D *thisHist__540 = new TH1D("thisHist__540","thisHist",30,0,2);
   thisHist__540->SetBinContent(1,0.008329673);
   thisHist__540->SetBinContent(2,0.05490213);
   thisHist__540->SetBinContent(3,0.1852234);
   thisHist__540->SetBinContent(4,0.357483);
   thisHist__540->SetBinContent(5,0.483352);
   thisHist__540->SetBinContent(6,0.556663);
   thisHist__540->SetBinContent(7,0.5853377);
   thisHist__540->SetBinContent(8,0.5643538);
   thisHist__540->SetBinContent(9,0.5346913);
   thisHist__540->SetBinContent(10,0.4853669);
   thisHist__540->SetBinContent(11,0.4055052);
   thisHist__540->SetBinContent(12,0.3221839);
   thisHist__540->SetBinContent(13,0.2434476);
   thisHist__540->SetBinContent(14,0.1821078);
   thisHist__540->SetBinContent(15,0.1305719);
   thisHist__540->SetBinContent(16,0.09216698);
   thisHist__540->SetBinContent(17,0.06361512);
   thisHist__540->SetBinContent(18,0.04485247);
   thisHist__540->SetBinContent(19,0.03161836);
   thisHist__540->SetBinContent(20,0.02313634);
   thisHist__540->SetBinContent(21,0.0170918);
   thisHist__540->SetBinContent(22,0.01307194);
   thisHist__540->SetBinContent(23,0.009990694);
   thisHist__540->SetBinContent(24,0.007685905);
   thisHist__540->SetBinContent(25,0.00608877);
   thisHist__540->SetBinContent(26,0.004899519);
   thisHist__540->SetBinContent(27,0.004186951);
   thisHist__540->SetBinContent(28,0.003233584);
   thisHist__540->SetBinContent(29,0.002506273);
   thisHist__540->SetBinContent(30,0.00239816);
   thisHist__540->SetBinContent(31,0.0150573);
   thisHist__540->SetBinError(31,0.0002720211);
   thisHist__540->SetEntries(1107210);
   thisHist__540->SetDirectory(0);
   thisHist__540->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__540->SetLineColor(ci);
   thisHist__540->SetLineWidth(3);
   thisHist__540->GetXaxis()->SetNdivisions(505);
   thisHist__540->GetXaxis()->SetLabelFont(132);
   thisHist__540->GetXaxis()->SetLabelSize(0.05);
   thisHist__540->GetXaxis()->SetTitleSize(0.06);
   thisHist__540->GetXaxis()->SetTitleFont(132);
   thisHist__540->GetYaxis()->SetNdivisions(505);
   thisHist__540->GetYaxis()->SetLabelFont(132);
   thisHist__540->GetYaxis()->SetLabelSize(0.05);
   thisHist__540->GetYaxis()->SetTitleSize(0.06);
   thisHist__540->GetYaxis()->SetTitleFont(132);
   thisHist__540->GetZaxis()->SetLabelFont(132);
   thisHist__540->GetZaxis()->SetLabelSize(0.05);
   thisHist__540->GetZaxis()->SetTitleSize(0.06);
   thisHist__540->GetZaxis()->SetTitleFont(132);
   thisHist__540->Draw("CSAME");
   
   TH1D *thisHist__541 = new TH1D("thisHist__541","thisHist",30,0,2);
   thisHist__541->SetBinContent(1,0.007316917);
   thisHist__541->SetBinContent(2,0.0562847);
   thisHist__541->SetBinContent(3,0.1730752);
   thisHist__541->SetBinContent(4,0.2432513);
   thisHist__541->SetBinContent(5,0.4247641);
   thisHist__541->SetBinContent(6,0.552593);
   thisHist__541->SetBinContent(7,0.5793112);
   thisHist__541->SetBinContent(8,0.5444963);
   thisHist__541->SetBinContent(9,0.5429087);
   thisHist__541->SetBinContent(10,0.5190295);
   thisHist__541->SetBinContent(11,0.4577392);
   thisHist__541->SetBinContent(12,0.3648746);
   thisHist__541->SetBinContent(13,0.2697967);
   thisHist__541->SetBinContent(14,0.1958851);
   thisHist__541->SetBinContent(15,0.1375506);
   thisHist__541->SetBinContent(16,0.09661879);
   thisHist__541->SetBinContent(17,0.067141);
   thisHist__541->SetBinContent(18,0.04663309);
   thisHist__541->SetBinContent(19,0.03272768);
   thisHist__541->SetBinContent(20,0.02414536);
   thisHist__541->SetBinContent(21,0.01792108);
   thisHist__541->SetBinContent(22,0.01335442);
   thisHist__541->SetBinContent(23,0.01030065);
   thisHist__541->SetBinContent(24,0.007919267);
   thisHist__541->SetBinContent(25,0.006214944);
   thisHist__541->SetBinContent(26,0.005103631);
   thisHist__541->SetBinContent(27,0.00413707);
   thisHist__541->SetBinContent(28,0.003147161);
   thisHist__541->SetBinContent(29,0.002852991);
   thisHist__541->SetBinContent(30,0.002161923);
   thisHist__541->SetBinContent(31,0.01444706);
   thisHist__541->SetBinError(31,0.0002597283);
   thisHist__541->SetEntries(1161547);
   thisHist__541->SetDirectory(0);
   thisHist__541->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__541->SetLineColor(ci);
   thisHist__541->SetLineWidth(3);
   thisHist__541->GetXaxis()->SetNdivisions(505);
   thisHist__541->GetXaxis()->SetLabelFont(132);
   thisHist__541->GetXaxis()->SetLabelSize(0.05);
   thisHist__541->GetXaxis()->SetTitleSize(0.06);
   thisHist__541->GetXaxis()->SetTitleFont(132);
   thisHist__541->GetYaxis()->SetNdivisions(505);
   thisHist__541->GetYaxis()->SetLabelFont(132);
   thisHist__541->GetYaxis()->SetLabelSize(0.05);
   thisHist__541->GetYaxis()->SetTitleSize(0.06);
   thisHist__541->GetYaxis()->SetTitleFont(132);
   thisHist__541->GetZaxis()->SetLabelFont(132);
   thisHist__541->GetZaxis()->SetLabelSize(0.05);
   thisHist__541->GetZaxis()->SetTitleSize(0.06);
   thisHist__541->GetZaxis()->SetTitleFont(132);
   thisHist__541->Draw("CSAME");
   
   TH1D *thisHist__542 = new TH1D("thisHist__542","thisHist",30,0,2);
   thisHist__542->SetBinContent(1,0.0001395628);
   thisHist__542->SetBinContent(2,0.01158371);
   thisHist__542->SetBinContent(3,0.107882);
   thisHist__542->SetBinContent(4,0.3032965);
   thisHist__542->SetBinContent(5,0.5192001);
   thisHist__542->SetBinContent(6,0.5862567);
   thisHist__542->SetBinContent(7,0.6149534);
   thisHist__542->SetBinContent(8,0.6240582);
   thisHist__542->SetBinContent(9,0.6047321);
   thisHist__542->SetBinContent(10,0.5349773);
   thisHist__542->SetBinContent(11,0.439204);
   thisHist__542->SetBinContent(12,0.3438295);
   thisHist__542->SetBinContent(13,0.258324);
   thisHist__542->SetBinContent(14,0.1868878);
   thisHist__542->SetBinContent(15,0.1319666);
   thisHist__542->SetBinContent(16,0.08856255);
   thisHist__542->SetBinContent(17,0.06241114);
   thisHist__542->SetBinContent(18,0.04322458);
   thisHist__542->SetBinContent(19,0.03053766);
   thisHist__542->SetBinContent(20,0.02210408);
   thisHist__542->SetBinContent(21,0.0164817);
   thisHist__542->SetBinContent(22,0.01259388);
   thisHist__542->SetBinContent(23,0.009496914);
   thisHist__542->SetBinContent(24,0.007376889);
   thisHist__542->SetBinContent(25,0.005595802);
   thisHist__542->SetBinContent(26,0.004578988);
   thisHist__542->SetBinContent(27,0.003861237);
   thisHist__542->SetBinContent(28,0.003096964);
   thisHist__542->SetBinContent(29,0.002664984);
   thisHist__542->SetBinContent(30,0.0023194);
   thisHist__542->SetBinContent(31,0.01971158);
   thisHist__542->SetBinError(31,0.0003619394);
   thisHist__542->SetMinimum(0);
   thisHist__542->SetMaximum(0.7134281);
   thisHist__542->SetEntries(842919);
   thisHist__542->SetDirectory(0);
   thisHist__542->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__542->SetLineColor(ci);
   thisHist__542->SetLineWidth(3);
   thisHist__542->GetXaxis()->SetTitle("p_{p} (GeV)");
   thisHist__542->GetXaxis()->SetNdivisions(505);
   thisHist__542->GetXaxis()->SetLabelFont(132);
   thisHist__542->GetXaxis()->SetLabelSize(0.05);
   thisHist__542->GetXaxis()->SetTitleSize(0.06);
   thisHist__542->GetXaxis()->SetTitleOffset(0.95);
   thisHist__542->GetXaxis()->SetTitleFont(132);
   thisHist__542->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__542->GetYaxis()->SetNdivisions(505);
   thisHist__542->GetYaxis()->SetLabelFont(132);
   thisHist__542->GetYaxis()->SetLabelSize(0.05);
   thisHist__542->GetYaxis()->SetTitleSize(0.06);
   thisHist__542->GetYaxis()->SetTitleOffset(1.1);
   thisHist__542->GetYaxis()->SetTitleFont(132);
   thisHist__542->GetZaxis()->SetLabelFont(132);
   thisHist__542->GetZaxis()->SetLabelSize(0.05);
   thisHist__542->GetZaxis()->SetTitleSize(0.06);
   thisHist__542->GetZaxis()->SetTitleFont(132);
   thisHist__542->Draw("sameaxis");
   Double_t xAxis240[19] = {0, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.9, 0.95, 1, 1.1, 2}; 
   
   TH1D *modRate_px__543 = new TH1D("modRate_px__543","",18, xAxis240);
   modRate_px__543->SetBinContent(1,0.06863435);
   modRate_px__543->SetBinContent(2,0.0598459);
   modRate_px__543->SetBinContent(3,0.06636619);
   modRate_px__543->SetBinContent(4,0.07890012);
   modRate_px__543->SetBinContent(5,0.135272);
   modRate_px__543->SetBinContent(6,0.2834105);
   modRate_px__543->SetBinContent(7,0.4836694);
   modRate_px__543->SetBinContent(8,0.5244644);
   modRate_px__543->SetBinContent(9,0.5715165);
   modRate_px__543->SetBinContent(10,0.6202219);
   modRate_px__543->SetBinContent(11,0.648571);
   modRate_px__543->SetBinContent(12,0.5835704);
   modRate_px__543->SetBinContent(13,0.5404456);
   modRate_px__543->SetBinContent(14,0.5493367);
   modRate_px__543->SetBinContent(15,0.4194471);
   modRate_px__543->SetBinContent(16,0.4536506);
   modRate_px__543->SetBinContent(17,0.3474131);
   modRate_px__543->SetBinContent(18,0.2468923);
   modRate_px__543->SetBinContent(19,6711.388);
   modRate_px__543->SetBinError(1,20.02253);
   modRate_px__543->SetBinError(2,14.87134);
   modRate_px__543->SetBinError(3,20.1984);
   modRate_px__543->SetBinError(4,21.95952);
   modRate_px__543->SetBinError(5,39.89128);
   modRate_px__543->SetBinError(6,79.09365);
   modRate_px__543->SetBinError(7,133.8809);
   modRate_px__543->SetBinError(8,145.0507);
   modRate_px__543->SetBinError(9,146.0312);
   modRate_px__543->SetBinError(10,148.0867);
   modRate_px__543->SetBinError(11,142.0163);
   modRate_px__543->SetBinError(12,115.4747);
   modRate_px__543->SetBinError(13,96.90914);
   modRate_px__543->SetBinError(14,88.31803);
   modRate_px__543->SetBinError(15,59.0945);
   modRate_px__543->SetBinError(16,56.92652);
   modRate_px__543->SetBinError(17,51.51895);
   modRate_px__543->SetBinError(18,52.49409);
   modRate_px__543->SetBinError(19,123.2329);
   modRate_px__543->SetEntries(551493.8);
   modRate_px__543->SetDirectory(0);
   modRate_px__543->SetStats(0);
   modRate_px__543->SetLineStyle(7);
   modRate_px__543->SetLineWidth(3);
   modRate_px__543->GetXaxis()->SetTitle("True proton momentum [GeV/c]");
   modRate_px__543->GetXaxis()->SetRange(1,40);
   modRate_px__543->GetXaxis()->SetNdivisions(505);
   modRate_px__543->GetXaxis()->SetLabelFont(132);
   modRate_px__543->GetXaxis()->SetLabelSize(0.05);
   modRate_px__543->GetXaxis()->SetTitleSize(0.06);
   modRate_px__543->GetXaxis()->SetTitleFont(132);
   modRate_px__543->GetYaxis()->SetNdivisions(505);
   modRate_px__543->GetYaxis()->SetLabelFont(132);
   modRate_px__543->GetYaxis()->SetLabelSize(0.05);
   modRate_px__543->GetYaxis()->SetTitleSize(0.06);
   modRate_px__543->GetYaxis()->SetTitleFont(132);
   modRate_px__543->GetZaxis()->SetLabelFont(132);
   modRate_px__543->GetZaxis()->SetLabelSize(0.05);
   modRate_px__543->GetZaxis()->SetTitleSize(0.06);
   modRate_px__543->GetZaxis()->SetTitleFont(132);
   modRate_px__543->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(2,0,2,0.7134281,0,0.3152891,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__544 = new TH1D("thisHist__544","thisHist",30,0,2);
   thisHist__544->SetBinContent(1,0.0001395628);
   thisHist__544->SetBinContent(2,0.01158371);
   thisHist__544->SetBinContent(3,0.107882);
   thisHist__544->SetBinContent(4,0.3032965);
   thisHist__544->SetBinContent(5,0.5192001);
   thisHist__544->SetBinContent(6,0.5862567);
   thisHist__544->SetBinContent(7,0.6149534);
   thisHist__544->SetBinContent(8,0.6240582);
   thisHist__544->SetBinContent(9,0.6047321);
   thisHist__544->SetBinContent(10,0.5349773);
   thisHist__544->SetBinContent(11,0.439204);
   thisHist__544->SetBinContent(12,0.3438295);
   thisHist__544->SetBinContent(13,0.258324);
   thisHist__544->SetBinContent(14,0.1868878);
   thisHist__544->SetBinContent(15,0.1319666);
   thisHist__544->SetBinContent(16,0.08856255);
   thisHist__544->SetBinContent(17,0.06241114);
   thisHist__544->SetBinContent(18,0.04322458);
   thisHist__544->SetBinContent(19,0.03053766);
   thisHist__544->SetBinContent(20,0.02210408);
   thisHist__544->SetBinContent(21,0.0164817);
   thisHist__544->SetBinContent(22,0.01259388);
   thisHist__544->SetBinContent(23,0.009496914);
   thisHist__544->SetBinContent(24,0.007376889);
   thisHist__544->SetBinContent(25,0.005595802);
   thisHist__544->SetBinContent(26,0.004578988);
   thisHist__544->SetBinContent(27,0.003861237);
   thisHist__544->SetBinContent(28,0.003096964);
   thisHist__544->SetBinContent(29,0.002664984);
   thisHist__544->SetBinContent(30,0.0023194);
   thisHist__544->SetBinContent(31,0.01971158);
   thisHist__544->SetBinError(31,0.0003619394);
   thisHist__544->SetMinimum(0);
   thisHist__544->SetMaximum(0.7134281);
   thisHist__544->SetEntries(842919);
   thisHist__544->SetDirectory(0);
   thisHist__544->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__544->SetLineColor(ci);
   thisHist__544->SetLineWidth(3);
   thisHist__544->GetXaxis()->SetTitle("p_{p} (GeV)");
   thisHist__544->GetXaxis()->SetNdivisions(505);
   thisHist__544->GetXaxis()->SetLabelFont(132);
   thisHist__544->GetXaxis()->SetLabelSize(0.05);
   thisHist__544->GetXaxis()->SetTitleSize(0.06);
   thisHist__544->GetXaxis()->SetTitleOffset(0.95);
   thisHist__544->GetXaxis()->SetTitleFont(132);
   thisHist__544->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__544->GetYaxis()->SetNdivisions(505);
   thisHist__544->GetYaxis()->SetLabelFont(132);
   thisHist__544->GetYaxis()->SetLabelSize(0.05);
   thisHist__544->GetYaxis()->SetTitleSize(0.06);
   thisHist__544->GetYaxis()->SetTitleOffset(1.1);
   thisHist__544->GetYaxis()->SetTitleFont(132);
   thisHist__544->GetZaxis()->SetLabelFont(132);
   thisHist__544->GetZaxis()->SetLabelSize(0.05);
   thisHist__544->GetZaxis()->SetTitleSize(0.06);
   thisHist__544->GetZaxis()->SetTitleFont(132);
   thisHist__544->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC0pi_mom_2212_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:44:47 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.4109589,-100363.6,2.328767,616519.2);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis233[19] = {0, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.9, 0.95, 1, 1.1, 2}; 
   
   TH1D *projReco__529 = new TH1D("projReco__529","",18, xAxis233);
   projReco__529->SetBinContent(1,5870.567);
   projReco__529->SetBinContent(2,27784.71);
   projReco__529->SetBinContent(3,36643.19);
   projReco__529->SetBinContent(4,46438.91);
   projReco__529->SetBinContent(5,82485.31);
   projReco__529->SetBinContent(6,176265.6);
   projReco__529->SetBinContent(7,300901.1);
   projReco__529->SetBinContent(8,313769);
   projReco__529->SetBinContent(9,309927.7);
   projReco__529->SetBinContent(10,297478.6);
   projReco__529->SetBinContent(11,258439.6);
   projReco__529->SetBinContent(12,194039.1);
   projReco__529->SetBinContent(13,144346.6);
   projReco__529->SetBinContent(14,115685.4);
   projReco__529->SetBinContent(15,68727.24);
   projReco__529->SetBinContent(16,57202.18);
   projReco__529->SetBinContent(17,28308.63);
   projReco__529->SetBinContent(18,3509.235);
   projReco__529->SetBinContent(19,3295.556);
   projReco__529->SetBinError(19,60.51222);
   projReco__529->SetMinimum(0);
   projReco__529->SetMaximum(537662.1);
   projReco__529->SetEntries(551475.8);
   projReco__529->SetDirectory(0);
   projReco__529->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__529->SetLineColor(ci);
   projReco__529->SetLineWidth(3);
   projReco__529->GetXaxis()->SetTitle("p_{p} (GeV)");
   projReco__529->GetXaxis()->SetRange(1,40);
   projReco__529->GetXaxis()->SetNdivisions(505);
   projReco__529->GetXaxis()->SetLabelFont(132);
   projReco__529->GetXaxis()->SetLabelSize(0.05);
   projReco__529->GetXaxis()->SetTitleSize(0.06);
   projReco__529->GetXaxis()->SetTitleOffset(0.95);
   projReco__529->GetXaxis()->SetTitleFont(132);
   projReco__529->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__529->GetYaxis()->SetNdivisions(505);
   projReco__529->GetYaxis()->SetLabelFont(132);
   projReco__529->GetYaxis()->SetLabelSize(0.05);
   projReco__529->GetYaxis()->SetTitleSize(0.06);
   projReco__529->GetYaxis()->SetTitleOffset(1.1);
   projReco__529->GetYaxis()->SetTitleFont(132);
   projReco__529->GetZaxis()->SetLabelFont(132);
   projReco__529->GetZaxis()->SetLabelSize(0.05);
   projReco__529->GetZaxis()->SetTitleSize(0.06);
   projReco__529->GetZaxis()->SetTitleFont(132);
   projReco__529->Draw("HIST");
   Double_t xAxis234[19] = {0, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.9, 0.95, 1, 1.1, 2}; 
   
   TH1D *projReco__530 = new TH1D("projReco__530","",18, xAxis234);
   projReco__530->SetBinContent(1,5870.567);
   projReco__530->SetBinContent(2,27784.71);
   projReco__530->SetBinContent(3,36643.19);
   projReco__530->SetBinContent(4,46438.91);
   projReco__530->SetBinContent(5,82485.31);
   projReco__530->SetBinContent(6,176265.6);
   projReco__530->SetBinContent(7,300901.1);
   projReco__530->SetBinContent(8,313769);
   projReco__530->SetBinContent(9,309927.7);
   projReco__530->SetBinContent(10,297478.6);
   projReco__530->SetBinContent(11,258439.6);
   projReco__530->SetBinContent(12,194039.1);
   projReco__530->SetBinContent(13,144346.6);
   projReco__530->SetBinContent(14,115685.4);
   projReco__530->SetBinContent(15,68727.24);
   projReco__530->SetBinContent(16,57202.18);
   projReco__530->SetBinContent(17,28308.63);
   projReco__530->SetBinContent(18,3509.235);
   projReco__530->SetBinContent(19,3295.556);
   projReco__530->SetBinError(19,60.51222);
   projReco__530->SetMinimum(0);
   projReco__530->SetMaximum(537662.1);
   projReco__530->SetEntries(551475.8);
   projReco__530->SetDirectory(0);
   projReco__530->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__530->SetLineColor(ci);
   projReco__530->SetLineWidth(3);
   projReco__530->GetXaxis()->SetTitle("p_{p} (GeV)");
   projReco__530->GetXaxis()->SetRange(1,40);
   projReco__530->GetXaxis()->SetNdivisions(505);
   projReco__530->GetXaxis()->SetLabelFont(132);
   projReco__530->GetXaxis()->SetLabelSize(0.05);
   projReco__530->GetXaxis()->SetTitleSize(0.06);
   projReco__530->GetXaxis()->SetTitleOffset(0.95);
   projReco__530->GetXaxis()->SetTitleFont(132);
   projReco__530->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__530->GetYaxis()->SetNdivisions(505);
   projReco__530->GetYaxis()->SetLabelFont(132);
   projReco__530->GetYaxis()->SetLabelSize(0.05);
   projReco__530->GetYaxis()->SetTitleSize(0.06);
   projReco__530->GetYaxis()->SetTitleOffset(1.1);
   projReco__530->GetYaxis()->SetTitleFont(132);
   projReco__530->GetZaxis()->SetLabelFont(132);
   projReco__530->GetZaxis()->SetLabelSize(0.05);
   projReco__530->GetZaxis()->SetTitleSize(0.06);
   projReco__530->GetZaxis()->SetTitleFont(132);
   projReco__530->Draw("HIST SAME");
   Double_t xAxis235[22] = {0, 0.1, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.9, 0.95, 1, 1.05, 1.15, 2}; 
   
   TH1D *projReco__531 = new TH1D("projReco__531","",21, xAxis235);
   projReco__531->SetBinContent(1,12803.63);
   projReco__531->SetBinContent(2,17342.02);
   projReco__531->SetBinContent(3,22895.87);
   projReco__531->SetBinContent(4,28898.29);
   projReco__531->SetBinContent(5,35567.57);
   projReco__531->SetBinContent(6,54481.81);
   projReco__531->SetBinContent(7,101368.8);
   projReco__531->SetBinContent(8,252154);
   projReco__531->SetBinContent(9,456083.4);
   projReco__531->SetBinContent(10,485914.5);
   projReco__531->SetBinContent(11,488783.7);
   projReco__531->SetBinContent(12,463466.6);
   projReco__531->SetBinContent(13,420158.5);
   projReco__531->SetBinContent(14,313298.2);
   projReco__531->SetBinContent(15,231388.6);
   projReco__531->SetBinContent(16,183150.9);
   projReco__531->SetBinContent(17,107379);
   projReco__531->SetBinContent(18,85817.15);
   projReco__531->SetBinContent(19,54524.43);
   projReco__531->SetBinContent(20,23410.44);
   projReco__531->SetBinContent(21,4299.826);
   projReco__531->SetBinContent(22,5304.706);
   projReco__531->SetBinError(22,78.99893);
   projReco__531->SetEntries(831489.3);
   projReco__531->SetDirectory(0);
   projReco__531->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__531->SetLineColor(ci);
   projReco__531->SetLineWidth(3);
   projReco__531->GetXaxis()->SetTitle("True proton momentum [GeV/c]");
   projReco__531->GetXaxis()->SetRange(1,40);
   projReco__531->GetXaxis()->SetNdivisions(505);
   projReco__531->GetXaxis()->SetLabelFont(132);
   projReco__531->GetXaxis()->SetLabelSize(0.05);
   projReco__531->GetXaxis()->SetTitleSize(0.06);
   projReco__531->GetXaxis()->SetTitleFont(132);
   projReco__531->GetYaxis()->SetNdivisions(505);
   projReco__531->GetYaxis()->SetLabelFont(132);
   projReco__531->GetYaxis()->SetLabelSize(0.05);
   projReco__531->GetYaxis()->SetTitleSize(0.06);
   projReco__531->GetYaxis()->SetTitleFont(132);
   projReco__531->GetZaxis()->SetLabelFont(132);
   projReco__531->GetZaxis()->SetLabelSize(0.05);
   projReco__531->GetZaxis()->SetTitleSize(0.06);
   projReco__531->GetZaxis()->SetTitleFont(132);
   projReco__531->Draw("HIST SAME");
   Double_t xAxis236[22] = {0, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.9, 0.95, 1, 1.05, 1.15, 2}; 
   
   TH1D *projReco__532 = new TH1D("projReco__532","",21, xAxis236);
   projReco__532->SetBinContent(1,7891.734);
   projReco__532->SetBinContent(2,24142.41);
   projReco__532->SetBinContent(3,35125.53);
   projReco__532->SetBinContent(4,44630.56);
   projReco__532->SetBinContent(5,52200.07);
   projReco__532->SetBinContent(6,66568.16);
   projReco__532->SetBinContent(7,111317.4);
   projReco__532->SetBinContent(8,233091.3);
   projReco__532->SetBinContent(9,405172.9);
   projReco__532->SetBinContent(10,441188.7);
   projReco__532->SetBinContent(11,457558.1);
   projReco__532->SetBinContent(12,449242.9);
   projReco__532->SetBinContent(13,401305.4);
   projReco__532->SetBinContent(14,288873.6);
   projReco__532->SetBinContent(15,204300.2);
   projReco__532->SetBinContent(16,156247.5);
   projReco__532->SetBinContent(17,87625.83);
   projReco__532->SetBinContent(18,66587.82);
   projReco__532->SetBinContent(19,40779.77);
   projReco__532->SetBinContent(20,17196.75);
   projReco__532->SetBinContent(21,2995.183);
   projReco__532->SetBinContent(22,3325.882);
   projReco__532->SetBinError(22,62.5524);
   projReco__532->SetEntries(776054.6);
   projReco__532->SetDirectory(0);
   projReco__532->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__532->SetLineColor(ci);
   projReco__532->SetLineWidth(3);
   projReco__532->GetXaxis()->SetTitle("True proton momentum [GeV/c]");
   projReco__532->GetXaxis()->SetRange(1,40);
   projReco__532->GetXaxis()->SetNdivisions(505);
   projReco__532->GetXaxis()->SetLabelFont(132);
   projReco__532->GetXaxis()->SetLabelSize(0.05);
   projReco__532->GetXaxis()->SetTitleSize(0.06);
   projReco__532->GetXaxis()->SetTitleFont(132);
   projReco__532->GetYaxis()->SetNdivisions(505);
   projReco__532->GetYaxis()->SetLabelFont(132);
   projReco__532->GetYaxis()->SetLabelSize(0.05);
   projReco__532->GetYaxis()->SetTitleSize(0.06);
   projReco__532->GetYaxis()->SetTitleFont(132);
   projReco__532->GetZaxis()->SetLabelFont(132);
   projReco__532->GetZaxis()->SetLabelSize(0.05);
   projReco__532->GetZaxis()->SetTitleSize(0.06);
   projReco__532->GetZaxis()->SetTitleFont(132);
   projReco__532->Draw("HIST SAME");
   Double_t xAxis237[21] = {0, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.9, 0.95, 1, 1.05, 1.15, 2}; 
   
   TH1D *projReco__533 = new TH1D("projReco__533","",20, xAxis237);
   projReco__533->SetBinContent(1,10755.69);
   projReco__533->SetBinContent(2,28736.37);
   projReco__533->SetBinContent(3,35723.78);
   projReco__533->SetBinContent(4,44949.19);
   projReco__533->SetBinContent(5,59361.29);
   projReco__533->SetBinContent(6,103972.5);
   projReco__533->SetBinContent(7,222503.8);
   projReco__533->SetBinContent(8,370916);
   projReco__533->SetBinContent(9,380829.6);
   projReco__533->SetBinContent(10,385580.5);
   projReco__533->SetBinContent(11,369595.2);
   projReco__533->SetBinContent(12,327965.5);
   projReco__533->SetBinContent(13,247274.6);
   projReco__533->SetBinContent(14,183803.7);
   projReco__533->SetBinContent(15,151265.7);
   projReco__533->SetBinContent(16,91656.65);
   projReco__533->SetBinContent(17,76569.34);
   projReco__533->SetBinContent(18,50744.2);
   projReco__533->SetBinContent(19,23107.13);
   projReco__533->SetBinContent(20,4195.704);
   projReco__533->SetBinContent(21,3604.706);
   projReco__533->SetBinError(21,65.12166);
   projReco__533->SetEntries(708597.4);
   projReco__533->SetDirectory(0);
   projReco__533->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__533->SetLineColor(ci);
   projReco__533->SetLineWidth(3);
   projReco__533->GetXaxis()->SetTitle("True proton momentum [GeV/c]");
   projReco__533->GetXaxis()->SetRange(1,40);
   projReco__533->GetXaxis()->SetNdivisions(505);
   projReco__533->GetXaxis()->SetLabelFont(132);
   projReco__533->GetXaxis()->SetLabelSize(0.05);
   projReco__533->GetXaxis()->SetTitleSize(0.06);
   projReco__533->GetXaxis()->SetTitleFont(132);
   projReco__533->GetYaxis()->SetNdivisions(505);
   projReco__533->GetYaxis()->SetLabelFont(132);
   projReco__533->GetYaxis()->SetLabelSize(0.05);
   projReco__533->GetYaxis()->SetTitleSize(0.06);
   projReco__533->GetYaxis()->SetTitleFont(132);
   projReco__533->GetZaxis()->SetLabelFont(132);
   projReco__533->GetZaxis()->SetLabelSize(0.05);
   projReco__533->GetZaxis()->SetTitleSize(0.06);
   projReco__533->GetZaxis()->SetTitleFont(132);
   projReco__533->Draw("HIST SAME");
   Double_t xAxis238[22] = {0, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.9, 0.95, 1, 1.05, 1.1, 1.2, 2}; 
   
   TH1D *projReco__534 = new TH1D("projReco__534","",21, xAxis238);
   projReco__534->SetBinContent(1,10171.21);
   projReco__534->SetBinContent(2,19972.46);
   projReco__534->SetBinContent(3,29998.09);
   projReco__534->SetBinContent(4,45087.13);
   projReco__534->SetBinContent(5,62640.53);
   projReco__534->SetBinContent(6,108181.8);
   projReco__534->SetBinContent(7,227182.7);
   projReco__534->SetBinContent(8,380457);
   projReco__534->SetBinContent(9,411116.5);
   projReco__534->SetBinContent(10,426077.3);
   projReco__534->SetBinContent(11,430104.7);
   projReco__534->SetBinContent(12,388861.5);
   projReco__534->SetBinContent(13,288375.5);
   projReco__534->SetBinContent(14,215352.9);
   projReco__534->SetBinContent(15,171856.2);
   projReco__534->SetBinContent(16,100494.7);
   projReco__534->SetBinContent(17,85071.07);
   projReco__534->SetBinContent(18,56192.31);
   projReco__534->SetBinContent(19,31259.57);
   projReco__534->SetBinContent(20,18710.77);
   projReco__534->SetBinContent(21,3747.418);
   projReco__534->SetBinContent(22,3867.5);
   projReco__534->SetBinError(22,69.52967);
   projReco__534->SetEntries(759991);
   projReco__534->SetDirectory(0);
   projReco__534->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__534->SetLineColor(ci);
   projReco__534->SetLineWidth(3);
   projReco__534->GetXaxis()->SetTitle("True proton momentum [GeV/c]");
   projReco__534->GetXaxis()->SetRange(1,40);
   projReco__534->GetXaxis()->SetNdivisions(505);
   projReco__534->GetXaxis()->SetLabelFont(132);
   projReco__534->GetXaxis()->SetLabelSize(0.05);
   projReco__534->GetXaxis()->SetTitleSize(0.06);
   projReco__534->GetXaxis()->SetTitleFont(132);
   projReco__534->GetYaxis()->SetNdivisions(505);
   projReco__534->GetYaxis()->SetLabelFont(132);
   projReco__534->GetYaxis()->SetLabelSize(0.05);
   projReco__534->GetYaxis()->SetTitleSize(0.06);
   projReco__534->GetYaxis()->SetTitleFont(132);
   projReco__534->GetZaxis()->SetLabelFont(132);
   projReco__534->GetZaxis()->SetLabelSize(0.05);
   projReco__534->GetZaxis()->SetTitleSize(0.06);
   projReco__534->GetZaxis()->SetTitleFont(132);
   projReco__534->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis239[19] = {0, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.9, 0.95, 1, 1.1, 2}; 
   
   TH1D *projReco__535 = new TH1D("projReco__535","",18, xAxis239);
   projReco__535->SetBinContent(1,5870.567);
   projReco__535->SetBinContent(2,27784.71);
   projReco__535->SetBinContent(3,36643.19);
   projReco__535->SetBinContent(4,46438.91);
   projReco__535->SetBinContent(5,82485.31);
   projReco__535->SetBinContent(6,176265.6);
   projReco__535->SetBinContent(7,300901.1);
   projReco__535->SetBinContent(8,313769);
   projReco__535->SetBinContent(9,309927.7);
   projReco__535->SetBinContent(10,297478.6);
   projReco__535->SetBinContent(11,258439.6);
   projReco__535->SetBinContent(12,194039.1);
   projReco__535->SetBinContent(13,144346.6);
   projReco__535->SetBinContent(14,115685.4);
   projReco__535->SetBinContent(15,68727.24);
   projReco__535->SetBinContent(16,57202.18);
   projReco__535->SetBinContent(17,28308.63);
   projReco__535->SetBinContent(18,3509.235);
   projReco__535->SetBinContent(19,3295.556);
   projReco__535->SetBinError(19,60.51222);
   projReco__535->SetMinimum(0);
   projReco__535->SetMaximum(537662.1);
   projReco__535->SetEntries(551475.8);
   projReco__535->SetDirectory(0);
   projReco__535->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__535->SetLineColor(ci);
   projReco__535->SetLineWidth(3);
   projReco__535->GetXaxis()->SetTitle("p_{p} (GeV)");
   projReco__535->GetXaxis()->SetRange(1,40);
   projReco__535->GetXaxis()->SetNdivisions(505);
   projReco__535->GetXaxis()->SetLabelFont(132);
   projReco__535->GetXaxis()->SetLabelSize(0.05);
   projReco__535->GetXaxis()->SetTitleSize(0.06);
   projReco__535->GetXaxis()->SetTitleOffset(0.95);
   projReco__535->GetXaxis()->SetTitleFont(132);
   projReco__535->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__535->GetYaxis()->SetNdivisions(505);
   projReco__535->GetYaxis()->SetLabelFont(132);
   projReco__535->GetYaxis()->SetLabelSize(0.05);
   projReco__535->GetYaxis()->SetTitleSize(0.06);
   projReco__535->GetYaxis()->SetTitleOffset(1.1);
   projReco__535->GetYaxis()->SetTitleFont(132);
   projReco__535->GetZaxis()->SetLabelFont(132);
   projReco__535->GetZaxis()->SetLabelSize(0.05);
   projReco__535->GetZaxis()->SetTitleSize(0.06);
   projReco__535->GetZaxis()->SetTitleFont(132);
   projReco__535->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC0pi_q0_-13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:47:38 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.6164384,-0.1034501,3.493151,0.6354792);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__648 = new TH1D("thisHist__648","thisHist",30,0,3);
   thisHist__648->SetBinContent(1,0.435676);
   thisHist__648->SetBinContent(2,0.3995094);
   thisHist__648->SetBinContent(3,0.1608315);
   thisHist__648->SetBinContent(4,0.09324021);
   thisHist__648->SetBinContent(5,0.0549535);
   thisHist__648->SetBinContent(6,0.02893935);
   thisHist__648->SetBinContent(7,0.01606588);
   thisHist__648->SetBinContent(8,0.009809416);
   thisHist__648->SetBinContent(9,0.006086109);
   thisHist__648->SetBinContent(10,0.003648631);
   thisHist__648->SetBinContent(11,0.00241064);
   thisHist__648->SetBinContent(12,0.001281163);
   thisHist__648->SetBinContent(13,0.0007864335);
   thisHist__648->SetBinContent(14,0.0005857413);
   thisHist__648->SetBinContent(15,0.0004317217);
   thisHist__648->SetBinContent(16,0.0002952043);
   thisHist__648->SetBinContent(17,0.0002181945);
   thisHist__648->SetBinContent(18,0.0001505192);
   thisHist__648->SetBinContent(19,0.0001318501);
   thisHist__648->SetBinContent(20,0.0001026797);
   thisHist__648->SetBinContent(21,5.600713e-05);
   thisHist__648->SetBinContent(22,8.634433e-05);
   thisHist__648->SetBinContent(23,5.133987e-05);
   thisHist__648->SetBinContent(24,3.85049e-05);
   thisHist__648->SetBinContent(25,3.267083e-05);
   thisHist__648->SetBinContent(26,3.85049e-05);
   thisHist__648->SetBinContent(27,3.267083e-05);
   thisHist__648->SetBinContent(28,2.683675e-05);
   thisHist__648->SetBinContent(29,2.917038e-05);
   thisHist__648->SetBinContent(30,1.866904e-05);
   thisHist__648->SetBinContent(31,0.0001341838);
   thisHist__648->SetBinError(31,1.25127e-05);
   thisHist__648->SetMinimum(0);
   thisHist__648->SetMaximum(0.554197);
   thisHist__648->SetEntries(1041895);
   thisHist__648->SetDirectory(0);
   thisHist__648->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__648->SetLineColor(ci);
   thisHist__648->SetLineWidth(3);
   thisHist__648->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__648->GetXaxis()->SetNdivisions(505);
   thisHist__648->GetXaxis()->SetLabelFont(132);
   thisHist__648->GetXaxis()->SetLabelSize(0.05);
   thisHist__648->GetXaxis()->SetTitleSize(0.06);
   thisHist__648->GetXaxis()->SetTitleOffset(0.95);
   thisHist__648->GetXaxis()->SetTitleFont(132);
   thisHist__648->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__648->GetYaxis()->SetNdivisions(505);
   thisHist__648->GetYaxis()->SetLabelFont(132);
   thisHist__648->GetYaxis()->SetLabelSize(0.05);
   thisHist__648->GetYaxis()->SetTitleSize(0.06);
   thisHist__648->GetYaxis()->SetTitleOffset(1.1);
   thisHist__648->GetYaxis()->SetTitleFont(132);
   thisHist__648->GetZaxis()->SetLabelFont(132);
   thisHist__648->GetZaxis()->SetLabelSize(0.05);
   thisHist__648->GetZaxis()->SetTitleSize(0.06);
   thisHist__648->GetZaxis()->SetTitleFont(132);
   thisHist__648->Draw("C");
   
   TH1D *thisHist__649 = new TH1D("thisHist__649","thisHist",30,0,3);
   thisHist__649->SetBinContent(1,0.435676);
   thisHist__649->SetBinContent(2,0.3995094);
   thisHist__649->SetBinContent(3,0.1608315);
   thisHist__649->SetBinContent(4,0.09324021);
   thisHist__649->SetBinContent(5,0.0549535);
   thisHist__649->SetBinContent(6,0.02893935);
   thisHist__649->SetBinContent(7,0.01606588);
   thisHist__649->SetBinContent(8,0.009809416);
   thisHist__649->SetBinContent(9,0.006086109);
   thisHist__649->SetBinContent(10,0.003648631);
   thisHist__649->SetBinContent(11,0.00241064);
   thisHist__649->SetBinContent(12,0.001281163);
   thisHist__649->SetBinContent(13,0.0007864335);
   thisHist__649->SetBinContent(14,0.0005857413);
   thisHist__649->SetBinContent(15,0.0004317217);
   thisHist__649->SetBinContent(16,0.0002952043);
   thisHist__649->SetBinContent(17,0.0002181945);
   thisHist__649->SetBinContent(18,0.0001505192);
   thisHist__649->SetBinContent(19,0.0001318501);
   thisHist__649->SetBinContent(20,0.0001026797);
   thisHist__649->SetBinContent(21,5.600713e-05);
   thisHist__649->SetBinContent(22,8.634433e-05);
   thisHist__649->SetBinContent(23,5.133987e-05);
   thisHist__649->SetBinContent(24,3.85049e-05);
   thisHist__649->SetBinContent(25,3.267083e-05);
   thisHist__649->SetBinContent(26,3.85049e-05);
   thisHist__649->SetBinContent(27,3.267083e-05);
   thisHist__649->SetBinContent(28,2.683675e-05);
   thisHist__649->SetBinContent(29,2.917038e-05);
   thisHist__649->SetBinContent(30,1.866904e-05);
   thisHist__649->SetBinContent(31,0.0001341838);
   thisHist__649->SetBinError(31,1.25127e-05);
   thisHist__649->SetMinimum(0);
   thisHist__649->SetMaximum(0.554197);
   thisHist__649->SetEntries(1041895);
   thisHist__649->SetDirectory(0);
   thisHist__649->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__649->SetLineColor(ci);
   thisHist__649->SetLineWidth(3);
   thisHist__649->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__649->GetXaxis()->SetNdivisions(505);
   thisHist__649->GetXaxis()->SetLabelFont(132);
   thisHist__649->GetXaxis()->SetLabelSize(0.05);
   thisHist__649->GetXaxis()->SetTitleSize(0.06);
   thisHist__649->GetXaxis()->SetTitleOffset(0.95);
   thisHist__649->GetXaxis()->SetTitleFont(132);
   thisHist__649->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__649->GetYaxis()->SetNdivisions(505);
   thisHist__649->GetYaxis()->SetLabelFont(132);
   thisHist__649->GetYaxis()->SetLabelSize(0.05);
   thisHist__649->GetYaxis()->SetTitleSize(0.06);
   thisHist__649->GetYaxis()->SetTitleOffset(1.1);
   thisHist__649->GetYaxis()->SetTitleFont(132);
   thisHist__649->GetZaxis()->SetLabelFont(132);
   thisHist__649->GetZaxis()->SetLabelSize(0.05);
   thisHist__649->GetZaxis()->SetTitleSize(0.06);
   thisHist__649->GetZaxis()->SetTitleFont(132);
   thisHist__649->Draw("CSAME");
   
   TH1D *thisHist__650 = new TH1D("thisHist__650","thisHist",30,0,3);
   thisHist__650->SetBinContent(1,0.4765448);
   thisHist__650->SetBinContent(2,0.4334775);
   thisHist__650->SetBinContent(3,0.1647599);
   thisHist__650->SetBinContent(4,0.09214494);
   thisHist__650->SetBinContent(5,0.05159229);
   thisHist__650->SetBinContent(6,0.02709635);
   thisHist__650->SetBinContent(7,0.0147539);
   thisHist__650->SetBinContent(8,0.00861085);
   thisHist__650->SetBinContent(9,0.005294451);
   thisHist__650->SetBinContent(10,0.003363207);
   thisHist__650->SetBinContent(11,0.002103738);
   thisHist__650->SetBinContent(12,0.001244733);
   thisHist__650->SetBinContent(13,0.0007705905);
   thisHist__650->SetBinContent(14,0.0005859608);
   thisHist__650->SetBinContent(15,0.0004871449);
   thisHist__650->SetBinContent(16,0.0003692593);
   thisHist__650->SetBinContent(17,0.0002981812);
   thisHist__650->SetBinContent(18,0.0002149679);
   thisHist__650->SetBinContent(19,0.0002002322);
   thisHist__650->SetBinContent(20,0.0001629595);
   thisHist__650->SetBinContent(21,0.000147357);
   thisHist__650->SetBinContent(22,0.000116152);
   thisHist__650->SetBinContent(23,0.0001031499);
   thisHist__650->SetBinContent(24,8.66806e-05);
   thisHist__650->SetBinContent(25,7.454531e-05);
   thisHist__650->SetBinContent(26,6.241003e-05);
   thisHist__650->SetBinContent(27,5.287516e-05);
   thisHist__650->SetBinContent(28,4.767433e-05);
   thisHist__650->SetBinContent(29,3.987307e-05);
   thisHist__650->SetBinContent(30,2.167015e-05);
   thisHist__650->SetBinContent(31,0.0002314372);
   thisHist__650->SetBinError(31,1.416373e-05);
   thisHist__650->SetEntries(1482523);
   thisHist__650->SetDirectory(0);
   thisHist__650->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__650->SetLineColor(ci);
   thisHist__650->SetLineWidth(3);
   thisHist__650->GetXaxis()->SetNdivisions(505);
   thisHist__650->GetXaxis()->SetLabelFont(132);
   thisHist__650->GetXaxis()->SetLabelSize(0.05);
   thisHist__650->GetXaxis()->SetTitleSize(0.06);
   thisHist__650->GetXaxis()->SetTitleFont(132);
   thisHist__650->GetYaxis()->SetNdivisions(505);
   thisHist__650->GetYaxis()->SetLabelFont(132);
   thisHist__650->GetYaxis()->SetLabelSize(0.05);
   thisHist__650->GetYaxis()->SetTitleSize(0.06);
   thisHist__650->GetYaxis()->SetTitleFont(132);
   thisHist__650->GetZaxis()->SetLabelFont(132);
   thisHist__650->GetZaxis()->SetLabelSize(0.05);
   thisHist__650->GetZaxis()->SetTitleSize(0.06);
   thisHist__650->GetZaxis()->SetTitleFont(132);
   thisHist__650->Draw("CSAME");
   
   TH1D *thisHist__651 = new TH1D("thisHist__651","thisHist",30,0,3);
   thisHist__651->SetBinContent(0,3.869961e-06);
   thisHist__651->SetBinContent(1,0.5038155);
   thisHist__651->SetBinContent(2,0.3115419);
   thisHist__651->SetBinContent(3,0.1559145);
   thisHist__651->SetBinContent(4,0.1321754);
   thisHist__651->SetBinContent(5,0.06848824);
   thisHist__651->SetBinContent(6,0.02340552);
   thisHist__651->SetBinContent(7,0.009839762);
   thisHist__651->SetBinContent(8,0.005849832);
   thisHist__651->SetBinContent(9,0.004201229);
   thisHist__651->SetBinContent(10,0.003232191);
   thisHist__651->SetBinContent(11,0.002481419);
   thisHist__651->SetBinContent(12,0.002038695);
   thisHist__651->SetBinContent(13,0.001552628);
   thisHist__651->SetBinContent(14,0.00120201);
   thisHist__651->SetBinContent(15,0.0009357565);
   thisHist__651->SetBinContent(16,0.0006934969);
   thisHist__651->SetBinContent(17,0.0005154787);
   thisHist__651->SetBinContent(18,0.0004357576);
   thisHist__651->SetBinContent(19,0.0003289466);
   thisHist__651->SetBinContent(20,0.0002430335);
   thisHist__651->SetBinContent(21,0.0002066559);
   thisHist__651->SetBinContent(22,0.0001741482);
   thisHist__651->SetBinContent(23,0.0001416406);
   thisHist__651->SetBinContent(24,0.0001091329);
   thisHist__651->SetBinContent(25,9.984498e-05);
   thisHist__651->SetBinContent(26,7.585123e-05);
   thisHist__651->SetBinContent(27,7.198127e-05);
   thisHist__651->SetBinContent(28,5.650142e-05);
   thisHist__651->SetBinContent(29,3.792561e-05);
   thisHist__651->SetBinContent(30,2.554174e-05);
   thisHist__651->SetBinContent(31,0.0001904021);
   thisHist__651->SetBinError(0,1.730699e-06);
   thisHist__651->SetBinError(31,1.213959e-05);
   thisHist__651->SetEntries(1589273);
   thisHist__651->SetDirectory(0);
   thisHist__651->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__651->SetLineColor(ci);
   thisHist__651->SetLineWidth(3);
   thisHist__651->GetXaxis()->SetNdivisions(505);
   thisHist__651->GetXaxis()->SetLabelFont(132);
   thisHist__651->GetXaxis()->SetLabelSize(0.05);
   thisHist__651->GetXaxis()->SetTitleSize(0.06);
   thisHist__651->GetXaxis()->SetTitleFont(132);
   thisHist__651->GetYaxis()->SetNdivisions(505);
   thisHist__651->GetYaxis()->SetLabelFont(132);
   thisHist__651->GetYaxis()->SetLabelSize(0.05);
   thisHist__651->GetYaxis()->SetTitleSize(0.06);
   thisHist__651->GetYaxis()->SetTitleFont(132);
   thisHist__651->GetZaxis()->SetLabelFont(132);
   thisHist__651->GetZaxis()->SetLabelSize(0.05);
   thisHist__651->GetZaxis()->SetTitleSize(0.06);
   thisHist__651->GetZaxis()->SetTitleFont(132);
   thisHist__651->Draw("CSAME");
   
   TH1D *thisHist__652 = new TH1D("thisHist__652","thisHist",30,0,3);
   thisHist__652->SetBinContent(1,0.4587083);
   thisHist__652->SetBinContent(2,0.3451151);
   thisHist__652->SetBinContent(3,0.1311765);
   thisHist__652->SetBinContent(4,0.07432387);
   thisHist__652->SetBinContent(5,0.05019189);
   thisHist__652->SetBinContent(6,0.02874881);
   thisHist__652->SetBinContent(7,0.01632075);
   thisHist__652->SetBinContent(8,0.01051738);
   thisHist__652->SetBinContent(9,0.007153699);
   thisHist__652->SetBinContent(10,0.005094895);
   thisHist__652->SetBinContent(11,0.003554122);
   thisHist__652->SetBinContent(12,0.002349561);
   thisHist__652->SetBinContent(13,0.001628548);
   thisHist__652->SetBinContent(14,0.001246098);
   thisHist__652->SetBinContent(15,0.0009717997);
   thisHist__652->SetBinContent(16,0.0007554959);
   thisHist__652->SetBinContent(17,0.0006026725);
   thisHist__652->SetBinContent(18,0.0004866835);
   thisHist__652->SetBinContent(19,0.0003440484);
   thisHist__652->SetBinContent(20,0.0002829191);
   thisHist__652->SetBinContent(21,0.000226492);
   thisHist__652->SetBinContent(22,0.0001810369);
   thisHist__652->SetBinContent(23,0.0001622278);
   thisHist__652->SetBinContent(24,0.0001042334);
   thisHist__652->SetBinContent(25,9.639626e-05);
   thisHist__652->SetBinContent(26,7.680352e-05);
   thisHist__652->SetBinContent(27,6.739901e-05);
   thisHist__652->SetBinContent(28,5.956192e-05);
   thisHist__652->SetBinContent(29,5.642708e-05);
   thisHist__652->SetBinContent(30,3.840176e-05);
   thisHist__652->SetBinContent(31,0.0002139527);
   thisHist__652->SetBinError(31,1.2949e-05);
   thisHist__652->SetEntries(1455713);
   thisHist__652->SetDirectory(0);
   thisHist__652->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__652->SetLineColor(ci);
   thisHist__652->SetLineWidth(3);
   thisHist__652->GetXaxis()->SetNdivisions(505);
   thisHist__652->GetXaxis()->SetLabelFont(132);
   thisHist__652->GetXaxis()->SetLabelSize(0.05);
   thisHist__652->GetXaxis()->SetTitleSize(0.06);
   thisHist__652->GetXaxis()->SetTitleFont(132);
   thisHist__652->GetYaxis()->SetNdivisions(505);
   thisHist__652->GetYaxis()->SetLabelFont(132);
   thisHist__652->GetYaxis()->SetLabelSize(0.05);
   thisHist__652->GetYaxis()->SetTitleSize(0.06);
   thisHist__652->GetYaxis()->SetTitleFont(132);
   thisHist__652->GetZaxis()->SetLabelFont(132);
   thisHist__652->GetZaxis()->SetLabelSize(0.05);
   thisHist__652->GetZaxis()->SetTitleSize(0.06);
   thisHist__652->GetZaxis()->SetTitleFont(132);
   thisHist__652->Draw("CSAME");
   
   TH1D *thisHist__653 = new TH1D("thisHist__653","thisHist",30,0,3);
   thisHist__653->SetBinContent(1,0.4569216);
   thisHist__653->SetBinContent(2,0.345375);
   thisHist__653->SetBinContent(3,0.1312689);
   thisHist__653->SetBinContent(4,0.0744392);
   thisHist__653->SetBinContent(5,0.05040819);
   thisHist__653->SetBinContent(6,0.0289725);
   thisHist__653->SetBinContent(7,0.01653462);
   thisHist__653->SetBinContent(8,0.01020555);
   thisHist__653->SetBinContent(9,0.006838896);
   thisHist__653->SetBinContent(10,0.004821875);
   thisHist__653->SetBinContent(11,0.003242082);
   thisHist__653->SetBinContent(12,0.002214185);
   thisHist__653->SetBinContent(13,0.001422226);
   thisHist__653->SetBinContent(14,0.001076569);
   thisHist__653->SetBinContent(15,0.000810933);
   thisHist__653->SetBinContent(16,0.0006500663);
   thisHist__653->SetBinContent(17,0.0005254978);
   thisHist__653->SetBinContent(18,0.0003885549);
   thisHist__653->SetBinContent(19,0.000329158);
   thisHist__653->SetBinContent(20,0.0002590366);
   thisHist__653->SetBinContent(21,0.0002070643);
   thisHist__653->SetBinContent(22,0.0001608667);
   thisHist__653->SetBinContent(23,0.0001245686);
   thisHist__653->SetBinContent(24,8.579556e-05);
   thisHist__653->SetBinContent(25,8.249573e-05);
   thisHist__653->SetBinContent(26,5.60971e-05);
   thisHist__653->SetBinContent(27,4.949744e-05);
   thisHist__653->SetBinContent(28,5.444718e-05);
   thisHist__653->SetBinContent(29,3.547316e-05);
   thisHist__653->SetBinContent(30,3.464821e-05);
   thisHist__653->SetBinContent(31,0.0001575668);
   thisHist__653->SetBinError(31,1.140114e-05);
   thisHist__653->SetEntries(1379166);
   thisHist__653->SetDirectory(0);
   thisHist__653->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__653->SetLineColor(ci);
   thisHist__653->SetLineWidth(3);
   thisHist__653->GetXaxis()->SetNdivisions(505);
   thisHist__653->GetXaxis()->SetLabelFont(132);
   thisHist__653->GetXaxis()->SetLabelSize(0.05);
   thisHist__653->GetXaxis()->SetTitleSize(0.06);
   thisHist__653->GetXaxis()->SetTitleFont(132);
   thisHist__653->GetYaxis()->SetNdivisions(505);
   thisHist__653->GetYaxis()->SetLabelFont(132);
   thisHist__653->GetYaxis()->SetLabelSize(0.05);
   thisHist__653->GetYaxis()->SetTitleSize(0.06);
   thisHist__653->GetYaxis()->SetTitleFont(132);
   thisHist__653->GetZaxis()->SetLabelFont(132);
   thisHist__653->GetZaxis()->SetLabelSize(0.05);
   thisHist__653->GetZaxis()->SetTitleSize(0.06);
   thisHist__653->GetZaxis()->SetTitleFont(132);
   thisHist__653->Draw("CSAME");
   
   TH1D *thisHist__654 = new TH1D("thisHist__654","thisHist",30,0,3);
   thisHist__654->SetBinContent(1,0.435676);
   thisHist__654->SetBinContent(2,0.3995094);
   thisHist__654->SetBinContent(3,0.1608315);
   thisHist__654->SetBinContent(4,0.09324021);
   thisHist__654->SetBinContent(5,0.0549535);
   thisHist__654->SetBinContent(6,0.02893935);
   thisHist__654->SetBinContent(7,0.01606588);
   thisHist__654->SetBinContent(8,0.009809416);
   thisHist__654->SetBinContent(9,0.006086109);
   thisHist__654->SetBinContent(10,0.003648631);
   thisHist__654->SetBinContent(11,0.00241064);
   thisHist__654->SetBinContent(12,0.001281163);
   thisHist__654->SetBinContent(13,0.0007864335);
   thisHist__654->SetBinContent(14,0.0005857413);
   thisHist__654->SetBinContent(15,0.0004317217);
   thisHist__654->SetBinContent(16,0.0002952043);
   thisHist__654->SetBinContent(17,0.0002181945);
   thisHist__654->SetBinContent(18,0.0001505192);
   thisHist__654->SetBinContent(19,0.0001318501);
   thisHist__654->SetBinContent(20,0.0001026797);
   thisHist__654->SetBinContent(21,5.600713e-05);
   thisHist__654->SetBinContent(22,8.634433e-05);
   thisHist__654->SetBinContent(23,5.133987e-05);
   thisHist__654->SetBinContent(24,3.85049e-05);
   thisHist__654->SetBinContent(25,3.267083e-05);
   thisHist__654->SetBinContent(26,3.85049e-05);
   thisHist__654->SetBinContent(27,3.267083e-05);
   thisHist__654->SetBinContent(28,2.683675e-05);
   thisHist__654->SetBinContent(29,2.917038e-05);
   thisHist__654->SetBinContent(30,1.866904e-05);
   thisHist__654->SetBinContent(31,0.0001341838);
   thisHist__654->SetBinError(31,1.25127e-05);
   thisHist__654->SetMinimum(0);
   thisHist__654->SetMaximum(0.554197);
   thisHist__654->SetEntries(1041895);
   thisHist__654->SetDirectory(0);
   thisHist__654->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__654->SetLineColor(ci);
   thisHist__654->SetLineWidth(3);
   thisHist__654->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__654->GetXaxis()->SetNdivisions(505);
   thisHist__654->GetXaxis()->SetLabelFont(132);
   thisHist__654->GetXaxis()->SetLabelSize(0.05);
   thisHist__654->GetXaxis()->SetTitleSize(0.06);
   thisHist__654->GetXaxis()->SetTitleOffset(0.95);
   thisHist__654->GetXaxis()->SetTitleFont(132);
   thisHist__654->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__654->GetYaxis()->SetNdivisions(505);
   thisHist__654->GetYaxis()->SetLabelFont(132);
   thisHist__654->GetYaxis()->SetLabelSize(0.05);
   thisHist__654->GetYaxis()->SetTitleSize(0.06);
   thisHist__654->GetYaxis()->SetTitleOffset(1.1);
   thisHist__654->GetYaxis()->SetTitleFont(132);
   thisHist__654->GetZaxis()->SetLabelFont(132);
   thisHist__654->GetZaxis()->SetLabelSize(0.05);
   thisHist__654->GetZaxis()->SetTitleSize(0.06);
   thisHist__654->GetZaxis()->SetTitleFont(132);
   thisHist__654->Draw("sameaxis");
   Double_t xAxis296[9] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 3}; 
   
   TH1D *modRate_px__655 = new TH1D("modRate_px__655","",8, xAxis296);
   modRate_px__655->SetBinContent(1,0.5038155);
   modRate_px__655->SetBinContent(2,0.4480664);
   modRate_px__655->SetBinContent(3,0.3889069);
   modRate_px__655->SetBinContent(4,0.3722012);
   modRate_px__655->SetBinContent(5,0.3524535);
   modRate_px__655->SetBinContent(6,0.3633779);
   modRate_px__655->SetBinContent(7,0.349932);
   modRate_px__655->SetBinContent(8,0.3031866);
   modRate_px__655->SetBinError(1,308.0601);
   modRate_px__655->SetBinError(2,262.9876);
   modRate_px__655->SetBinError(3,144.6842);
   modRate_px__655->SetBinError(4,105.3356);
   modRate_px__655->SetBinError(5,76.69326);
   modRate_px__655->SetBinError(6,57.62574);
   modRate_px__655->SetBinError(7,41.48107);
   modRate_px__655->SetBinError(8,48.47168);
   modRate_px__655->SetEntries(1020072);
   modRate_px__655->SetDirectory(0);
   modRate_px__655->SetStats(0);
   modRate_px__655->SetLineStyle(7);
   modRate_px__655->SetLineWidth(3);
   modRate_px__655->GetXaxis()->SetTitle("True q0 [GeV]");
   modRate_px__655->GetXaxis()->SetRange(1,30);
   modRate_px__655->GetXaxis()->SetNdivisions(505);
   modRate_px__655->GetXaxis()->SetLabelFont(132);
   modRate_px__655->GetXaxis()->SetLabelSize(0.05);
   modRate_px__655->GetXaxis()->SetTitleSize(0.06);
   modRate_px__655->GetXaxis()->SetTitleFont(132);
   modRate_px__655->GetYaxis()->SetNdivisions(505);
   modRate_px__655->GetYaxis()->SetLabelFont(132);
   modRate_px__655->GetYaxis()->SetLabelSize(0.05);
   modRate_px__655->GetYaxis()->SetTitleSize(0.06);
   modRate_px__655->GetYaxis()->SetTitleFont(132);
   modRate_px__655->GetZaxis()->SetLabelFont(132);
   modRate_px__655->GetZaxis()->SetLabelSize(0.05);
   modRate_px__655->GetZaxis()->SetTitleSize(0.06);
   modRate_px__655->GetZaxis()->SetTitleFont(132);
   modRate_px__655->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(3,0,3,0.554197,0,0.8325544,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__656 = new TH1D("thisHist__656","thisHist",30,0,3);
   thisHist__656->SetBinContent(1,0.435676);
   thisHist__656->SetBinContent(2,0.3995094);
   thisHist__656->SetBinContent(3,0.1608315);
   thisHist__656->SetBinContent(4,0.09324021);
   thisHist__656->SetBinContent(5,0.0549535);
   thisHist__656->SetBinContent(6,0.02893935);
   thisHist__656->SetBinContent(7,0.01606588);
   thisHist__656->SetBinContent(8,0.009809416);
   thisHist__656->SetBinContent(9,0.006086109);
   thisHist__656->SetBinContent(10,0.003648631);
   thisHist__656->SetBinContent(11,0.00241064);
   thisHist__656->SetBinContent(12,0.001281163);
   thisHist__656->SetBinContent(13,0.0007864335);
   thisHist__656->SetBinContent(14,0.0005857413);
   thisHist__656->SetBinContent(15,0.0004317217);
   thisHist__656->SetBinContent(16,0.0002952043);
   thisHist__656->SetBinContent(17,0.0002181945);
   thisHist__656->SetBinContent(18,0.0001505192);
   thisHist__656->SetBinContent(19,0.0001318501);
   thisHist__656->SetBinContent(20,0.0001026797);
   thisHist__656->SetBinContent(21,5.600713e-05);
   thisHist__656->SetBinContent(22,8.634433e-05);
   thisHist__656->SetBinContent(23,5.133987e-05);
   thisHist__656->SetBinContent(24,3.85049e-05);
   thisHist__656->SetBinContent(25,3.267083e-05);
   thisHist__656->SetBinContent(26,3.85049e-05);
   thisHist__656->SetBinContent(27,3.267083e-05);
   thisHist__656->SetBinContent(28,2.683675e-05);
   thisHist__656->SetBinContent(29,2.917038e-05);
   thisHist__656->SetBinContent(30,1.866904e-05);
   thisHist__656->SetBinContent(31,0.0001341838);
   thisHist__656->SetBinError(31,1.25127e-05);
   thisHist__656->SetMinimum(0);
   thisHist__656->SetMaximum(0.554197);
   thisHist__656->SetEntries(1041895);
   thisHist__656->SetDirectory(0);
   thisHist__656->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__656->SetLineColor(ci);
   thisHist__656->SetLineWidth(3);
   thisHist__656->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__656->GetXaxis()->SetNdivisions(505);
   thisHist__656->GetXaxis()->SetLabelFont(132);
   thisHist__656->GetXaxis()->SetLabelSize(0.05);
   thisHist__656->GetXaxis()->SetTitleSize(0.06);
   thisHist__656->GetXaxis()->SetTitleOffset(0.95);
   thisHist__656->GetXaxis()->SetTitleFont(132);
   thisHist__656->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__656->GetYaxis()->SetNdivisions(505);
   thisHist__656->GetYaxis()->SetLabelFont(132);
   thisHist__656->GetYaxis()->SetLabelSize(0.05);
   thisHist__656->GetYaxis()->SetTitleSize(0.06);
   thisHist__656->GetYaxis()->SetTitleOffset(1.1);
   thisHist__656->GetYaxis()->SetTitleFont(132);
   thisHist__656->GetZaxis()->SetLabelFont(132);
   thisHist__656->GetZaxis()->SetLabelSize(0.05);
   thisHist__656->GetZaxis()->SetTitleSize(0.06);
   thisHist__656->GetZaxis()->SetTitleFont(132);
   thisHist__656->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC0pi_q0_-13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:47:38 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.6164384,-1007944,3.493151,6191659);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis289[9] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 3}; 
   
   TH1D *projReco__641 = new TH1D("projReco__641","",8, xAxis289);
   projReco__641->SetBinContent(1,2826060);
   projReco__641->SetBinContent(2,2304707);
   projReco__641->SetBinContent(3,805309.9);
   projReco__641->SetBinContent(4,446814.6);
   projReco__641->SetBinContent(5,249369.6);
   projReco__641->SetBinContent(6,135392.2);
   projReco__641->SetBinContent(7,72382.65);
   projReco__641->SetBinContent(8,4454.087);
   projReco__641->SetMinimum(0);
   projReco__641->SetMaximum(5399702);
   projReco__641->SetEntries(1020064);
   projReco__641->SetDirectory(0);
   projReco__641->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__641->SetLineColor(ci);
   projReco__641->SetLineWidth(3);
   projReco__641->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__641->GetXaxis()->SetRange(1,30);
   projReco__641->GetXaxis()->SetNdivisions(505);
   projReco__641->GetXaxis()->SetLabelFont(132);
   projReco__641->GetXaxis()->SetLabelSize(0.05);
   projReco__641->GetXaxis()->SetTitleSize(0.06);
   projReco__641->GetXaxis()->SetTitleOffset(0.95);
   projReco__641->GetXaxis()->SetTitleFont(132);
   projReco__641->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__641->GetYaxis()->SetNdivisions(505);
   projReco__641->GetYaxis()->SetLabelFont(132);
   projReco__641->GetYaxis()->SetLabelSize(0.05);
   projReco__641->GetYaxis()->SetTitleSize(0.06);
   projReco__641->GetYaxis()->SetTitleOffset(1.1);
   projReco__641->GetYaxis()->SetTitleFont(132);
   projReco__641->GetZaxis()->SetLabelFont(132);
   projReco__641->GetZaxis()->SetLabelSize(0.05);
   projReco__641->GetZaxis()->SetTitleSize(0.06);
   projReco__641->GetZaxis()->SetTitleFont(132);
   projReco__641->Draw("HIST");
   Double_t xAxis290[9] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 3}; 
   
   TH1D *projReco__642 = new TH1D("projReco__642","",8, xAxis290);
   projReco__642->SetBinContent(1,2826060);
   projReco__642->SetBinContent(2,2304707);
   projReco__642->SetBinContent(3,805309.9);
   projReco__642->SetBinContent(4,446814.6);
   projReco__642->SetBinContent(5,249369.6);
   projReco__642->SetBinContent(6,135392.2);
   projReco__642->SetBinContent(7,72382.65);
   projReco__642->SetBinContent(8,4454.087);
   projReco__642->SetMinimum(0);
   projReco__642->SetMaximum(5399702);
   projReco__642->SetEntries(1020064);
   projReco__642->SetDirectory(0);
   projReco__642->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__642->SetLineColor(ci);
   projReco__642->SetLineWidth(3);
   projReco__642->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__642->GetXaxis()->SetRange(1,30);
   projReco__642->GetXaxis()->SetNdivisions(505);
   projReco__642->GetXaxis()->SetLabelFont(132);
   projReco__642->GetXaxis()->SetLabelSize(0.05);
   projReco__642->GetXaxis()->SetTitleSize(0.06);
   projReco__642->GetXaxis()->SetTitleOffset(0.95);
   projReco__642->GetXaxis()->SetTitleFont(132);
   projReco__642->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__642->GetYaxis()->SetNdivisions(505);
   projReco__642->GetYaxis()->SetLabelFont(132);
   projReco__642->GetYaxis()->SetLabelSize(0.05);
   projReco__642->GetYaxis()->SetTitleSize(0.06);
   projReco__642->GetYaxis()->SetTitleOffset(1.1);
   projReco__642->GetYaxis()->SetTitleFont(132);
   projReco__642->GetZaxis()->SetLabelFont(132);
   projReco__642->GetZaxis()->SetLabelSize(0.05);
   projReco__642->GetZaxis()->SetTitleSize(0.06);
   projReco__642->GetZaxis()->SetTitleFont(132);
   projReco__642->Draw("HIST SAME");
   Double_t xAxis291[9] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 3}; 
   
   TH1D *projReco__643 = new TH1D("projReco__643","",8, xAxis291);
   projReco__643->SetBinContent(1,4143884);
   projReco__643->SetBinContent(2,3351658);
   projReco__643->SetBinContent(3,1105945);
   projReco__643->SetBinContent(4,593296.7);
   projReco__643->SetBinContent(5,314340.4);
   projReco__643->SetBinContent(6,171443.8);
   projReco__643->SetBinContent(7,88817.51);
   projReco__643->SetBinContent(8,5367.536);
   projReco__643->SetEntries(1452041);
   projReco__643->SetDirectory(0);
   projReco__643->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__643->SetLineColor(ci);
   projReco__643->SetLineWidth(3);
   projReco__643->GetXaxis()->SetTitle("True q0 [GeV]");
   projReco__643->GetXaxis()->SetRange(1,30);
   projReco__643->GetXaxis()->SetNdivisions(505);
   projReco__643->GetXaxis()->SetLabelFont(132);
   projReco__643->GetXaxis()->SetLabelSize(0.05);
   projReco__643->GetXaxis()->SetTitleSize(0.06);
   projReco__643->GetXaxis()->SetTitleFont(132);
   projReco__643->GetYaxis()->SetNdivisions(505);
   projReco__643->GetYaxis()->SetLabelFont(132);
   projReco__643->GetYaxis()->SetLabelSize(0.05);
   projReco__643->GetYaxis()->SetTitleSize(0.06);
   projReco__643->GetYaxis()->SetTitleFont(132);
   projReco__643->GetZaxis()->SetLabelFont(132);
   projReco__643->GetZaxis()->SetLabelSize(0.05);
   projReco__643->GetZaxis()->SetTitleSize(0.06);
   projReco__643->GetZaxis()->SetTitleFont(132);
   projReco__643->Draw("HIST SAME");
   Double_t xAxis292[10] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.9, 3}; 
   
   TH1D *projReco__644 = new TH1D("projReco__644","",9, xAxis292);
   projReco__644->SetBinContent(0,50);
   projReco__644->SetBinContent(1,4908820);
   projReco__644->SetBinContent(2,2678562);
   projReco__644->SetBinContent(3,1188570);
   projReco__644->SetBinContent(4,964403.9);
   projReco__644->SetBinContent(5,473697.4);
   projReco__644->SetBinContent(6,167141);
   projReco__644->SetBinContent(7,65150.88);
   projReco__644->SetBinContent(8,31578.55);
   projReco__644->SetBinContent(9,3286.757);
   projReco__644->SetBinError(0,22.36068);
   projReco__644->SetEntries(1553240);
   projReco__644->SetDirectory(0);
   projReco__644->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__644->SetLineColor(ci);
   projReco__644->SetLineWidth(3);
   projReco__644->GetXaxis()->SetTitle("True q0 [GeV]");
   projReco__644->GetXaxis()->SetRange(1,30);
   projReco__644->GetXaxis()->SetNdivisions(505);
   projReco__644->GetXaxis()->SetLabelFont(132);
   projReco__644->GetXaxis()->SetLabelSize(0.05);
   projReco__644->GetXaxis()->SetTitleSize(0.06);
   projReco__644->GetXaxis()->SetTitleFont(132);
   projReco__644->GetYaxis()->SetNdivisions(505);
   projReco__644->GetYaxis()->SetLabelFont(132);
   projReco__644->GetYaxis()->SetLabelSize(0.05);
   projReco__644->GetYaxis()->SetTitleSize(0.06);
   projReco__644->GetYaxis()->SetTitleFont(132);
   projReco__644->GetZaxis()->SetLabelFont(132);
   projReco__644->GetZaxis()->SetLabelSize(0.05);
   projReco__644->GetZaxis()->SetTitleSize(0.06);
   projReco__644->GetZaxis()->SetTitleFont(132);
   projReco__644->Draw("HIST SAME");
   Double_t xAxis293[10] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 3}; 
   
   TH1D *projReco__645 = new TH1D("projReco__645","",9, xAxis293);
   projReco__645->SetBinContent(1,4420083);
   projReco__645->SetBinContent(2,2933434);
   projReco__645->SetBinContent(3,970690.7);
   projReco__645->SetBinContent(4,527479.8);
   projReco__645->SetBinContent(5,336507.4);
   projReco__645->SetBinContent(6,199112.2);
   projReco__645->SetBinContent(7,108739.7);
   projReco__645->SetBinContent(8,63795.57);
   projReco__645->SetBinContent(9,6088.903);
   projReco__645->SetEntries(1419556);
   projReco__645->SetDirectory(0);
   projReco__645->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__645->SetLineColor(ci);
   projReco__645->SetLineWidth(3);
   projReco__645->GetXaxis()->SetTitle("True q0 [GeV]");
   projReco__645->GetXaxis()->SetRange(1,30);
   projReco__645->GetXaxis()->SetNdivisions(505);
   projReco__645->GetXaxis()->SetLabelFont(132);
   projReco__645->GetXaxis()->SetLabelSize(0.05);
   projReco__645->GetXaxis()->SetTitleSize(0.06);
   projReco__645->GetXaxis()->SetTitleFont(132);
   projReco__645->GetYaxis()->SetNdivisions(505);
   projReco__645->GetYaxis()->SetLabelFont(132);
   projReco__645->GetYaxis()->SetLabelSize(0.05);
   projReco__645->GetYaxis()->SetTitleSize(0.06);
   projReco__645->GetYaxis()->SetTitleFont(132);
   projReco__645->GetZaxis()->SetLabelFont(132);
   projReco__645->GetZaxis()->SetLabelSize(0.05);
   projReco__645->GetZaxis()->SetTitleSize(0.06);
   projReco__645->GetZaxis()->SetTitleFont(132);
   projReco__645->Draw("HIST SAME");
   Double_t xAxis294[10] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 3}; 
   
   TH1D *projReco__646 = new TH1D("projReco__646","",9, xAxis294);
   projReco__646->SetBinContent(1,4182455);
   projReco__646->SetBinContent(2,2788801);
   projReco__646->SetBinContent(3,922854.2);
   projReco__646->SetBinContent(4,501695.9);
   projReco__646->SetBinContent(5,320733.2);
   projReco__646->SetBinContent(6,190707.4);
   projReco__646->SetBinContent(7,104906.7);
   projReco__646->SetBinContent(8,59053.41);
   projReco__646->SetBinContent(9,5397.002);
   projReco__646->SetEntries(1345997);
   projReco__646->SetDirectory(0);
   projReco__646->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__646->SetLineColor(ci);
   projReco__646->SetLineWidth(3);
   projReco__646->GetXaxis()->SetTitle("True q0 [GeV]");
   projReco__646->GetXaxis()->SetRange(1,30);
   projReco__646->GetXaxis()->SetNdivisions(505);
   projReco__646->GetXaxis()->SetLabelFont(132);
   projReco__646->GetXaxis()->SetLabelSize(0.05);
   projReco__646->GetXaxis()->SetTitleSize(0.06);
   projReco__646->GetXaxis()->SetTitleFont(132);
   projReco__646->GetYaxis()->SetNdivisions(505);
   projReco__646->GetYaxis()->SetLabelFont(132);
   projReco__646->GetYaxis()->SetLabelSize(0.05);
   projReco__646->GetYaxis()->SetTitleSize(0.06);
   projReco__646->GetYaxis()->SetTitleFont(132);
   projReco__646->GetZaxis()->SetLabelFont(132);
   projReco__646->GetZaxis()->SetLabelSize(0.05);
   projReco__646->GetZaxis()->SetTitleSize(0.06);
   projReco__646->GetZaxis()->SetTitleFont(132);
   projReco__646->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis295[9] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 3}; 
   
   TH1D *projReco__647 = new TH1D("projReco__647","",8, xAxis295);
   projReco__647->SetBinContent(1,2826060);
   projReco__647->SetBinContent(2,2304707);
   projReco__647->SetBinContent(3,805309.9);
   projReco__647->SetBinContent(4,446814.6);
   projReco__647->SetBinContent(5,249369.6);
   projReco__647->SetBinContent(6,135392.2);
   projReco__647->SetBinContent(7,72382.65);
   projReco__647->SetBinContent(8,4454.087);
   projReco__647->SetMinimum(0);
   projReco__647->SetMaximum(5399702);
   projReco__647->SetEntries(1020064);
   projReco__647->SetDirectory(0);
   projReco__647->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__647->SetLineColor(ci);
   projReco__647->SetLineWidth(3);
   projReco__647->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__647->GetXaxis()->SetRange(1,30);
   projReco__647->GetXaxis()->SetNdivisions(505);
   projReco__647->GetXaxis()->SetLabelFont(132);
   projReco__647->GetXaxis()->SetLabelSize(0.05);
   projReco__647->GetXaxis()->SetTitleSize(0.06);
   projReco__647->GetXaxis()->SetTitleOffset(0.95);
   projReco__647->GetXaxis()->SetTitleFont(132);
   projReco__647->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__647->GetYaxis()->SetNdivisions(505);
   projReco__647->GetYaxis()->SetLabelFont(132);
   projReco__647->GetYaxis()->SetLabelSize(0.05);
   projReco__647->GetYaxis()->SetTitleSize(0.06);
   projReco__647->GetYaxis()->SetTitleOffset(1.1);
   projReco__647->GetYaxis()->SetTitleFont(132);
   projReco__647->GetZaxis()->SetLabelFont(132);
   projReco__647->GetZaxis()->SetLabelSize(0.05);
   projReco__647->GetZaxis()->SetTitleSize(0.06);
   projReco__647->GetZaxis()->SetTitleFont(132);
   projReco__647->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC0pi_q0_13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:46:07 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.6164384,-0.2553969,3.493151,1.568867);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__584 = new TH1D("thisHist__584","thisHist",30,0,3);
   thisHist__584->SetBinContent(1,0.499617);
   thisHist__584->SetBinContent(2,1.110042);
   thisHist__584->SetBinContent(3,0.7945774);
   thisHist__584->SetBinContent(4,0.5391155);
   thisHist__584->SetBinContent(5,0.3482202);
   thisHist__584->SetBinContent(6,0.1889813);
   thisHist__584->SetBinContent(7,0.09785344);
   thisHist__584->SetBinContent(8,0.05598904);
   thisHist__584->SetBinContent(9,0.03302986);
   thisHist__584->SetBinContent(10,0.02040275);
   thisHist__584->SetBinContent(11,0.01325182);
   thisHist__584->SetBinContent(12,0.008807961);
   thisHist__584->SetBinContent(13,0.00565783);
   thisHist__584->SetBinContent(14,0.00447487);
   thisHist__584->SetBinContent(15,0.003322923);
   thisHist__584->SetBinContent(16,0.002560866);
   thisHist__584->SetBinContent(17,0.002024768);
   thisHist__584->SetBinContent(18,0.001524114);
   thisHist__584->SetBinContent(19,0.001280433);
   thisHist__584->SetBinContent(20,0.0009880158);
   thisHist__584->SetBinContent(21,0.0008418072);
   thisHist__584->SetBinContent(22,0.0008107932);
   thisHist__584->SetBinContent(23,0.0006778763);
   thisHist__584->SetBinContent(24,0.0004873621);
   thisHist__584->SetBinContent(25,0.0004873621);
   thisHist__584->SetBinContent(26,0.0005228066);
   thisHist__584->SetBinContent(27,0.0005228066);
   thisHist__584->SetBinContent(28,0.0003234312);
   thisHist__584->SetBinContent(29,0.0002835561);
   thisHist__584->SetBinContent(30,0.0003411534);
   thisHist__584->SetBinContent(31,0.003243173);
   thisHist__584->SetBinError(31,0.0001198711);
   thisHist__584->SetMinimum(0);
   thisHist__584->SetMaximum(1.368198);
   thisHist__584->SetEntries(844196);
   thisHist__584->SetDirectory(0);
   thisHist__584->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__584->SetLineColor(ci);
   thisHist__584->SetLineWidth(3);
   thisHist__584->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__584->GetXaxis()->SetNdivisions(505);
   thisHist__584->GetXaxis()->SetLabelFont(132);
   thisHist__584->GetXaxis()->SetLabelSize(0.05);
   thisHist__584->GetXaxis()->SetTitleSize(0.06);
   thisHist__584->GetXaxis()->SetTitleOffset(0.95);
   thisHist__584->GetXaxis()->SetTitleFont(132);
   thisHist__584->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__584->GetYaxis()->SetNdivisions(505);
   thisHist__584->GetYaxis()->SetLabelFont(132);
   thisHist__584->GetYaxis()->SetLabelSize(0.05);
   thisHist__584->GetYaxis()->SetTitleSize(0.06);
   thisHist__584->GetYaxis()->SetTitleOffset(1.1);
   thisHist__584->GetYaxis()->SetTitleFont(132);
   thisHist__584->GetZaxis()->SetLabelFont(132);
   thisHist__584->GetZaxis()->SetLabelSize(0.05);
   thisHist__584->GetZaxis()->SetTitleSize(0.06);
   thisHist__584->GetZaxis()->SetTitleFont(132);
   thisHist__584->Draw("C");
   
   TH1D *thisHist__585 = new TH1D("thisHist__585","thisHist",30,0,3);
   thisHist__585->SetBinContent(1,0.499617);
   thisHist__585->SetBinContent(2,1.110042);
   thisHist__585->SetBinContent(3,0.7945774);
   thisHist__585->SetBinContent(4,0.5391155);
   thisHist__585->SetBinContent(5,0.3482202);
   thisHist__585->SetBinContent(6,0.1889813);
   thisHist__585->SetBinContent(7,0.09785344);
   thisHist__585->SetBinContent(8,0.05598904);
   thisHist__585->SetBinContent(9,0.03302986);
   thisHist__585->SetBinContent(10,0.02040275);
   thisHist__585->SetBinContent(11,0.01325182);
   thisHist__585->SetBinContent(12,0.008807961);
   thisHist__585->SetBinContent(13,0.00565783);
   thisHist__585->SetBinContent(14,0.00447487);
   thisHist__585->SetBinContent(15,0.003322923);
   thisHist__585->SetBinContent(16,0.002560866);
   thisHist__585->SetBinContent(17,0.002024768);
   thisHist__585->SetBinContent(18,0.001524114);
   thisHist__585->SetBinContent(19,0.001280433);
   thisHist__585->SetBinContent(20,0.0009880158);
   thisHist__585->SetBinContent(21,0.0008418072);
   thisHist__585->SetBinContent(22,0.0008107932);
   thisHist__585->SetBinContent(23,0.0006778763);
   thisHist__585->SetBinContent(24,0.0004873621);
   thisHist__585->SetBinContent(25,0.0004873621);
   thisHist__585->SetBinContent(26,0.0005228066);
   thisHist__585->SetBinContent(27,0.0005228066);
   thisHist__585->SetBinContent(28,0.0003234312);
   thisHist__585->SetBinContent(29,0.0002835561);
   thisHist__585->SetBinContent(30,0.0003411534);
   thisHist__585->SetBinContent(31,0.003243173);
   thisHist__585->SetBinError(31,0.0001198711);
   thisHist__585->SetMinimum(0);
   thisHist__585->SetMaximum(1.368198);
   thisHist__585->SetEntries(844196);
   thisHist__585->SetDirectory(0);
   thisHist__585->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__585->SetLineColor(ci);
   thisHist__585->SetLineWidth(3);
   thisHist__585->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__585->GetXaxis()->SetNdivisions(505);
   thisHist__585->GetXaxis()->SetLabelFont(132);
   thisHist__585->GetXaxis()->SetLabelSize(0.05);
   thisHist__585->GetXaxis()->SetTitleSize(0.06);
   thisHist__585->GetXaxis()->SetTitleOffset(0.95);
   thisHist__585->GetXaxis()->SetTitleFont(132);
   thisHist__585->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__585->GetYaxis()->SetNdivisions(505);
   thisHist__585->GetYaxis()->SetLabelFont(132);
   thisHist__585->GetYaxis()->SetLabelSize(0.05);
   thisHist__585->GetYaxis()->SetTitleSize(0.06);
   thisHist__585->GetYaxis()->SetTitleOffset(1.1);
   thisHist__585->GetYaxis()->SetTitleFont(132);
   thisHist__585->GetZaxis()->SetLabelFont(132);
   thisHist__585->GetZaxis()->SetLabelSize(0.05);
   thisHist__585->GetZaxis()->SetTitleSize(0.06);
   thisHist__585->GetZaxis()->SetTitleFont(132);
   thisHist__585->Draw("CSAME");
   
   TH1D *thisHist__586 = new TH1D("thisHist__586","thisHist",30,0,3);
   thisHist__586->SetBinContent(1,0.6540017);
   thisHist__586->SetBinContent(2,1.243816);
   thisHist__586->SetBinContent(3,0.8538141);
   thisHist__586->SetBinContent(4,0.5432118);
   thisHist__586->SetBinContent(5,0.3090715);
   thisHist__586->SetBinContent(6,0.1504977);
   thisHist__586->SetBinContent(7,0.07350846);
   thisHist__586->SetBinContent(8,0.04082251);
   thisHist__586->SetBinContent(9,0.02422229);
   thisHist__586->SetBinContent(10,0.01548867);
   thisHist__586->SetBinContent(11,0.01042);
   thisHist__586->SetBinContent(12,0.006980541);
   thisHist__586->SetBinContent(13,0.005287807);
   thisHist__586->SetBinContent(14,0.004087332);
   thisHist__586->SetBinContent(15,0.003525205);
   thisHist__586->SetBinContent(16,0.002689954);
   thisHist__586->SetBinContent(17,0.00232473);
   thisHist__586->SetBinContent(18,0.001969033);
   thisHist__586->SetBinContent(19,0.001686382);
   thisHist__586->SetBinContent(20,0.001387851);
   thisHist__586->SetBinContent(21,0.001175068);
   thisHist__586->SetBinContent(22,0.001044858);
   thisHist__586->SetBinContent(23,0.001082968);
   thisHist__586->SetBinContent(24,0.0008606581);
   thisHist__586->SetBinContent(25,0.0007336237);
   thisHist__586->SetBinContent(26,0.0007240961);
   thisHist__586->SetBinContent(27,0.0006669306);
   thisHist__586->SetBinContent(28,0.0005367204);
   thisHist__586->SetBinContent(29,0.0005938859);
   thisHist__586->SetBinContent(30,0.0004509721);
   thisHist__586->SetBinContent(31,0.00472568);
   thisHist__586->SetBinError(31,0.0001225075);
   thisHist__586->SetEntries(1247350);
   thisHist__586->SetDirectory(0);
   thisHist__586->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__586->SetLineColor(ci);
   thisHist__586->SetLineWidth(3);
   thisHist__586->GetXaxis()->SetNdivisions(505);
   thisHist__586->GetXaxis()->SetLabelFont(132);
   thisHist__586->GetXaxis()->SetLabelSize(0.05);
   thisHist__586->GetXaxis()->SetTitleSize(0.06);
   thisHist__586->GetXaxis()->SetTitleFont(132);
   thisHist__586->GetYaxis()->SetNdivisions(505);
   thisHist__586->GetYaxis()->SetLabelFont(132);
   thisHist__586->GetYaxis()->SetLabelSize(0.05);
   thisHist__586->GetYaxis()->SetTitleSize(0.06);
   thisHist__586->GetYaxis()->SetTitleFont(132);
   thisHist__586->GetZaxis()->SetLabelFont(132);
   thisHist__586->GetZaxis()->SetLabelSize(0.05);
   thisHist__586->GetZaxis()->SetTitleSize(0.06);
   thisHist__586->GetZaxis()->SetTitleFont(132);
   thisHist__586->Draw("CSAME");
   
   TH1D *thisHist__587 = new TH1D("thisHist__587","thisHist",30,0,3);
   thisHist__587->SetBinContent(0,2.20585e-05);
   thisHist__587->SetBinContent(1,0.7427792);
   thisHist__587->SetBinContent(2,1.059366);
   thisHist__587->SetBinContent(3,0.8084473);
   thisHist__587->SetBinContent(4,0.6327135);
   thisHist__587->SetBinContent(5,0.3284039);
   thisHist__587->SetBinContent(6,0.1310842);
   thisHist__587->SetBinContent(7,0.06011573);
   thisHist__587->SetBinContent(8,0.03417808);
   thisHist__587->SetBinContent(9,0.02371919);
   thisHist__587->SetBinContent(10,0.01839049);
   thisHist__587->SetBinContent(11,0.01519516);
   thisHist__587->SetBinContent(12,0.01200298);
   thisHist__587->SetBinContent(13,0.01066686);
   thisHist__587->SetBinContent(14,0.008643783);
   thisHist__587->SetBinContent(15,0.007291911);
   thisHist__587->SetBinContent(16,0.006472595);
   thisHist__587->SetBinContent(17,0.005237319);
   thisHist__587->SetBinContent(18,0.004544052);
   thisHist__587->SetBinContent(19,0.003797214);
   thisHist__587->SetBinContent(20,0.003103947);
   thisHist__587->SetBinContent(21,0.002779372);
   thisHist__587->SetBinContent(22,0.002410679);
   thisHist__587->SetBinContent(23,0.002309841);
   thisHist__587->SetBinContent(24,0.002045138);
   thisHist__587->SetBinContent(25,0.001641783);
   thisHist__587->SetBinContent(26,0.001603968);
   thisHist__587->SetBinContent(27,0.0015567);
   thisHist__587->SetBinContent(28,0.001566154);
   thisHist__587->SetBinContent(29,0.001493676);
   thisHist__587->SetBinContent(30,0.001247881);
   thisHist__587->SetBinContent(31,0.009604903);
   thisHist__587->SetBinError(0,8.337331e-06);
   thisHist__587->SetBinError(31,0.0001739745);
   thisHist__587->SetEntries(1251719);
   thisHist__587->SetDirectory(0);
   thisHist__587->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__587->SetLineColor(ci);
   thisHist__587->SetLineWidth(3);
   thisHist__587->GetXaxis()->SetNdivisions(505);
   thisHist__587->GetXaxis()->SetLabelFont(132);
   thisHist__587->GetXaxis()->SetLabelSize(0.05);
   thisHist__587->GetXaxis()->SetTitleSize(0.06);
   thisHist__587->GetXaxis()->SetTitleFont(132);
   thisHist__587->GetYaxis()->SetNdivisions(505);
   thisHist__587->GetYaxis()->SetLabelFont(132);
   thisHist__587->GetYaxis()->SetLabelSize(0.05);
   thisHist__587->GetYaxis()->SetTitleSize(0.06);
   thisHist__587->GetYaxis()->SetTitleFont(132);
   thisHist__587->GetZaxis()->SetLabelFont(132);
   thisHist__587->GetZaxis()->SetLabelSize(0.05);
   thisHist__587->GetZaxis()->SetTitleSize(0.06);
   thisHist__587->GetZaxis()->SetTitleFont(132);
   thisHist__587->Draw("CSAME");
   
   TH1D *thisHist__588 = new TH1D("thisHist__588","thisHist",30,0,3);
   thisHist__588->SetBinContent(1,0.5763282);
   thisHist__588->SetBinContent(2,1.069438);
   thisHist__588->SetBinContent(3,0.729188);
   thisHist__588->SetBinContent(4,0.4693087);
   thisHist__588->SetBinContent(5,0.318549);
   thisHist__588->SetBinContent(6,0.183836);
   thisHist__588->SetBinContent(7,0.09997246);
   thisHist__588->SetBinContent(8,0.05789);
   thisHist__588->SetBinContent(9,0.03725993);
   thisHist__588->SetBinContent(10,0.02576711);
   thisHist__588->SetBinContent(11,0.01933926);
   thisHist__588->SetBinContent(12,0.01446759);
   thisHist__588->SetBinContent(13,0.01175491);
   thisHist__588->SetBinContent(14,0.01004147);
   thisHist__588->SetBinContent(15,0.008101979);
   thisHist__588->SetBinContent(16,0.006889795);
   thisHist__588->SetBinContent(17,0.005808657);
   thisHist__588->SetBinContent(18,0.004878224);
   thisHist__588->SetBinContent(19,0.004173846);
   thisHist__588->SetBinContent(20,0.003430155);
   thisHist__588->SetBinContent(21,0.00274871);
   thisHist__588->SetBinContent(22,0.002476788);
   thisHist__588->SetBinContent(23,0.002496445);
   thisHist__588->SetBinContent(24,0.002191761);
   thisHist__588->SetBinContent(25,0.002080371);
   thisHist__588->SetBinContent(26,0.001847762);
   thisHist__588->SetBinContent(27,0.001765858);
   thisHist__588->SetBinContent(28,0.001700335);
   thisHist__588->SetBinContent(29,0.00153325);
   thisHist__588->SetBinContent(30,0.001602049);
   thisHist__588->SetBinContent(31,0.01012338);
   thisHist__588->SetBinError(31,0.0001821152);
   thisHist__588->SetEntries(1125395);
   thisHist__588->SetDirectory(0);
   thisHist__588->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__588->SetLineColor(ci);
   thisHist__588->SetLineWidth(3);
   thisHist__588->GetXaxis()->SetNdivisions(505);
   thisHist__588->GetXaxis()->SetLabelFont(132);
   thisHist__588->GetXaxis()->SetLabelSize(0.05);
   thisHist__588->GetXaxis()->SetTitleSize(0.06);
   thisHist__588->GetXaxis()->SetTitleFont(132);
   thisHist__588->GetYaxis()->SetNdivisions(505);
   thisHist__588->GetYaxis()->SetLabelFont(132);
   thisHist__588->GetYaxis()->SetLabelSize(0.05);
   thisHist__588->GetYaxis()->SetTitleSize(0.06);
   thisHist__588->GetYaxis()->SetTitleFont(132);
   thisHist__588->GetZaxis()->SetLabelFont(132);
   thisHist__588->GetZaxis()->SetLabelSize(0.05);
   thisHist__588->GetZaxis()->SetTitleSize(0.06);
   thisHist__588->GetZaxis()->SetTitleFont(132);
   thisHist__588->Draw("CSAME");
   
   TH1D *thisHist__589 = new TH1D("thisHist__589","thisHist",30,0,3);
   thisHist__589->SetBinContent(1,0.5791493);
   thisHist__589->SetBinContent(2,1.068335);
   thisHist__589->SetBinContent(3,0.7315547);
   thisHist__589->SetBinContent(4,0.4682391);
   thisHist__589->SetBinContent(5,0.3202945);
   thisHist__589->SetBinContent(6,0.1848327);
   thisHist__589->SetBinContent(7,0.09826864);
   thisHist__589->SetBinContent(8,0.05612282);
   thisHist__589->SetBinContent(9,0.03474641);
   thisHist__589->SetBinContent(10,0.0238294);
   thisHist__589->SetBinContent(11,0.01739499);
   thisHist__589->SetBinContent(12,0.01312407);
   thisHist__589->SetBinContent(13,0.009970681);
   thisHist__589->SetBinContent(14,0.008389318);
   thisHist__589->SetBinContent(15,0.007056988);
   thisHist__589->SetBinContent(16,0.005986144);
   thisHist__589->SetBinContent(17,0.005095849);
   thisHist__589->SetBinContent(18,0.004152634);
   thisHist__589->SetBinContent(19,0.003545615);
   thisHist__589->SetBinContent(20,0.003016419);
   thisHist__589->SetBinContent(21,0.002502787);
   thisHist__589->SetBinContent(22,0.002259979);
   thisHist__589->SetBinContent(23,0.001948688);
   thisHist__589->SetBinContent(24,0.001849074);
   thisHist__589->SetBinContent(25,0.001671638);
   thisHist__589->SetBinContent(26,0.001811719);
   thisHist__589->SetBinContent(27,0.001690315);
   thisHist__589->SetBinContent(28,0.001550234);
   thisHist__589->SetBinContent(29,0.001487975);
   thisHist__589->SetBinContent(30,0.001245168);
   thisHist__589->SetBinContent(31,0.009036805);
   thisHist__589->SetBinError(31,0.0001677225);
   thisHist__589->SetEntries(1179009);
   thisHist__589->SetDirectory(0);
   thisHist__589->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__589->SetLineColor(ci);
   thisHist__589->SetLineWidth(3);
   thisHist__589->GetXaxis()->SetNdivisions(505);
   thisHist__589->GetXaxis()->SetLabelFont(132);
   thisHist__589->GetXaxis()->SetLabelSize(0.05);
   thisHist__589->GetXaxis()->SetTitleSize(0.06);
   thisHist__589->GetXaxis()->SetTitleFont(132);
   thisHist__589->GetYaxis()->SetNdivisions(505);
   thisHist__589->GetYaxis()->SetLabelFont(132);
   thisHist__589->GetYaxis()->SetLabelSize(0.05);
   thisHist__589->GetYaxis()->SetTitleSize(0.06);
   thisHist__589->GetYaxis()->SetTitleFont(132);
   thisHist__589->GetZaxis()->SetLabelFont(132);
   thisHist__589->GetZaxis()->SetLabelSize(0.05);
   thisHist__589->GetZaxis()->SetTitleSize(0.06);
   thisHist__589->GetZaxis()->SetTitleFont(132);
   thisHist__589->Draw("CSAME");
   
   TH1D *thisHist__590 = new TH1D("thisHist__590","thisHist",30,0,3);
   thisHist__590->SetBinContent(1,0.499617);
   thisHist__590->SetBinContent(2,1.110042);
   thisHist__590->SetBinContent(3,0.7945774);
   thisHist__590->SetBinContent(4,0.5391155);
   thisHist__590->SetBinContent(5,0.3482202);
   thisHist__590->SetBinContent(6,0.1889813);
   thisHist__590->SetBinContent(7,0.09785344);
   thisHist__590->SetBinContent(8,0.05598904);
   thisHist__590->SetBinContent(9,0.03302986);
   thisHist__590->SetBinContent(10,0.02040275);
   thisHist__590->SetBinContent(11,0.01325182);
   thisHist__590->SetBinContent(12,0.008807961);
   thisHist__590->SetBinContent(13,0.00565783);
   thisHist__590->SetBinContent(14,0.00447487);
   thisHist__590->SetBinContent(15,0.003322923);
   thisHist__590->SetBinContent(16,0.002560866);
   thisHist__590->SetBinContent(17,0.002024768);
   thisHist__590->SetBinContent(18,0.001524114);
   thisHist__590->SetBinContent(19,0.001280433);
   thisHist__590->SetBinContent(20,0.0009880158);
   thisHist__590->SetBinContent(21,0.0008418072);
   thisHist__590->SetBinContent(22,0.0008107932);
   thisHist__590->SetBinContent(23,0.0006778763);
   thisHist__590->SetBinContent(24,0.0004873621);
   thisHist__590->SetBinContent(25,0.0004873621);
   thisHist__590->SetBinContent(26,0.0005228066);
   thisHist__590->SetBinContent(27,0.0005228066);
   thisHist__590->SetBinContent(28,0.0003234312);
   thisHist__590->SetBinContent(29,0.0002835561);
   thisHist__590->SetBinContent(30,0.0003411534);
   thisHist__590->SetBinContent(31,0.003243173);
   thisHist__590->SetBinError(31,0.0001198711);
   thisHist__590->SetMinimum(0);
   thisHist__590->SetMaximum(1.368198);
   thisHist__590->SetEntries(844196);
   thisHist__590->SetDirectory(0);
   thisHist__590->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__590->SetLineColor(ci);
   thisHist__590->SetLineWidth(3);
   thisHist__590->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__590->GetXaxis()->SetNdivisions(505);
   thisHist__590->GetXaxis()->SetLabelFont(132);
   thisHist__590->GetXaxis()->SetLabelSize(0.05);
   thisHist__590->GetXaxis()->SetTitleSize(0.06);
   thisHist__590->GetXaxis()->SetTitleOffset(0.95);
   thisHist__590->GetXaxis()->SetTitleFont(132);
   thisHist__590->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__590->GetYaxis()->SetNdivisions(505);
   thisHist__590->GetYaxis()->SetLabelFont(132);
   thisHist__590->GetYaxis()->SetLabelSize(0.05);
   thisHist__590->GetYaxis()->SetTitleSize(0.06);
   thisHist__590->GetYaxis()->SetTitleOffset(1.1);
   thisHist__590->GetYaxis()->SetTitleFont(132);
   thisHist__590->GetZaxis()->SetLabelFont(132);
   thisHist__590->GetZaxis()->SetLabelSize(0.05);
   thisHist__590->GetZaxis()->SetTitleSize(0.06);
   thisHist__590->GetZaxis()->SetTitleFont(132);
   thisHist__590->Draw("sameaxis");
   Double_t xAxis264[10] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 3}; 
   
   TH1D *modRate_px__591 = new TH1D("modRate_px__591","",9, xAxis264);
   modRate_px__591->SetBinContent(1,1.243816);
   modRate_px__591->SetBinContent(2,0.9533708);
   modRate_px__591->SetBinContent(3,0.7246851);
   modRate_px__591->SetBinContent(4,0.6481503);
   modRate_px__591->SetBinContent(5,0.5503419);
   modRate_px__591->SetBinContent(6,0.4182205);
   modRate_px__591->SetBinContent(7,0.4501349);
   modRate_px__591->SetBinContent(8,0.3798468);
   modRate_px__591->SetBinContent(9,0.2882521);
   modRate_px__591->SetBinError(1,419.5382);
   modRate_px__591->SetBinError(2,484.2396);
   modRate_px__591->SetBinError(3,311.0087);
   modRate_px__591->SetBinError(4,230.2928);
   modRate_px__591->SetBinError(5,156.1343);
   modRate_px__591->SetBinError(6,88.52501);
   modRate_px__591->SetBinError(7,68.22166);
   modRate_px__591->SetBinError(8,43.94235);
   modRate_px__591->SetBinError(9,56.74809);
   modRate_px__591->SetEntries(746118.8);
   modRate_px__591->SetDirectory(0);
   modRate_px__591->SetStats(0);
   modRate_px__591->SetLineStyle(7);
   modRate_px__591->SetLineWidth(3);
   modRate_px__591->GetXaxis()->SetTitle("True q0 [GeV]");
   modRate_px__591->GetXaxis()->SetRange(1,30);
   modRate_px__591->GetXaxis()->SetNdivisions(505);
   modRate_px__591->GetXaxis()->SetLabelFont(132);
   modRate_px__591->GetXaxis()->SetLabelSize(0.05);
   modRate_px__591->GetXaxis()->SetTitleSize(0.06);
   modRate_px__591->GetXaxis()->SetTitleFont(132);
   modRate_px__591->GetYaxis()->SetNdivisions(505);
   modRate_px__591->GetYaxis()->SetLabelFont(132);
   modRate_px__591->GetYaxis()->SetLabelSize(0.05);
   modRate_px__591->GetYaxis()->SetTitleSize(0.06);
   modRate_px__591->GetYaxis()->SetTitleFont(132);
   modRate_px__591->GetZaxis()->SetLabelFont(132);
   modRate_px__591->GetZaxis()->SetLabelSize(0.05);
   modRate_px__591->GetZaxis()->SetTitleSize(0.06);
   modRate_px__591->GetZaxis()->SetTitleFont(132);
   modRate_px__591->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(3,0,3,1.368198,0,0.6942672,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__592 = new TH1D("thisHist__592","thisHist",30,0,3);
   thisHist__592->SetBinContent(1,0.499617);
   thisHist__592->SetBinContent(2,1.110042);
   thisHist__592->SetBinContent(3,0.7945774);
   thisHist__592->SetBinContent(4,0.5391155);
   thisHist__592->SetBinContent(5,0.3482202);
   thisHist__592->SetBinContent(6,0.1889813);
   thisHist__592->SetBinContent(7,0.09785344);
   thisHist__592->SetBinContent(8,0.05598904);
   thisHist__592->SetBinContent(9,0.03302986);
   thisHist__592->SetBinContent(10,0.02040275);
   thisHist__592->SetBinContent(11,0.01325182);
   thisHist__592->SetBinContent(12,0.008807961);
   thisHist__592->SetBinContent(13,0.00565783);
   thisHist__592->SetBinContent(14,0.00447487);
   thisHist__592->SetBinContent(15,0.003322923);
   thisHist__592->SetBinContent(16,0.002560866);
   thisHist__592->SetBinContent(17,0.002024768);
   thisHist__592->SetBinContent(18,0.001524114);
   thisHist__592->SetBinContent(19,0.001280433);
   thisHist__592->SetBinContent(20,0.0009880158);
   thisHist__592->SetBinContent(21,0.0008418072);
   thisHist__592->SetBinContent(22,0.0008107932);
   thisHist__592->SetBinContent(23,0.0006778763);
   thisHist__592->SetBinContent(24,0.0004873621);
   thisHist__592->SetBinContent(25,0.0004873621);
   thisHist__592->SetBinContent(26,0.0005228066);
   thisHist__592->SetBinContent(27,0.0005228066);
   thisHist__592->SetBinContent(28,0.0003234312);
   thisHist__592->SetBinContent(29,0.0002835561);
   thisHist__592->SetBinContent(30,0.0003411534);
   thisHist__592->SetBinContent(31,0.003243173);
   thisHist__592->SetBinError(31,0.0001198711);
   thisHist__592->SetMinimum(0);
   thisHist__592->SetMaximum(1.368198);
   thisHist__592->SetEntries(844196);
   thisHist__592->SetDirectory(0);
   thisHist__592->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__592->SetLineColor(ci);
   thisHist__592->SetLineWidth(3);
   thisHist__592->GetXaxis()->SetTitle("q_{0} (GeV)");
   thisHist__592->GetXaxis()->SetNdivisions(505);
   thisHist__592->GetXaxis()->SetLabelFont(132);
   thisHist__592->GetXaxis()->SetLabelSize(0.05);
   thisHist__592->GetXaxis()->SetTitleSize(0.06);
   thisHist__592->GetXaxis()->SetTitleOffset(0.95);
   thisHist__592->GetXaxis()->SetTitleFont(132);
   thisHist__592->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__592->GetYaxis()->SetNdivisions(505);
   thisHist__592->GetYaxis()->SetLabelFont(132);
   thisHist__592->GetYaxis()->SetLabelSize(0.05);
   thisHist__592->GetYaxis()->SetTitleSize(0.06);
   thisHist__592->GetYaxis()->SetTitleOffset(1.1);
   thisHist__592->GetYaxis()->SetTitleFont(132);
   thisHist__592->GetZaxis()->SetLabelFont(132);
   thisHist__592->GetZaxis()->SetLabelSize(0.05);
   thisHist__592->GetZaxis()->SetTitleSize(0.06);
   thisHist__592->GetZaxis()->SetTitleFont(132);
   thisHist__592->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC0pi_q0_13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:46:07 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.6164384,-386724.1,3.493151,2375591);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis257[10] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 3}; 
   
   TH1D *projReco__577 = new TH1D("projReco__577","",9, xAxis257);
   projReco__577->SetBinContent(1,711724.8);
   projReco__577->SetBinContent(2,1212049);
   projReco__577->SetBinContent(3,659484);
   projReco__577->SetBinContent(4,400199.2);
   projReco__577->SetBinContent(5,219485.2);
   projReco__577->SetBinContent(6,90519.63);
   projReco__577->SetBinContent(7,50447.25);
   projReco__577->SetBinContent(8,24357.36);
   projReco__577->SetBinContent(9,1513.611);
   projReco__577->SetMinimum(0);
   projReco__577->SetMaximum(2071736);
   projReco__577->SetEntries(746109.8);
   projReco__577->SetDirectory(0);
   projReco__577->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__577->SetLineColor(ci);
   projReco__577->SetLineWidth(3);
   projReco__577->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__577->GetXaxis()->SetRange(1,30);
   projReco__577->GetXaxis()->SetNdivisions(505);
   projReco__577->GetXaxis()->SetLabelFont(132);
   projReco__577->GetXaxis()->SetLabelSize(0.05);
   projReco__577->GetXaxis()->SetTitleSize(0.06);
   projReco__577->GetXaxis()->SetTitleOffset(0.95);
   projReco__577->GetXaxis()->SetTitleFont(132);
   projReco__577->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__577->GetYaxis()->SetNdivisions(505);
   projReco__577->GetYaxis()->SetLabelFont(132);
   projReco__577->GetYaxis()->SetLabelSize(0.05);
   projReco__577->GetYaxis()->SetTitleSize(0.06);
   projReco__577->GetYaxis()->SetTitleOffset(1.1);
   projReco__577->GetYaxis()->SetTitleFont(132);
   projReco__577->GetZaxis()->SetLabelFont(132);
   projReco__577->GetZaxis()->SetLabelSize(0.05);
   projReco__577->GetZaxis()->SetTitleSize(0.06);
   projReco__577->GetZaxis()->SetTitleFont(132);
   projReco__577->Draw("HIST");
   Double_t xAxis258[10] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 3}; 
   
   TH1D *projReco__578 = new TH1D("projReco__578","",9, xAxis258);
   projReco__578->SetBinContent(1,711724.8);
   projReco__578->SetBinContent(2,1212049);
   projReco__578->SetBinContent(3,659484);
   projReco__578->SetBinContent(4,400199.2);
   projReco__578->SetBinContent(5,219485.2);
   projReco__578->SetBinContent(6,90519.63);
   projReco__578->SetBinContent(7,50447.25);
   projReco__578->SetBinContent(8,24357.36);
   projReco__578->SetBinContent(9,1513.611);
   projReco__578->SetMinimum(0);
   projReco__578->SetMaximum(2071736);
   projReco__578->SetEntries(746109.8);
   projReco__578->SetDirectory(0);
   projReco__578->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__578->SetLineColor(ci);
   projReco__578->SetLineWidth(3);
   projReco__578->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__578->GetXaxis()->SetRange(1,30);
   projReco__578->GetXaxis()->SetNdivisions(505);
   projReco__578->GetXaxis()->SetLabelFont(132);
   projReco__578->GetXaxis()->SetLabelSize(0.05);
   projReco__578->GetXaxis()->SetTitleSize(0.06);
   projReco__578->GetXaxis()->SetTitleOffset(0.95);
   projReco__578->GetXaxis()->SetTitleFont(132);
   projReco__578->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__578->GetYaxis()->SetNdivisions(505);
   projReco__578->GetYaxis()->SetLabelFont(132);
   projReco__578->GetYaxis()->SetLabelSize(0.05);
   projReco__578->GetYaxis()->SetTitleSize(0.06);
   projReco__578->GetYaxis()->SetTitleOffset(1.1);
   projReco__578->GetYaxis()->SetTitleFont(132);
   projReco__578->GetZaxis()->SetLabelFont(132);
   projReco__578->GetZaxis()->SetLabelSize(0.05);
   projReco__578->GetZaxis()->SetTitleSize(0.06);
   projReco__578->GetZaxis()->SetTitleFont(132);
   projReco__578->Draw("HIST SAME");
   Double_t xAxis259[10] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 3}; 
   
   TH1D *projReco__579 = new TH1D("projReco__579","",9, xAxis259);
   projReco__579->SetBinContent(1,1291837);
   projReco__579->SetBinContent(2,1883397);
   projReco__579->SetBinContent(3,980628.3);
   projReco__579->SetBinContent(4,554965.1);
   projReco__579->SetBinContent(5,269751.8);
   projReco__579->SetBinContent(6,100195.8);
   projReco__579->SetBinContent(7,51947.32);
   projReco__579->SetBinContent(8,23842.27);
   projReco__579->SetBinContent(9,1688.636);
   projReco__579->SetEntries(1110365);
   projReco__579->SetDirectory(0);
   projReco__579->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__579->SetLineColor(ci);
   projReco__579->SetLineWidth(3);
   projReco__579->GetXaxis()->SetTitle("True q0 [GeV]");
   projReco__579->GetXaxis()->SetRange(1,30);
   projReco__579->GetXaxis()->SetNdivisions(505);
   projReco__579->GetXaxis()->SetLabelFont(132);
   projReco__579->GetXaxis()->SetLabelSize(0.05);
   projReco__579->GetXaxis()->SetTitleSize(0.06);
   projReco__579->GetXaxis()->SetTitleFont(132);
   projReco__579->GetYaxis()->SetNdivisions(505);
   projReco__579->GetYaxis()->SetLabelFont(132);
   projReco__579->GetYaxis()->SetLabelSize(0.05);
   projReco__579->GetYaxis()->SetTitleSize(0.06);
   projReco__579->GetYaxis()->SetTitleFont(132);
   projReco__579->GetZaxis()->SetLabelFont(132);
   projReco__579->GetZaxis()->SetLabelSize(0.05);
   projReco__579->GetZaxis()->SetTitleSize(0.06);
   projReco__579->GetZaxis()->SetTitleFont(132);
   projReco__579->Draw("HIST SAME");
   Double_t xAxis260[11] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 1, 3}; 
   
   TH1D *projReco__580 = new TH1D("projReco__580","",10, xAxis260);
   projReco__580->SetBinContent(0,70);
   projReco__580->SetBinContent(1,1469681);
   projReco__580->SetBinContent(2,1611578);
   projReco__580->SetBinContent(3,999414.6);
   projReco__580->SetBinContent(4,693445.1);
   projReco__580->SetBinContent(5,292673.7);
   projReco__580->SetBinContent(6,88742.96);
   projReco__580->SetBinContent(7,42661.43);
   projReco__580->SetBinContent(8,19952.58);
   projReco__580->SetBinContent(9,10514.97);
   projReco__580->SetBinContent(10,2006.459);
   projReco__580->SetBinError(0,26.45751);
   projReco__580->SetEntries(1110080);
   projReco__580->SetDirectory(0);
   projReco__580->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__580->SetLineColor(ci);
   projReco__580->SetLineWidth(3);
   projReco__580->GetXaxis()->SetTitle("True q0 [GeV]");
   projReco__580->GetXaxis()->SetRange(1,30);
   projReco__580->GetXaxis()->SetNdivisions(505);
   projReco__580->GetXaxis()->SetLabelFont(132);
   projReco__580->GetXaxis()->SetLabelSize(0.05);
   projReco__580->GetXaxis()->SetTitleSize(0.06);
   projReco__580->GetXaxis()->SetTitleFont(132);
   projReco__580->GetYaxis()->SetNdivisions(505);
   projReco__580->GetYaxis()->SetLabelFont(132);
   projReco__580->GetYaxis()->SetLabelSize(0.05);
   projReco__580->GetYaxis()->SetTitleSize(0.06);
   projReco__580->GetYaxis()->SetTitleFont(132);
   projReco__580->GetZaxis()->SetLabelFont(132);
   projReco__580->GetZaxis()->SetLabelSize(0.05);
   projReco__580->GetZaxis()->SetTitleSize(0.06);
   projReco__580->GetZaxis()->SetTitleFont(132);
   projReco__580->Draw("HIST SAME");
   Double_t xAxis261[11] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 1, 3}; 
   
   TH1D *projReco__581 = new TH1D("projReco__581","",10, xAxis261);
   projReco__581->SetBinContent(1,1102510);
   projReco__581->SetBinContent(2,1546214);
   projReco__581->SetBinContent(3,805222.2);
   projReco__581->SetBinContent(4,461041);
   projReco__581->SetBinContent(5,271956.7);
   projReco__581->SetBinContent(6,119688.1);
   projReco__581->SetBinContent(7,69602.09);
   projReco__581->SetBinContent(8,33894.73);
   projReco__581->SetBinContent(9,15466.16);
   projReco__581->SetBinContent(10,2233.875);
   projReco__581->SetEntries(979222.8);
   projReco__581->SetDirectory(0);
   projReco__581->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__581->SetLineColor(ci);
   projReco__581->SetLineWidth(3);
   projReco__581->GetXaxis()->SetTitle("True q0 [GeV]");
   projReco__581->GetXaxis()->SetRange(1,30);
   projReco__581->GetXaxis()->SetNdivisions(505);
   projReco__581->GetXaxis()->SetLabelFont(132);
   projReco__581->GetXaxis()->SetLabelSize(0.05);
   projReco__581->GetXaxis()->SetTitleSize(0.06);
   projReco__581->GetXaxis()->SetTitleFont(132);
   projReco__581->GetYaxis()->SetNdivisions(505);
   projReco__581->GetYaxis()->SetLabelFont(132);
   projReco__581->GetYaxis()->SetLabelSize(0.05);
   projReco__581->GetYaxis()->SetTitleSize(0.06);
   projReco__581->GetYaxis()->SetTitleFont(132);
   projReco__581->GetZaxis()->SetLabelFont(132);
   projReco__581->GetZaxis()->SetLabelSize(0.05);
   projReco__581->GetZaxis()->SetTitleSize(0.06);
   projReco__581->GetZaxis()->SetTitleFont(132);
   projReco__581->Draw("HIST SAME");
   Double_t xAxis262[11] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 1, 3}; 
   
   TH1D *projReco__582 = new TH1D("projReco__582","",10, xAxis262);
   projReco__582->SetBinContent(1,1166010);
   projReco__582->SetBinContent(2,1626093);
   projReco__582->SetBinContent(3,849867.7);
   projReco__582->SetBinContent(4,483851.3);
   projReco__582->SetBinContent(5,288292.4);
   projReco__582->SetBinContent(6,127289.8);
   projReco__582->SetBinContent(7,72387.49);
   projReco__582->SetBinContent(8,34721.04);
   projReco__582->SetBinContent(9,15186.41);
   projReco__582->SetBinContent(10,2064.177);
   projReco__582->SetEntries(1029392);
   projReco__582->SetDirectory(0);
   projReco__582->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__582->SetLineColor(ci);
   projReco__582->SetLineWidth(3);
   projReco__582->GetXaxis()->SetTitle("True q0 [GeV]");
   projReco__582->GetXaxis()->SetRange(1,30);
   projReco__582->GetXaxis()->SetNdivisions(505);
   projReco__582->GetXaxis()->SetLabelFont(132);
   projReco__582->GetXaxis()->SetLabelSize(0.05);
   projReco__582->GetXaxis()->SetTitleSize(0.06);
   projReco__582->GetXaxis()->SetTitleFont(132);
   projReco__582->GetYaxis()->SetNdivisions(505);
   projReco__582->GetYaxis()->SetLabelFont(132);
   projReco__582->GetYaxis()->SetLabelSize(0.05);
   projReco__582->GetYaxis()->SetTitleSize(0.06);
   projReco__582->GetYaxis()->SetTitleFont(132);
   projReco__582->GetZaxis()->SetLabelFont(132);
   projReco__582->GetZaxis()->SetLabelSize(0.05);
   projReco__582->GetZaxis()->SetTitleSize(0.06);
   projReco__582->GetZaxis()->SetTitleFont(132);
   projReco__582->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis263[10] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 3}; 
   
   TH1D *projReco__583 = new TH1D("projReco__583","",9, xAxis263);
   projReco__583->SetBinContent(1,711724.8);
   projReco__583->SetBinContent(2,1212049);
   projReco__583->SetBinContent(3,659484);
   projReco__583->SetBinContent(4,400199.2);
   projReco__583->SetBinContent(5,219485.2);
   projReco__583->SetBinContent(6,90519.63);
   projReco__583->SetBinContent(7,50447.25);
   projReco__583->SetBinContent(8,24357.36);
   projReco__583->SetBinContent(9,1513.611);
   projReco__583->SetMinimum(0);
   projReco__583->SetMaximum(2071736);
   projReco__583->SetEntries(746109.8);
   projReco__583->SetDirectory(0);
   projReco__583->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__583->SetLineColor(ci);
   projReco__583->SetLineWidth(3);
   projReco__583->GetXaxis()->SetTitle("q_{0} (GeV)");
   projReco__583->GetXaxis()->SetRange(1,30);
   projReco__583->GetXaxis()->SetNdivisions(505);
   projReco__583->GetXaxis()->SetLabelFont(132);
   projReco__583->GetXaxis()->SetLabelSize(0.05);
   projReco__583->GetXaxis()->SetTitleSize(0.06);
   projReco__583->GetXaxis()->SetTitleOffset(0.95);
   projReco__583->GetXaxis()->SetTitleFont(132);
   projReco__583->GetYaxis()->SetTitle("d#sigma/dq_{0} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__583->GetYaxis()->SetNdivisions(505);
   projReco__583->GetYaxis()->SetLabelFont(132);
   projReco__583->GetYaxis()->SetLabelSize(0.05);
   projReco__583->GetYaxis()->SetTitleSize(0.06);
   projReco__583->GetYaxis()->SetTitleOffset(1.1);
   projReco__583->GetYaxis()->SetTitleFont(132);
   projReco__583->GetZaxis()->SetLabelFont(132);
   projReco__583->GetZaxis()->SetLabelSize(0.05);
   projReco__583->GetZaxis()->SetTitleSize(0.06);
   projReco__583->GetZaxis()->SetTitleFont(132);
   projReco__583->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC0pi_q3_-13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:47:52 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.6164384,-0.05308502,3.493151,0.3260937);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__664 = new TH1D("thisHist__664","thisHist",30,0,3);
   thisHist__664->SetBinContent(1,0.0259138);
   thisHist__664->SetBinContent(2,0.1236427);
   thisHist__664->SetBinContent(3,0.2013935);
   thisHist__664->SetBinContent(4,0.2296468);
   thisHist__664->SetBinContent(5,0.2089556);
   thisHist__664->SetBinContent(6,0.1559787);
   thisHist__664->SetBinContent(7,0.1029154);
   thisHist__664->SetBinContent(8,0.06315154);
   thisHist__664->SetBinContent(9,0.03851424);
   thisHist__664->SetBinContent(10,0.02440161);
   thisHist__664->SetBinContent(11,0.01537046);
   thisHist__664->SetBinContent(12,0.01025164);
   thisHist__664->SetBinContent(13,0.004600753);
   thisHist__664->SetBinContent(14,0.003113063);
   thisHist__664->SetBinContent(15,0.002135272);
   thisHist__664->SetBinContent(16,0.001539029);
   thisHist__664->SetBinContent(17,0.001017463);
   thisHist__664->SetBinContent(18,0.0007000892);
   thisHist__664->SetBinContent(19,0.0005320678);
   thisHist__664->SetBinContent(20,0.0003990508);
   thisHist__664->SetBinContent(21,0.0003278751);
   thisHist__664->SetBinContent(22,0.0002088599);
   thisHist__664->SetBinContent(23,0.0001738555);
   thisHist__664->SetBinContent(24,0.0001353506);
   thisHist__664->SetBinContent(25,0.0001108475);
   thisHist__664->SetBinContent(26,9.684567e-05);
   thisHist__664->SetBinContent(27,7.000892e-05);
   thisHist__664->SetBinContent(28,6.300803e-05);
   thisHist__664->SetBinContent(29,5.834076e-05);
   thisHist__664->SetBinContent(30,4.200535e-05);
   thisHist__664->SetBinContent(31,0.0002391971);
   thisHist__664->SetBinError(31,1.670625e-05);
   thisHist__664->SetMinimum(0);
   thisHist__664->SetMaximum(0.284384);
   thisHist__664->SetEntries(1041895);
   thisHist__664->SetDirectory(0);
   thisHist__664->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__664->SetLineColor(ci);
   thisHist__664->SetLineWidth(3);
   thisHist__664->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__664->GetXaxis()->SetNdivisions(505);
   thisHist__664->GetXaxis()->SetLabelFont(132);
   thisHist__664->GetXaxis()->SetLabelSize(0.05);
   thisHist__664->GetXaxis()->SetTitleSize(0.06);
   thisHist__664->GetXaxis()->SetTitleOffset(0.95);
   thisHist__664->GetXaxis()->SetTitleFont(132);
   thisHist__664->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__664->GetYaxis()->SetNdivisions(505);
   thisHist__664->GetYaxis()->SetLabelFont(132);
   thisHist__664->GetYaxis()->SetLabelSize(0.05);
   thisHist__664->GetYaxis()->SetTitleSize(0.06);
   thisHist__664->GetYaxis()->SetTitleOffset(1.1);
   thisHist__664->GetYaxis()->SetTitleFont(132);
   thisHist__664->GetZaxis()->SetLabelFont(132);
   thisHist__664->GetZaxis()->SetLabelSize(0.05);
   thisHist__664->GetZaxis()->SetTitleSize(0.06);
   thisHist__664->GetZaxis()->SetTitleFont(132);
   thisHist__664->Draw("C");
   
   TH1D *thisHist__665 = new TH1D("thisHist__665","thisHist",30,0,3);
   thisHist__665->SetBinContent(1,0.0259138);
   thisHist__665->SetBinContent(2,0.1236427);
   thisHist__665->SetBinContent(3,0.2013935);
   thisHist__665->SetBinContent(4,0.2296468);
   thisHist__665->SetBinContent(5,0.2089556);
   thisHist__665->SetBinContent(6,0.1559787);
   thisHist__665->SetBinContent(7,0.1029154);
   thisHist__665->SetBinContent(8,0.06315154);
   thisHist__665->SetBinContent(9,0.03851424);
   thisHist__665->SetBinContent(10,0.02440161);
   thisHist__665->SetBinContent(11,0.01537046);
   thisHist__665->SetBinContent(12,0.01025164);
   thisHist__665->SetBinContent(13,0.004600753);
   thisHist__665->SetBinContent(14,0.003113063);
   thisHist__665->SetBinContent(15,0.002135272);
   thisHist__665->SetBinContent(16,0.001539029);
   thisHist__665->SetBinContent(17,0.001017463);
   thisHist__665->SetBinContent(18,0.0007000892);
   thisHist__665->SetBinContent(19,0.0005320678);
   thisHist__665->SetBinContent(20,0.0003990508);
   thisHist__665->SetBinContent(21,0.0003278751);
   thisHist__665->SetBinContent(22,0.0002088599);
   thisHist__665->SetBinContent(23,0.0001738555);
   thisHist__665->SetBinContent(24,0.0001353506);
   thisHist__665->SetBinContent(25,0.0001108475);
   thisHist__665->SetBinContent(26,9.684567e-05);
   thisHist__665->SetBinContent(27,7.000892e-05);
   thisHist__665->SetBinContent(28,6.300803e-05);
   thisHist__665->SetBinContent(29,5.834076e-05);
   thisHist__665->SetBinContent(30,4.200535e-05);
   thisHist__665->SetBinContent(31,0.0002391971);
   thisHist__665->SetBinError(31,1.670625e-05);
   thisHist__665->SetMinimum(0);
   thisHist__665->SetMaximum(0.284384);
   thisHist__665->SetEntries(1041895);
   thisHist__665->SetDirectory(0);
   thisHist__665->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__665->SetLineColor(ci);
   thisHist__665->SetLineWidth(3);
   thisHist__665->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__665->GetXaxis()->SetNdivisions(505);
   thisHist__665->GetXaxis()->SetLabelFont(132);
   thisHist__665->GetXaxis()->SetLabelSize(0.05);
   thisHist__665->GetXaxis()->SetTitleSize(0.06);
   thisHist__665->GetXaxis()->SetTitleOffset(0.95);
   thisHist__665->GetXaxis()->SetTitleFont(132);
   thisHist__665->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__665->GetYaxis()->SetNdivisions(505);
   thisHist__665->GetYaxis()->SetLabelFont(132);
   thisHist__665->GetYaxis()->SetLabelSize(0.05);
   thisHist__665->GetYaxis()->SetTitleSize(0.06);
   thisHist__665->GetYaxis()->SetTitleOffset(1.1);
   thisHist__665->GetYaxis()->SetTitleFont(132);
   thisHist__665->GetZaxis()->SetLabelFont(132);
   thisHist__665->GetZaxis()->SetLabelSize(0.05);
   thisHist__665->GetZaxis()->SetTitleSize(0.06);
   thisHist__665->GetZaxis()->SetTitleFont(132);
   thisHist__665->Draw("CSAME");
   
   TH1D *thisHist__666 = new TH1D("thisHist__666","thisHist",30,0,3);
   thisHist__666->SetBinContent(1,0.02037687);
   thisHist__666->SetBinContent(2,0.118391);
   thisHist__666->SetBinContent(3,0.2126734);
   thisHist__666->SetBinContent(4,0.2585309);
   thisHist__666->SetBinContent(5,0.2321904);
   thisHist__666->SetBinContent(6,0.1675597);
   thisHist__666->SetBinContent(7,0.1066544);
   thisHist__666->SetBinContent(8,0.06467499);
   thisHist__666->SetBinContent(9,0.03851739);
   thisHist__666->SetBinContent(10,0.02358059);
   thisHist__666->SetBinContent(11,0.01518991);
   thisHist__666->SetBinContent(12,0.01033319);
   thisHist__666->SetBinContent(13,0.004403374);
   thisHist__666->SetBinContent(14,0.003029487);
   thisHist__666->SetBinContent(15,0.002158347);
   thisHist__666->SetBinContent(16,0.001548115);
   thisHist__666->SetBinContent(17,0.001132915);
   thisHist__666->SetBinContent(18,0.0008251993);
   thisHist__666->SetBinContent(19,0.0006102314);
   thisHist__666->SetBinContent(20,0.0004975466);
   thisHist__666->SetBinContent(21,0.0003761938);
   thisHist__666->SetBinContent(22,0.000312917);
   thisHist__666->SetBinContent(23,0.0002539741);
   thisHist__666->SetBinContent(24,0.0001950313);
   thisHist__666->SetBinContent(25,0.0001646931);
   thisHist__666->SetBinContent(26,0.0001291541);
   thisHist__666->SetBinContent(27,0.0001135516);
   thisHist__666->SetBinContent(28,9.534866e-05);
   thisHist__666->SetBinContent(29,7.887934e-05);
   thisHist__666->SetBinContent(30,5.894281e-05);
   thisHist__666->SetBinContent(31,0.0004030648);
   thisHist__666->SetBinError(31,1.869168e-05);
   thisHist__666->SetEntries(1482523);
   thisHist__666->SetDirectory(0);
   thisHist__666->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__666->SetLineColor(ci);
   thisHist__666->SetLineWidth(3);
   thisHist__666->GetXaxis()->SetNdivisions(505);
   thisHist__666->GetXaxis()->SetLabelFont(132);
   thisHist__666->GetXaxis()->SetLabelSize(0.05);
   thisHist__666->GetXaxis()->SetTitleSize(0.06);
   thisHist__666->GetXaxis()->SetTitleFont(132);
   thisHist__666->GetYaxis()->SetNdivisions(505);
   thisHist__666->GetYaxis()->SetLabelFont(132);
   thisHist__666->GetYaxis()->SetLabelSize(0.05);
   thisHist__666->GetYaxis()->SetTitleSize(0.06);
   thisHist__666->GetYaxis()->SetTitleFont(132);
   thisHist__666->GetZaxis()->SetLabelFont(132);
   thisHist__666->GetZaxis()->SetLabelSize(0.05);
   thisHist__666->GetZaxis()->SetTitleSize(0.06);
   thisHist__666->GetZaxis()->SetTitleFont(132);
   thisHist__666->Draw("CSAME");
   
   TH1D *thisHist__667 = new TH1D("thisHist__667","thisHist",30,0,3);
   thisHist__667->SetBinContent(1,0.0222902);
   thisHist__667->SetBinContent(2,0.114557);
   thisHist__667->SetBinContent(3,0.2015669);
   thisHist__667->SetBinContent(4,0.2393052);
   thisHist__667->SetBinContent(5,0.218063);
   thisHist__667->SetBinContent(6,0.1658147);
   thisHist__667->SetBinContent(7,0.1098721);
   thisHist__667->SetBinContent(8,0.0633141);
   thisHist__667->SetBinContent(9,0.03512531);
   thisHist__667->SetBinContent(10,0.01982194);
   thisHist__667->SetBinContent(11,0.01199456);
   thisHist__667->SetBinContent(12,0.007712057);
   thisHist__667->SetBinContent(13,0.00526779);
   thisHist__667->SetBinContent(14,0.003710518);
   thisHist__667->SetBinContent(15,0.002664081);
   thisHist__667->SetBinContent(16,0.002026311);
   thisHist__667->SetBinContent(17,0.001434981);
   thisHist__667->SetBinContent(18,0.001180338);
   thisHist__667->SetBinContent(19,0.0009001528);
   thisHist__667->SetBinContent(20,0.0006625372);
   thisHist__667->SetBinContent(21,0.0005085128);
   thisHist__667->SetBinContent(22,0.00038777);
   thisHist__667->SetBinContent(23,0.0003281727);
   thisHist__667->SetBinContent(24,0.0002724452);
   thisHist__667->SetBinContent(25,0.0002074299);
   thisHist__667->SetBinContent(26,0.0001795662);
   thisHist__667->SetBinContent(27,0.0001578944);
   thisHist__667->SetBinContent(28,0.0001292567);
   thisHist__667->SetBinContent(29,9.907099e-05);
   thisHist__667->SetBinContent(30,8.049518e-05);
   thisHist__667->SetBinContent(31,0.0004504634);
   thisHist__667->SetBinError(31,1.867231e-05);
   thisHist__667->SetEntries(1589273);
   thisHist__667->SetDirectory(0);
   thisHist__667->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__667->SetLineColor(ci);
   thisHist__667->SetLineWidth(3);
   thisHist__667->GetXaxis()->SetNdivisions(505);
   thisHist__667->GetXaxis()->SetLabelFont(132);
   thisHist__667->GetXaxis()->SetLabelSize(0.05);
   thisHist__667->GetXaxis()->SetTitleSize(0.06);
   thisHist__667->GetXaxis()->SetTitleFont(132);
   thisHist__667->GetYaxis()->SetNdivisions(505);
   thisHist__667->GetYaxis()->SetLabelFont(132);
   thisHist__667->GetYaxis()->SetLabelSize(0.05);
   thisHist__667->GetYaxis()->SetTitleSize(0.06);
   thisHist__667->GetYaxis()->SetTitleFont(132);
   thisHist__667->GetZaxis()->SetLabelFont(132);
   thisHist__667->GetZaxis()->SetLabelSize(0.05);
   thisHist__667->GetZaxis()->SetTitleSize(0.06);
   thisHist__667->GetZaxis()->SetTitleFont(132);
   thisHist__667->Draw("CSAME");
   
   TH1D *thisHist__668 = new TH1D("thisHist__668","thisHist",30,0,3);
   thisHist__668->SetBinContent(1,0.02456851);
   thisHist__668->SetBinContent(2,0.1160815);
   thisHist__668->SetBinContent(3,0.1917408);
   thisHist__668->SetBinContent(4,0.2147568);
   thisHist__668->SetBinContent(5,0.1921334);
   thisHist__668->SetBinContent(6,0.1413271);
   thisHist__668->SetBinContent(7,0.09207175);
   thisHist__668->SetBinContent(8,0.05730797);
   thisHist__668->SetBinContent(9,0.03609139);
   thisHist__668->SetBinContent(10,0.02401834);
   thisHist__668->SetBinContent(11,0.0164336);
   thisHist__668->SetBinContent(12,0.0118011);
   thisHist__668->SetBinContent(13,0.005611359);
   thisHist__668->SetBinContent(14,0.004079207);
   thisHist__668->SetBinContent(15,0.002989068);
   thisHist__668->SetBinContent(16,0.00211915);
   thisHist__668->SetBinContent(17,0.001671652);
   thisHist__668->SetBinContent(18,0.001225722);
   thisHist__668->SetBinContent(19,0.000935749);
   thisHist__668->SetBinContent(20,0.0007727375);
   thisHist__668->SetBinContent(21,0.0005525151);
   thisHist__668->SetBinContent(22,0.0004616048);
   thisHist__668->SetBinContent(23,0.0003565878);
   thisHist__668->SetBinContent(24,0.0003103489);
   thisHist__668->SetBinContent(25,0.0002421662);
   thisHist__668->SetBinContent(26,0.0001951436);
   thisHist__668->SetBinContent(27,0.0001598767);
   thisHist__668->SetBinContent(28,0.0001426351);
   thisHist__668->SetBinContent(29,0.0001073682);
   thisHist__668->SetBinContent(30,7.758723e-05);
   thisHist__668->SetBinContent(31,0.0005133297);
   thisHist__668->SetBinError(31,2.005745e-05);
   thisHist__668->SetEntries(1455713);
   thisHist__668->SetDirectory(0);
   thisHist__668->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__668->SetLineColor(ci);
   thisHist__668->SetLineWidth(3);
   thisHist__668->GetXaxis()->SetNdivisions(505);
   thisHist__668->GetXaxis()->SetLabelFont(132);
   thisHist__668->GetXaxis()->SetLabelSize(0.05);
   thisHist__668->GetXaxis()->SetTitleSize(0.06);
   thisHist__668->GetXaxis()->SetTitleFont(132);
   thisHist__668->GetYaxis()->SetNdivisions(505);
   thisHist__668->GetYaxis()->SetLabelFont(132);
   thisHist__668->GetYaxis()->SetLabelSize(0.05);
   thisHist__668->GetYaxis()->SetTitleSize(0.06);
   thisHist__668->GetYaxis()->SetTitleFont(132);
   thisHist__668->GetZaxis()->SetLabelFont(132);
   thisHist__668->GetZaxis()->SetLabelSize(0.05);
   thisHist__668->GetZaxis()->SetTitleSize(0.06);
   thisHist__668->GetZaxis()->SetTitleFont(132);
   thisHist__668->Draw("CSAME");
   
   TH1D *thisHist__669 = new TH1D("thisHist__669","thisHist",30,0,3);
   thisHist__669->SetBinContent(1,0.02447483);
   thisHist__669->SetBinContent(2,0.1152894);
   thisHist__669->SetBinContent(3,0.1905981);
   thisHist__669->SetBinContent(4,0.2151431);
   thisHist__669->SetBinContent(5,0.1926943);
   thisHist__669->SetBinContent(6,0.1417458);
   thisHist__669->SetBinContent(7,0.0922261);
   thisHist__669->SetBinContent(8,0.05713984);
   thisHist__669->SetBinContent(9,0.03595164);
   thisHist__669->SetBinContent(10,0.02368782);
   thisHist__669->SetBinContent(11,0.01635725);
   thisHist__669->SetBinContent(12,0.01152465);
   thisHist__669->SetBinContent(13,0.00540347);
   thisHist__669->SetBinContent(14,0.003847601);
   thisHist__669->SetBinContent(15,0.002817229);
   thisHist__669->SetBinContent(16,0.002039294);
   thisHist__669->SetBinContent(17,0.001479973);
   thisHist__669->SetBinContent(18,0.001107918);
   thisHist__669->SetBinContent(19,0.0008546558);
   thisHist__669->SetBinContent(20,0.000676465);
   thisHist__669->SetBinContent(21,0.0004908496);
   thisHist__669->SetBinContent(22,0.0004075289);
   thisHist__669->SetBinContent(23,0.000329158);
   thisHist__669->SetBinContent(24,0.0002417125);
   thisHist__669->SetBinContent(25,0.0002202636);
   thisHist__669->SetBinContent(26,0.0001748909);
   thisHist__669->SetBinContent(27,0.0001377679);
   thisHist__669->SetBinContent(28,0.0001286933);
   thisHist__669->SetBinContent(29,9.07453e-05);
   thisHist__669->SetBinContent(30,6.847146e-05);
   thisHist__669->SetBinContent(31,0.0004034041);
   thisHist__669->SetBinError(31,1.824256e-05);
   thisHist__669->SetEntries(1379166);
   thisHist__669->SetDirectory(0);
   thisHist__669->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__669->SetLineColor(ci);
   thisHist__669->SetLineWidth(3);
   thisHist__669->GetXaxis()->SetNdivisions(505);
   thisHist__669->GetXaxis()->SetLabelFont(132);
   thisHist__669->GetXaxis()->SetLabelSize(0.05);
   thisHist__669->GetXaxis()->SetTitleSize(0.06);
   thisHist__669->GetXaxis()->SetTitleFont(132);
   thisHist__669->GetYaxis()->SetNdivisions(505);
   thisHist__669->GetYaxis()->SetLabelFont(132);
   thisHist__669->GetYaxis()->SetLabelSize(0.05);
   thisHist__669->GetYaxis()->SetTitleSize(0.06);
   thisHist__669->GetYaxis()->SetTitleFont(132);
   thisHist__669->GetZaxis()->SetLabelFont(132);
   thisHist__669->GetZaxis()->SetLabelSize(0.05);
   thisHist__669->GetZaxis()->SetTitleSize(0.06);
   thisHist__669->GetZaxis()->SetTitleFont(132);
   thisHist__669->Draw("CSAME");
   
   TH1D *thisHist__670 = new TH1D("thisHist__670","thisHist",30,0,3);
   thisHist__670->SetBinContent(1,0.0259138);
   thisHist__670->SetBinContent(2,0.1236427);
   thisHist__670->SetBinContent(3,0.2013935);
   thisHist__670->SetBinContent(4,0.2296468);
   thisHist__670->SetBinContent(5,0.2089556);
   thisHist__670->SetBinContent(6,0.1559787);
   thisHist__670->SetBinContent(7,0.1029154);
   thisHist__670->SetBinContent(8,0.06315154);
   thisHist__670->SetBinContent(9,0.03851424);
   thisHist__670->SetBinContent(10,0.02440161);
   thisHist__670->SetBinContent(11,0.01537046);
   thisHist__670->SetBinContent(12,0.01025164);
   thisHist__670->SetBinContent(13,0.004600753);
   thisHist__670->SetBinContent(14,0.003113063);
   thisHist__670->SetBinContent(15,0.002135272);
   thisHist__670->SetBinContent(16,0.001539029);
   thisHist__670->SetBinContent(17,0.001017463);
   thisHist__670->SetBinContent(18,0.0007000892);
   thisHist__670->SetBinContent(19,0.0005320678);
   thisHist__670->SetBinContent(20,0.0003990508);
   thisHist__670->SetBinContent(21,0.0003278751);
   thisHist__670->SetBinContent(22,0.0002088599);
   thisHist__670->SetBinContent(23,0.0001738555);
   thisHist__670->SetBinContent(24,0.0001353506);
   thisHist__670->SetBinContent(25,0.0001108475);
   thisHist__670->SetBinContent(26,9.684567e-05);
   thisHist__670->SetBinContent(27,7.000892e-05);
   thisHist__670->SetBinContent(28,6.300803e-05);
   thisHist__670->SetBinContent(29,5.834076e-05);
   thisHist__670->SetBinContent(30,4.200535e-05);
   thisHist__670->SetBinContent(31,0.0002391971);
   thisHist__670->SetBinError(31,1.670625e-05);
   thisHist__670->SetMinimum(0);
   thisHist__670->SetMaximum(0.284384);
   thisHist__670->SetEntries(1041895);
   thisHist__670->SetDirectory(0);
   thisHist__670->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__670->SetLineColor(ci);
   thisHist__670->SetLineWidth(3);
   thisHist__670->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__670->GetXaxis()->SetNdivisions(505);
   thisHist__670->GetXaxis()->SetLabelFont(132);
   thisHist__670->GetXaxis()->SetLabelSize(0.05);
   thisHist__670->GetXaxis()->SetTitleSize(0.06);
   thisHist__670->GetXaxis()->SetTitleOffset(0.95);
   thisHist__670->GetXaxis()->SetTitleFont(132);
   thisHist__670->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__670->GetYaxis()->SetNdivisions(505);
   thisHist__670->GetYaxis()->SetLabelFont(132);
   thisHist__670->GetYaxis()->SetLabelSize(0.05);
   thisHist__670->GetYaxis()->SetTitleSize(0.06);
   thisHist__670->GetYaxis()->SetTitleOffset(1.1);
   thisHist__670->GetYaxis()->SetTitleFont(132);
   thisHist__670->GetZaxis()->SetLabelFont(132);
   thisHist__670->GetZaxis()->SetLabelSize(0.05);
   thisHist__670->GetZaxis()->SetTitleSize(0.06);
   thisHist__670->GetZaxis()->SetTitleFont(132);
   thisHist__670->Draw("sameaxis");
   Double_t xAxis304[13] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 3}; 
   
   TH1D *modRate_px__671 = new TH1D("modRate_px__671","",12, xAxis304);
   modRate_px__671->SetBinContent(1,0.2585309);
   modRate_px__671->SetBinContent(2,0.2423589);
   modRate_px__671->SetBinContent(3,0.2388932);
   modRate_px__671->SetBinContent(4,0.227916);
   modRate_px__671->SetBinContent(5,0.2071162);
   modRate_px__671->SetBinContent(6,0.1894774);
   modRate_px__671->SetBinContent(7,0.1790935);
   modRate_px__671->SetBinContent(8,0.1722002);
   modRate_px__671->SetBinContent(9,0.1710484);
   modRate_px__671->SetBinContent(10,0.1663667);
   modRate_px__671->SetBinContent(11,0.168304);
   modRate_px__671->SetBinContent(12,0.1473969);
   modRate_px__671->SetBinContent(13,28.47125);
   modRate_px__671->SetBinError(1,38.52805);
   modRate_px__671->SetBinError(2,78.89383);
   modRate_px__671->SetBinError(3,99.27352);
   modRate_px__671->SetBinError(4,101.2495);
   modRate_px__671->SetBinError(5,87.89868);
   modRate_px__671->SetBinError(6,69.35976);
   modRate_px__671->SetBinError(7,53.3105);
   modRate_px__671->SetBinError(8,40.19395);
   modRate_px__671->SetBinError(9,31.13611);
   modRate_px__671->SetBinError(10,24.13619);
   modRate_px__671->SetBinError(11,19.41425);
   modRate_px__671->SetBinError(12,23.38587);
   modRate_px__671->SetBinError(13,3.001133);
   modRate_px__671->SetEntries(1020076);
   modRate_px__671->SetDirectory(0);
   modRate_px__671->SetStats(0);
   modRate_px__671->SetLineStyle(7);
   modRate_px__671->SetLineWidth(3);
   modRate_px__671->GetXaxis()->SetTitle("True q3 [GeV/c]");
   modRate_px__671->GetXaxis()->SetRange(1,30);
   modRate_px__671->GetXaxis()->SetNdivisions(505);
   modRate_px__671->GetXaxis()->SetLabelFont(132);
   modRate_px__671->GetXaxis()->SetLabelSize(0.05);
   modRate_px__671->GetXaxis()->SetTitleSize(0.06);
   modRate_px__671->GetXaxis()->SetTitleFont(132);
   modRate_px__671->GetYaxis()->SetNdivisions(505);
   modRate_px__671->GetYaxis()->SetLabelFont(132);
   modRate_px__671->GetYaxis()->SetLabelSize(0.05);
   modRate_px__671->GetYaxis()->SetTitleSize(0.06);
   modRate_px__671->GetYaxis()->SetTitleFont(132);
   modRate_px__671->GetZaxis()->SetLabelFont(132);
   modRate_px__671->GetZaxis()->SetLabelSize(0.05);
   modRate_px__671->GetZaxis()->SetTitleSize(0.06);
   modRate_px__671->GetZaxis()->SetTitleFont(132);
   modRate_px__671->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(3,0,3,0.284384,0,0.8989618,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__672 = new TH1D("thisHist__672","thisHist",30,0,3);
   thisHist__672->SetBinContent(1,0.0259138);
   thisHist__672->SetBinContent(2,0.1236427);
   thisHist__672->SetBinContent(3,0.2013935);
   thisHist__672->SetBinContent(4,0.2296468);
   thisHist__672->SetBinContent(5,0.2089556);
   thisHist__672->SetBinContent(6,0.1559787);
   thisHist__672->SetBinContent(7,0.1029154);
   thisHist__672->SetBinContent(8,0.06315154);
   thisHist__672->SetBinContent(9,0.03851424);
   thisHist__672->SetBinContent(10,0.02440161);
   thisHist__672->SetBinContent(11,0.01537046);
   thisHist__672->SetBinContent(12,0.01025164);
   thisHist__672->SetBinContent(13,0.004600753);
   thisHist__672->SetBinContent(14,0.003113063);
   thisHist__672->SetBinContent(15,0.002135272);
   thisHist__672->SetBinContent(16,0.001539029);
   thisHist__672->SetBinContent(17,0.001017463);
   thisHist__672->SetBinContent(18,0.0007000892);
   thisHist__672->SetBinContent(19,0.0005320678);
   thisHist__672->SetBinContent(20,0.0003990508);
   thisHist__672->SetBinContent(21,0.0003278751);
   thisHist__672->SetBinContent(22,0.0002088599);
   thisHist__672->SetBinContent(23,0.0001738555);
   thisHist__672->SetBinContent(24,0.0001353506);
   thisHist__672->SetBinContent(25,0.0001108475);
   thisHist__672->SetBinContent(26,9.684567e-05);
   thisHist__672->SetBinContent(27,7.000892e-05);
   thisHist__672->SetBinContent(28,6.300803e-05);
   thisHist__672->SetBinContent(29,5.834076e-05);
   thisHist__672->SetBinContent(30,4.200535e-05);
   thisHist__672->SetBinContent(31,0.0002391971);
   thisHist__672->SetBinError(31,1.670625e-05);
   thisHist__672->SetMinimum(0);
   thisHist__672->SetMaximum(0.284384);
   thisHist__672->SetEntries(1041895);
   thisHist__672->SetDirectory(0);
   thisHist__672->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__672->SetLineColor(ci);
   thisHist__672->SetLineWidth(3);
   thisHist__672->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__672->GetXaxis()->SetNdivisions(505);
   thisHist__672->GetXaxis()->SetLabelFont(132);
   thisHist__672->GetXaxis()->SetLabelSize(0.05);
   thisHist__672->GetXaxis()->SetTitleSize(0.06);
   thisHist__672->GetXaxis()->SetTitleOffset(0.95);
   thisHist__672->GetXaxis()->SetTitleFont(132);
   thisHist__672->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__672->GetYaxis()->SetNdivisions(505);
   thisHist__672->GetYaxis()->SetLabelFont(132);
   thisHist__672->GetYaxis()->SetLabelSize(0.05);
   thisHist__672->GetYaxis()->SetTitleSize(0.06);
   thisHist__672->GetYaxis()->SetTitleOffset(1.1);
   thisHist__672->GetYaxis()->SetTitleFont(132);
   thisHist__672->GetZaxis()->SetLabelFont(132);
   thisHist__672->GetZaxis()->SetLabelSize(0.05);
   thisHist__672->GetZaxis()->SetTitleSize(0.06);
   thisHist__672->GetZaxis()->SetTitleFont(132);
   thisHist__672->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC0pi_q3_-13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:47:52 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.6164384,-459899.2,3.493151,2825095);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis297[13] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 3}; 
   
   TH1D *projReco__657 = new TH1D("projReco__657","",12, xAxis297);
   projReco__657->SetBinContent(1,181500.4);
   projReco__657->SetBinContent(2,811823.3);
   projReco__657->SetBinContent(3,1303416);
   projReco__657->SetBinContent(4,1417977);
   projReco__657->SetBinContent(5,1172471);
   projReco__657->SetBinContent(6,800675.7);
   projReco__657->SetBinContent(7,499337.7);
   projReco__657->SetBinContent(8,294612.7);
   projReco__657->SetBinContent(9,178473.7);
   projReco__657->SetBinContent(10,109981.3);
   projReco__657->SetBinContent(11,70083.38);
   projReco__657->SetBinContent(12,5375.16);
   projReco__657->SetBinContent(13,47.36842);
   projReco__657->SetBinError(13,4.99307);
   projReco__657->SetMinimum(0);
   projReco__657->SetMaximum(2463746);
   projReco__657->SetEntries(1020064);
   projReco__657->SetDirectory(0);
   projReco__657->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__657->SetLineColor(ci);
   projReco__657->SetLineWidth(3);
   projReco__657->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__657->GetXaxis()->SetRange(1,30);
   projReco__657->GetXaxis()->SetNdivisions(505);
   projReco__657->GetXaxis()->SetLabelFont(132);
   projReco__657->GetXaxis()->SetLabelSize(0.05);
   projReco__657->GetXaxis()->SetTitleSize(0.06);
   projReco__657->GetXaxis()->SetTitleOffset(0.95);
   projReco__657->GetXaxis()->SetTitleFont(132);
   projReco__657->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__657->GetYaxis()->SetNdivisions(505);
   projReco__657->GetYaxis()->SetLabelFont(132);
   projReco__657->GetYaxis()->SetLabelSize(0.05);
   projReco__657->GetYaxis()->SetTitleSize(0.06);
   projReco__657->GetYaxis()->SetTitleOffset(1.1);
   projReco__657->GetYaxis()->SetTitleFont(132);
   projReco__657->GetZaxis()->SetLabelFont(132);
   projReco__657->GetZaxis()->SetLabelSize(0.05);
   projReco__657->GetZaxis()->SetTitleSize(0.06);
   projReco__657->GetZaxis()->SetTitleFont(132);
   projReco__657->Draw("HIST");
   Double_t xAxis298[13] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 3}; 
   
   TH1D *projReco__658 = new TH1D("projReco__658","",12, xAxis298);
   projReco__658->SetBinContent(1,181500.4);
   projReco__658->SetBinContent(2,811823.3);
   projReco__658->SetBinContent(3,1303416);
   projReco__658->SetBinContent(4,1417977);
   projReco__658->SetBinContent(5,1172471);
   projReco__658->SetBinContent(6,800675.7);
   projReco__658->SetBinContent(7,499337.7);
   projReco__658->SetBinContent(8,294612.7);
   projReco__658->SetBinContent(9,178473.7);
   projReco__658->SetBinContent(10,109981.3);
   projReco__658->SetBinContent(11,70083.38);
   projReco__658->SetBinContent(12,5375.16);
   projReco__658->SetBinContent(13,47.36842);
   projReco__658->SetBinError(13,4.99307);
   projReco__658->SetMinimum(0);
   projReco__658->SetMaximum(2463746);
   projReco__658->SetEntries(1020064);
   projReco__658->SetDirectory(0);
   projReco__658->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__658->SetLineColor(ci);
   projReco__658->SetLineWidth(3);
   projReco__658->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__658->GetXaxis()->SetRange(1,30);
   projReco__658->GetXaxis()->SetNdivisions(505);
   projReco__658->GetXaxis()->SetLabelFont(132);
   projReco__658->GetXaxis()->SetLabelSize(0.05);
   projReco__658->GetXaxis()->SetTitleSize(0.06);
   projReco__658->GetXaxis()->SetTitleOffset(0.95);
   projReco__658->GetXaxis()->SetTitleFont(132);
   projReco__658->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__658->GetYaxis()->SetNdivisions(505);
   projReco__658->GetYaxis()->SetLabelFont(132);
   projReco__658->GetYaxis()->SetLabelSize(0.05);
   projReco__658->GetYaxis()->SetTitleSize(0.06);
   projReco__658->GetYaxis()->SetTitleOffset(1.1);
   projReco__658->GetYaxis()->SetTitleFont(132);
   projReco__658->GetZaxis()->SetLabelFont(132);
   projReco__658->GetZaxis()->SetLabelSize(0.05);
   projReco__658->GetZaxis()->SetTitleSize(0.06);
   projReco__658->GetZaxis()->SetTitleFont(132);
   projReco__658->Draw("HIST SAME");
   Double_t xAxis299[14] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 3}; 
   
   TH1D *projReco__659 = new TH1D("projReco__659","",13, xAxis299);
   projReco__659->SetBinContent(1,192116.3);
   projReco__659->SetBinContent(2,1046619);
   projReco__659->SetBinContent(3,1853584);
   projReco__659->SetBinContent(4,2155509);
   projReco__659->SetBinContent(5,1764523);
   projReco__659->SetBinContent(6,1162886);
   projReco__659->SetBinContent(7,698095);
   projReco__659->SetBinContent(8,405576.7);
   projReco__659->SetBinContent(9,239439.9);
   projReco__659->SetBinContent(10,142939.9);
   projReco__659->SetBinContent(11,93002.53);
   projReco__659->SetBinContent(12,61962.66);
   projReco__659->SetBinContent(13,4254.774);
   projReco__659->SetBinContent(14,110);
   projReco__659->SetBinError(14,7.81736);
   projReco__659->SetEntries(1452041);
   projReco__659->SetDirectory(0);
   projReco__659->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__659->SetLineColor(ci);
   projReco__659->SetLineWidth(3);
   projReco__659->GetXaxis()->SetTitle("True q3 [GeV/c]");
   projReco__659->GetXaxis()->SetRange(1,30);
   projReco__659->GetXaxis()->SetNdivisions(505);
   projReco__659->GetXaxis()->SetLabelFont(132);
   projReco__659->GetXaxis()->SetLabelSize(0.05);
   projReco__659->GetXaxis()->SetTitleSize(0.06);
   projReco__659->GetXaxis()->SetTitleFont(132);
   projReco__659->GetYaxis()->SetNdivisions(505);
   projReco__659->GetYaxis()->SetLabelFont(132);
   projReco__659->GetYaxis()->SetLabelSize(0.05);
   projReco__659->GetYaxis()->SetTitleSize(0.06);
   projReco__659->GetYaxis()->SetTitleFont(132);
   projReco__659->GetZaxis()->SetLabelFont(132);
   projReco__659->GetZaxis()->SetLabelSize(0.05);
   projReco__659->GetZaxis()->SetTitleSize(0.06);
   projReco__659->GetZaxis()->SetTitleFont(132);
   projReco__659->Draw("HIST SAME");
   Double_t xAxis300[14] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.3, 3}; 
   
   TH1D *projReco__660 = new TH1D("projReco__660","",13, xAxis300);
   projReco__660->SetBinContent(1,235356.4);
   projReco__660->SetBinContent(2,1134414);
   projReco__660->SetBinContent(3,1972732);
   projReco__660->SetBinContent(4,2239769);
   projReco__660->SetBinContent(5,1843230);
   projReco__660->SetBinContent(6,1276902);
   projReco__660->SetBinContent(7,808712.8);
   projReco__660->SetBinContent(8,448932.7);
   projReco__660->SetBinContent(9,243851.8);
   projReco__660->SetBinContent(10,135493.2);
   projReco__660->SetBinContent(11,82232.2);
   projReco__660->SetBinContent(12,43792.08);
   projReco__660->SetBinContent(13,4077.318);
   projReco__660->SetBinContent(14,197.6471);
   projReco__660->SetBinError(14,10.78253);
   projReco__660->SetEntries(1553240);
   projReco__660->SetDirectory(0);
   projReco__660->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__660->SetLineColor(ci);
   projReco__660->SetLineWidth(3);
   projReco__660->GetXaxis()->SetTitle("True q3 [GeV/c]");
   projReco__660->GetXaxis()->SetRange(1,30);
   projReco__660->GetXaxis()->SetNdivisions(505);
   projReco__660->GetXaxis()->SetLabelFont(132);
   projReco__660->GetXaxis()->SetLabelSize(0.05);
   projReco__660->GetXaxis()->SetTitleSize(0.06);
   projReco__660->GetXaxis()->SetTitleFont(132);
   projReco__660->GetYaxis()->SetNdivisions(505);
   projReco__660->GetYaxis()->SetLabelFont(132);
   projReco__660->GetYaxis()->SetLabelSize(0.05);
   projReco__660->GetYaxis()->SetTitleSize(0.06);
   projReco__660->GetYaxis()->SetTitleFont(132);
   projReco__660->GetZaxis()->SetLabelFont(132);
   projReco__660->GetZaxis()->SetLabelSize(0.05);
   projReco__660->GetZaxis()->SetTitleSize(0.06);
   projReco__660->GetZaxis()->SetTitleFont(132);
   projReco__660->Draw("HIST SAME");
   Double_t xAxis301[14] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 3}; 
   
   TH1D *projReco__661 = new TH1D("projReco__661","",13, xAxis301);
   projReco__661->SetBinContent(1,256195.9);
   projReco__661->SetBinContent(2,1134963);
   projReco__661->SetBinContent(3,1850220);
   projReco__661->SetBinContent(4,1988338);
   projReco__661->SetBinContent(5,1613964);
   projReco__661->SetBinContent(6,1083049);
   projReco__661->SetBinContent(7,663274.6);
   projReco__661->SetBinContent(8,395689.5);
   projReco__661->SetBinContent(9,248439.7);
   projReco__661->SetBinContent(10,159891.1);
   projReco__661->SetBinContent(11,110428.6);
   projReco__661->SetBinContent(12,76329.5);
   projReco__661->SetBinContent(13,6278.694);
   projReco__661->SetBinContent(14,212.2222);
   projReco__661->SetBinError(14,10.85823);
   projReco__661->SetEntries(1419556);
   projReco__661->SetDirectory(0);
   projReco__661->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__661->SetLineColor(ci);
   projReco__661->SetLineWidth(3);
   projReco__661->GetXaxis()->SetTitle("True q3 [GeV/c]");
   projReco__661->GetXaxis()->SetRange(1,30);
   projReco__661->GetXaxis()->SetNdivisions(505);
   projReco__661->GetXaxis()->SetLabelFont(132);
   projReco__661->GetXaxis()->SetLabelSize(0.05);
   projReco__661->GetXaxis()->SetTitleSize(0.06);
   projReco__661->GetXaxis()->SetTitleFont(132);
   projReco__661->GetYaxis()->SetNdivisions(505);
   projReco__661->GetYaxis()->SetLabelFont(132);
   projReco__661->GetYaxis()->SetLabelSize(0.05);
   projReco__661->GetYaxis()->SetTitleSize(0.06);
   projReco__661->GetYaxis()->SetTitleFont(132);
   projReco__661->GetZaxis()->SetLabelFont(132);
   projReco__661->GetZaxis()->SetLabelSize(0.05);
   projReco__661->GetZaxis()->SetTitleSize(0.06);
   projReco__661->GetZaxis()->SetTitleFont(132);
   projReco__661->Draw("HIST SAME");
   Double_t xAxis302[14] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 3}; 
   
   TH1D *projReco__662 = new TH1D("projReco__662","",13, xAxis302);
   projReco__662->SetBinContent(1,242458.2);
   projReco__662->SetBinContent(2,1070852);
   projReco__662->SetBinContent(3,1747249);
   projReco__662->SetBinContent(4,1892270);
   projReco__662->SetBinContent(5,1536863);
   projReco__662->SetBinContent(6,1031530);
   projReco__662->SetBinContent(7,631112.8);
   projReco__662->SetBinContent(8,374695.8);
   projReco__662->SetBinContent(9,235333.2);
   projReco__662->SetBinContent(10,150010.8);
   projReco__662->SetBinContent(11,104492.9);
   projReco__662->SetBinContent(12,71002.58);
   projReco__662->SetBinContent(13,5670.636);
   projReco__662->SetBinContent(14,165.5556);
   projReco__662->SetBinError(14,9.590376);
   projReco__662->SetEntries(1345997);
   projReco__662->SetDirectory(0);
   projReco__662->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__662->SetLineColor(ci);
   projReco__662->SetLineWidth(3);
   projReco__662->GetXaxis()->SetTitle("True q3 [GeV/c]");
   projReco__662->GetXaxis()->SetRange(1,30);
   projReco__662->GetXaxis()->SetNdivisions(505);
   projReco__662->GetXaxis()->SetLabelFont(132);
   projReco__662->GetXaxis()->SetLabelSize(0.05);
   projReco__662->GetXaxis()->SetTitleSize(0.06);
   projReco__662->GetXaxis()->SetTitleFont(132);
   projReco__662->GetYaxis()->SetNdivisions(505);
   projReco__662->GetYaxis()->SetLabelFont(132);
   projReco__662->GetYaxis()->SetLabelSize(0.05);
   projReco__662->GetYaxis()->SetTitleSize(0.06);
   projReco__662->GetYaxis()->SetTitleFont(132);
   projReco__662->GetZaxis()->SetLabelFont(132);
   projReco__662->GetZaxis()->SetLabelSize(0.05);
   projReco__662->GetZaxis()->SetTitleSize(0.06);
   projReco__662->GetZaxis()->SetTitleFont(132);
   projReco__662->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis303[13] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 3}; 
   
   TH1D *projReco__663 = new TH1D("projReco__663","",12, xAxis303);
   projReco__663->SetBinContent(1,181500.4);
   projReco__663->SetBinContent(2,811823.3);
   projReco__663->SetBinContent(3,1303416);
   projReco__663->SetBinContent(4,1417977);
   projReco__663->SetBinContent(5,1172471);
   projReco__663->SetBinContent(6,800675.7);
   projReco__663->SetBinContent(7,499337.7);
   projReco__663->SetBinContent(8,294612.7);
   projReco__663->SetBinContent(9,178473.7);
   projReco__663->SetBinContent(10,109981.3);
   projReco__663->SetBinContent(11,70083.38);
   projReco__663->SetBinContent(12,5375.16);
   projReco__663->SetBinContent(13,47.36842);
   projReco__663->SetBinError(13,4.99307);
   projReco__663->SetMinimum(0);
   projReco__663->SetMaximum(2463746);
   projReco__663->SetEntries(1020064);
   projReco__663->SetDirectory(0);
   projReco__663->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__663->SetLineColor(ci);
   projReco__663->SetLineWidth(3);
   projReco__663->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__663->GetXaxis()->SetRange(1,30);
   projReco__663->GetXaxis()->SetNdivisions(505);
   projReco__663->GetXaxis()->SetLabelFont(132);
   projReco__663->GetXaxis()->SetLabelSize(0.05);
   projReco__663->GetXaxis()->SetTitleSize(0.06);
   projReco__663->GetXaxis()->SetTitleOffset(0.95);
   projReco__663->GetXaxis()->SetTitleFont(132);
   projReco__663->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__663->GetYaxis()->SetNdivisions(505);
   projReco__663->GetYaxis()->SetLabelFont(132);
   projReco__663->GetYaxis()->SetLabelSize(0.05);
   projReco__663->GetYaxis()->SetTitleSize(0.06);
   projReco__663->GetYaxis()->SetTitleOffset(1.1);
   projReco__663->GetYaxis()->SetTitleFont(132);
   projReco__663->GetZaxis()->SetLabelFont(132);
   projReco__663->GetZaxis()->SetLabelSize(0.05);
   projReco__663->GetZaxis()->SetTitleSize(0.06);
   projReco__663->GetZaxis()->SetTitleFont(132);
   projReco__663->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC0pi_q3_13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:46:21 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.6164384,-0.1426828,3.493151,0.8764802);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__600 = new TH1D("thisHist__600","thisHist",30,0,3);
   thisHist__600->SetBinContent(1,0.008462377);
   thisHist__600->SetBinContent(2,0.0922089);
   thisHist__600->SetBinContent(3,0.2303628);
   thisHist__600->SetBinContent(4,0.3989546);
   thisHist__600->SetBinContent(5,0.5597132);
   thisHist__600->SetBinContent(6,0.6228177);
   thisHist__600->SetBinContent(7,0.572708);
   thisHist__600->SetBinContent(8,0.4458477);
   thisHist__600->SetBinContent(9,0.3073792);
   thisHist__600->SetBinContent(10,0.1912675);
   thisHist__600->SetBinContent(11,0.1148092);
   thisHist__600->SetBinContent(12,0.06924972);
   thisHist__600->SetBinContent(13,0.03478436);
   thisHist__600->SetBinContent(14,0.02344655);
   thisHist__600->SetBinContent(15,0.01600763);
   thisHist__600->SetBinContent(16,0.01134224);
   thisHist__600->SetBinContent(17,0.008231988);
   thisHist__600->SetBinContent(18,0.006100887);
   thisHist__600->SetBinContent(19,0.004625509);
   thisHist__600->SetBinContent(20,0.003566604);
   thisHist__600->SetBinContent(21,0.002933033);
   thisHist__600->SetBinContent(22,0.002241865);
   thisHist__600->SetBinContent(23,0.00188299);
   thisHist__600->SetBinContent(24,0.00141335);
   thisHist__600->SetBinContent(25,0.001063335);
   thisHist__600->SetBinContent(26,0.001045613);
   thisHist__600->SetBinContent(27,0.0007531959);
   thisHist__600->SetBinContent(28,0.0007177514);
   thisHist__600->SetBinContent(29,0.0006690152);
   thisHist__600->SetBinContent(30,0.0006557235);
   thisHist__600->SetBinContent(31,0.005002107);
   thisHist__600->SetBinError(31,0.0001488696);
   thisHist__600->SetMinimum(0);
   thisHist__600->SetMaximum(0.7643722);
   thisHist__600->SetEntries(844196);
   thisHist__600->SetDirectory(0);
   thisHist__600->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__600->SetLineColor(ci);
   thisHist__600->SetLineWidth(3);
   thisHist__600->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__600->GetXaxis()->SetNdivisions(505);
   thisHist__600->GetXaxis()->SetLabelFont(132);
   thisHist__600->GetXaxis()->SetLabelSize(0.05);
   thisHist__600->GetXaxis()->SetTitleSize(0.06);
   thisHist__600->GetXaxis()->SetTitleOffset(0.95);
   thisHist__600->GetXaxis()->SetTitleFont(132);
   thisHist__600->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__600->GetYaxis()->SetNdivisions(505);
   thisHist__600->GetYaxis()->SetLabelFont(132);
   thisHist__600->GetYaxis()->SetLabelSize(0.05);
   thisHist__600->GetYaxis()->SetTitleSize(0.06);
   thisHist__600->GetYaxis()->SetTitleOffset(1.1);
   thisHist__600->GetYaxis()->SetTitleFont(132);
   thisHist__600->GetZaxis()->SetLabelFont(132);
   thisHist__600->GetZaxis()->SetLabelSize(0.05);
   thisHist__600->GetZaxis()->SetTitleSize(0.06);
   thisHist__600->GetZaxis()->SetTitleFont(132);
   thisHist__600->Draw("C");
   
   TH1D *thisHist__601 = new TH1D("thisHist__601","thisHist",30,0,3);
   thisHist__601->SetBinContent(1,0.008462377);
   thisHist__601->SetBinContent(2,0.0922089);
   thisHist__601->SetBinContent(3,0.2303628);
   thisHist__601->SetBinContent(4,0.3989546);
   thisHist__601->SetBinContent(5,0.5597132);
   thisHist__601->SetBinContent(6,0.6228177);
   thisHist__601->SetBinContent(7,0.572708);
   thisHist__601->SetBinContent(8,0.4458477);
   thisHist__601->SetBinContent(9,0.3073792);
   thisHist__601->SetBinContent(10,0.1912675);
   thisHist__601->SetBinContent(11,0.1148092);
   thisHist__601->SetBinContent(12,0.06924972);
   thisHist__601->SetBinContent(13,0.03478436);
   thisHist__601->SetBinContent(14,0.02344655);
   thisHist__601->SetBinContent(15,0.01600763);
   thisHist__601->SetBinContent(16,0.01134224);
   thisHist__601->SetBinContent(17,0.008231988);
   thisHist__601->SetBinContent(18,0.006100887);
   thisHist__601->SetBinContent(19,0.004625509);
   thisHist__601->SetBinContent(20,0.003566604);
   thisHist__601->SetBinContent(21,0.002933033);
   thisHist__601->SetBinContent(22,0.002241865);
   thisHist__601->SetBinContent(23,0.00188299);
   thisHist__601->SetBinContent(24,0.00141335);
   thisHist__601->SetBinContent(25,0.001063335);
   thisHist__601->SetBinContent(26,0.001045613);
   thisHist__601->SetBinContent(27,0.0007531959);
   thisHist__601->SetBinContent(28,0.0007177514);
   thisHist__601->SetBinContent(29,0.0006690152);
   thisHist__601->SetBinContent(30,0.0006557235);
   thisHist__601->SetBinContent(31,0.005002107);
   thisHist__601->SetBinError(31,0.0001488696);
   thisHist__601->SetMinimum(0);
   thisHist__601->SetMaximum(0.7643722);
   thisHist__601->SetEntries(844196);
   thisHist__601->SetDirectory(0);
   thisHist__601->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__601->SetLineColor(ci);
   thisHist__601->SetLineWidth(3);
   thisHist__601->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__601->GetXaxis()->SetNdivisions(505);
   thisHist__601->GetXaxis()->SetLabelFont(132);
   thisHist__601->GetXaxis()->SetLabelSize(0.05);
   thisHist__601->GetXaxis()->SetTitleSize(0.06);
   thisHist__601->GetXaxis()->SetTitleOffset(0.95);
   thisHist__601->GetXaxis()->SetTitleFont(132);
   thisHist__601->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__601->GetYaxis()->SetNdivisions(505);
   thisHist__601->GetYaxis()->SetLabelFont(132);
   thisHist__601->GetYaxis()->SetLabelSize(0.05);
   thisHist__601->GetYaxis()->SetTitleSize(0.06);
   thisHist__601->GetYaxis()->SetTitleOffset(1.1);
   thisHist__601->GetYaxis()->SetTitleFont(132);
   thisHist__601->GetZaxis()->SetLabelFont(132);
   thisHist__601->GetZaxis()->SetLabelSize(0.05);
   thisHist__601->GetZaxis()->SetTitleSize(0.06);
   thisHist__601->GetZaxis()->SetTitleFont(132);
   thisHist__601->Draw("CSAME");
   
   TH1D *thisHist__602 = new TH1D("thisHist__602","thisHist",30,0,3);
   thisHist__602->SetBinContent(1,0.01250971);
   thisHist__602->SetBinContent(2,0.1050733);
   thisHist__602->SetBinContent(3,0.2678584);
   thisHist__602->SetBinContent(4,0.4666736);
   thisHist__602->SetBinContent(5,0.6233578);
   thisHist__602->SetBinContent(6,0.6661049);
   thisHist__602->SetBinContent(7,0.5986846);
   thisHist__602->SetBinContent(8,0.4629324);
   thisHist__602->SetBinContent(9,0.3042823);
   thisHist__602->SetBinContent(10,0.1796489);
   thisHist__602->SetBinContent(11,0.09897568);
   thisHist__602->SetBinContent(12,0.05843265);
   thisHist__602->SetBinContent(13,0.02765221);
   thisHist__602->SetBinContent(14,0.01920443);
   thisHist__602->SetBinContent(15,0.0139452);
   thisHist__602->SetBinContent(16,0.00994997);
   thisHist__602->SetBinContent(17,0.007672878);
   thisHist__602->SetBinContent(18,0.006040486);
   thisHist__602->SetBinContent(19,0.004862242);
   thisHist__602->SetBinContent(20,0.003687174);
   thisHist__602->SetBinContent(21,0.003093288);
   thisHist__602->SetBinContent(22,0.002623261);
   thisHist__602->SetBinContent(23,0.002169112);
   thisHist__602->SetBinContent(24,0.001803889);
   thisHist__602->SetBinContent(25,0.001635568);
   thisHist__602->SetBinContent(26,0.001343389);
   thisHist__602->SetBinContent(27,0.001117903);
   thisHist__602->SetBinContent(28,0.0009559339);
   thisHist__602->SetBinContent(29,0.0009209994);
   thisHist__602->SetBinContent(30,0.000771734);
   thisHist__602->SetBinContent(31,0.007425161);
   thisHist__602->SetBinError(31,0.000153562);
   thisHist__602->SetEntries(1247350);
   thisHist__602->SetDirectory(0);
   thisHist__602->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__602->SetLineColor(ci);
   thisHist__602->SetLineWidth(3);
   thisHist__602->GetXaxis()->SetNdivisions(505);
   thisHist__602->GetXaxis()->SetLabelFont(132);
   thisHist__602->GetXaxis()->SetLabelSize(0.05);
   thisHist__602->GetXaxis()->SetTitleSize(0.06);
   thisHist__602->GetXaxis()->SetTitleFont(132);
   thisHist__602->GetYaxis()->SetNdivisions(505);
   thisHist__602->GetYaxis()->SetLabelFont(132);
   thisHist__602->GetYaxis()->SetLabelSize(0.05);
   thisHist__602->GetYaxis()->SetTitleSize(0.06);
   thisHist__602->GetYaxis()->SetTitleFont(132);
   thisHist__602->GetZaxis()->SetLabelFont(132);
   thisHist__602->GetZaxis()->SetLabelSize(0.05);
   thisHist__602->GetZaxis()->SetTitleSize(0.06);
   thisHist__602->GetZaxis()->SetTitleFont(132);
   thisHist__602->Draw("CSAME");
   
   TH1D *thisHist__603 = new TH1D("thisHist__603","thisHist",30,0,3);
   thisHist__603->SetBinContent(1,0.008892729);
   thisHist__603->SetBinContent(2,0.1008294);
   thisHist__603->SetBinContent(3,0.2830894);
   thisHist__603->SetBinContent(4,0.5266909);
   thisHist__603->SetBinContent(5,0.6911213);
   thisHist__603->SetBinContent(6,0.6948839);
   thisHist__603->SetBinContent(7,0.5684949);
   thisHist__603->SetBinContent(8,0.3909744);
   thisHist__603->SetBinContent(9,0.2416352);
   thisHist__603->SetBinContent(10,0.1406954);
   thisHist__603->SetBinContent(11,0.08068056);
   thisHist__603->SetBinContent(12,0.04957491);
   thisHist__603->SetBinContent(13,0.03344384);
   thisHist__603->SetBinContent(14,0.02298811);
   thisHist__603->SetBinContent(15,0.01769092);
   thisHist__603->SetBinContent(16,0.01354392);
   thisHist__603->SetBinContent(17,0.01060384);
   thisHist__603->SetBinContent(18,0.009081801);
   thisHist__603->SetBinContent(19,0.007191072);
   thisHist__603->SetBinContent(20,0.006233103);
   thisHist__603->SetBinContent(21,0.00524047);
   thisHist__603->SetBinContent(22,0.004386491);
   thisHist__603->SetBinContent(23,0.003926414);
   thisHist__603->SetBinContent(24,0.003403312);
   thisHist__603->SetBinContent(25,0.003135459);
   thisHist__603->SetBinContent(26,0.002640718);
   thisHist__603->SetBinContent(27,0.002322445);
   thisHist__603->SetBinContent(28,0.002379167);
   thisHist__603->SetBinContent(29,0.002010475);
   thisHist__603->SetBinContent(30,0.001830856);
   thisHist__603->SetBinContent(31,0.01482016);
   thisHist__603->SetBinError(31,0.0002161053);
   thisHist__603->SetEntries(1251719);
   thisHist__603->SetDirectory(0);
   thisHist__603->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__603->SetLineColor(ci);
   thisHist__603->SetLineWidth(3);
   thisHist__603->GetXaxis()->SetNdivisions(505);
   thisHist__603->GetXaxis()->SetLabelFont(132);
   thisHist__603->GetXaxis()->SetLabelSize(0.05);
   thisHist__603->GetXaxis()->SetTitleSize(0.06);
   thisHist__603->GetXaxis()->SetTitleFont(132);
   thisHist__603->GetYaxis()->SetNdivisions(505);
   thisHist__603->GetYaxis()->SetLabelFont(132);
   thisHist__603->GetYaxis()->SetLabelSize(0.05);
   thisHist__603->GetYaxis()->SetTitleSize(0.06);
   thisHist__603->GetYaxis()->SetTitleFont(132);
   thisHist__603->GetZaxis()->SetLabelFont(132);
   thisHist__603->GetZaxis()->SetLabelSize(0.05);
   thisHist__603->GetZaxis()->SetTitleSize(0.06);
   thisHist__603->GetZaxis()->SetTitleFont(132);
   thisHist__603->Draw("CSAME");
   
   TH1D *thisHist__604 = new TH1D("thisHist__604","thisHist",30,0,3);
   thisHist__604->SetBinContent(1,0.00860651);
   thisHist__604->SetBinContent(2,0.09110058);
   thisHist__604->SetBinContent(3,0.2266457);
   thisHist__604->SetBinContent(4,0.3854124);
   thisHist__604->SetBinContent(5,0.5271496);
   thisHist__604->SetBinContent(6,0.5850232);
   thisHist__604->SetBinContent(7,0.5416794);
   thisHist__604->SetBinContent(8,0.4296408);
   thisHist__604->SetBinContent(9,0.3015227);
   thisHist__604->SetBinContent(10,0.1947587);
   thisHist__604->SetBinContent(11,0.1209924);
   thisHist__604->SetBinContent(12,0.07725219);
   thisHist__604->SetBinContent(13,0.04094235);
   thisHist__604->SetBinContent(14,0.02946591);
   thisHist__604->SetBinContent(15,0.02158344);
   thisHist__604->SetBinContent(16,0.01640053);
   thisHist__604->SetBinContent(17,0.01298676);
   thisHist__604->SetBinContent(18,0.01004475);
   thisHist__604->SetBinContent(19,0.008275616);
   thisHist__604->SetBinContent(20,0.006778405);
   thisHist__604->SetBinContent(21,0.005749686);
   thisHist__604->SetBinContent(22,0.004969957);
   thisHist__604->SetBinContent(23,0.004183675);
   thisHist__604->SetBinContent(24,0.003666039);
   thisHist__604->SetBinContent(25,0.003279451);
   thisHist__604->SetBinContent(26,0.00308288);
   thisHist__604->SetBinContent(27,0.002794577);
   thisHist__604->SetBinContent(28,0.002643873);
   thisHist__604->SetBinContent(29,0.002303151);
   thisHist__604->SetBinContent(30,0.002139342);
   thisHist__604->SetBinContent(31,0.01591566);
   thisHist__604->SetBinError(31,0.0002283472);
   thisHist__604->SetEntries(1125395);
   thisHist__604->SetDirectory(0);
   thisHist__604->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__604->SetLineColor(ci);
   thisHist__604->SetLineWidth(3);
   thisHist__604->GetXaxis()->SetNdivisions(505);
   thisHist__604->GetXaxis()->SetLabelFont(132);
   thisHist__604->GetXaxis()->SetLabelSize(0.05);
   thisHist__604->GetXaxis()->SetTitleSize(0.06);
   thisHist__604->GetXaxis()->SetTitleFont(132);
   thisHist__604->GetYaxis()->SetNdivisions(505);
   thisHist__604->GetYaxis()->SetLabelFont(132);
   thisHist__604->GetYaxis()->SetLabelSize(0.05);
   thisHist__604->GetYaxis()->SetTitleSize(0.06);
   thisHist__604->GetYaxis()->SetTitleFont(132);
   thisHist__604->GetZaxis()->SetLabelFont(132);
   thisHist__604->GetZaxis()->SetLabelSize(0.05);
   thisHist__604->GetZaxis()->SetTitleSize(0.06);
   thisHist__604->GetZaxis()->SetTitleFont(132);
   thisHist__604->Draw("CSAME");
   
   TH1D *thisHist__605 = new TH1D("thisHist__605","thisHist",30,0,3);
   thisHist__605->SetBinContent(1,0.008918514);
   thisHist__605->SetBinContent(2,0.09084433);
   thisHist__605->SetBinContent(3,0.2276945);
   thisHist__605->SetBinContent(4,0.385395);
   thisHist__605->SetBinContent(5,0.5306563);
   thisHist__605->SetBinContent(6,0.5839276);
   thisHist__605->SetBinContent(7,0.5427624);
   thisHist__605->SetBinContent(8,0.4310677);
   thisHist__605->SetBinContent(9,0.3023392);
   thisHist__605->SetBinContent(10,0.1929356);
   thisHist__605->SetBinContent(11,0.1191937);
   thisHist__605->SetBinContent(12,0.07565639);
   thisHist__605->SetBinContent(13,0.03929438);
   thisHist__605->SetBinContent(14,0.02686449);
   thisHist__605->SetBinContent(15,0.01959271);
   thisHist__605->SetBinContent(16,0.0149638);
   thisHist__605->SetBinContent(17,0.01147422);
   thisHist__605->SetBinContent(18,0.009030579);
   thisHist__605->SetBinContent(19,0.007094343);
   thisHist__605->SetBinContent(20,0.006063967);
   thisHist__605->SetBinContent(21,0.004703621);
   thisHist__605->SetBinContent(22,0.00421178);
   thisHist__605->SetBinContent(23,0.003888036);
   thisHist__605->SetBinContent(24,0.003172065);
   thisHist__605->SetBinContent(25,0.00300708);
   thisHist__605->SetBinContent(26,0.002658433);
   thisHist__605->SetBinContent(27,0.002593062);
   thisHist__605->SetBinContent(28,0.002182156);
   thisHist__605->SetBinContent(29,0.002091882);
   thisHist__605->SetBinContent(30,0.001693428);
   thisHist__605->SetBinContent(31,0.01418869);
   thisHist__605->SetBinError(31,0.0002101624);
   thisHist__605->SetEntries(1179009);
   thisHist__605->SetDirectory(0);
   thisHist__605->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__605->SetLineColor(ci);
   thisHist__605->SetLineWidth(3);
   thisHist__605->GetXaxis()->SetNdivisions(505);
   thisHist__605->GetXaxis()->SetLabelFont(132);
   thisHist__605->GetXaxis()->SetLabelSize(0.05);
   thisHist__605->GetXaxis()->SetTitleSize(0.06);
   thisHist__605->GetXaxis()->SetTitleFont(132);
   thisHist__605->GetYaxis()->SetNdivisions(505);
   thisHist__605->GetYaxis()->SetLabelFont(132);
   thisHist__605->GetYaxis()->SetLabelSize(0.05);
   thisHist__605->GetYaxis()->SetTitleSize(0.06);
   thisHist__605->GetYaxis()->SetTitleFont(132);
   thisHist__605->GetZaxis()->SetLabelFont(132);
   thisHist__605->GetZaxis()->SetLabelSize(0.05);
   thisHist__605->GetZaxis()->SetTitleSize(0.06);
   thisHist__605->GetZaxis()->SetTitleFont(132);
   thisHist__605->Draw("CSAME");
   
   TH1D *thisHist__606 = new TH1D("thisHist__606","thisHist",30,0,3);
   thisHist__606->SetBinContent(1,0.008462377);
   thisHist__606->SetBinContent(2,0.0922089);
   thisHist__606->SetBinContent(3,0.2303628);
   thisHist__606->SetBinContent(4,0.3989546);
   thisHist__606->SetBinContent(5,0.5597132);
   thisHist__606->SetBinContent(6,0.6228177);
   thisHist__606->SetBinContent(7,0.572708);
   thisHist__606->SetBinContent(8,0.4458477);
   thisHist__606->SetBinContent(9,0.3073792);
   thisHist__606->SetBinContent(10,0.1912675);
   thisHist__606->SetBinContent(11,0.1148092);
   thisHist__606->SetBinContent(12,0.06924972);
   thisHist__606->SetBinContent(13,0.03478436);
   thisHist__606->SetBinContent(14,0.02344655);
   thisHist__606->SetBinContent(15,0.01600763);
   thisHist__606->SetBinContent(16,0.01134224);
   thisHist__606->SetBinContent(17,0.008231988);
   thisHist__606->SetBinContent(18,0.006100887);
   thisHist__606->SetBinContent(19,0.004625509);
   thisHist__606->SetBinContent(20,0.003566604);
   thisHist__606->SetBinContent(21,0.002933033);
   thisHist__606->SetBinContent(22,0.002241865);
   thisHist__606->SetBinContent(23,0.00188299);
   thisHist__606->SetBinContent(24,0.00141335);
   thisHist__606->SetBinContent(25,0.001063335);
   thisHist__606->SetBinContent(26,0.001045613);
   thisHist__606->SetBinContent(27,0.0007531959);
   thisHist__606->SetBinContent(28,0.0007177514);
   thisHist__606->SetBinContent(29,0.0006690152);
   thisHist__606->SetBinContent(30,0.0006557235);
   thisHist__606->SetBinContent(31,0.005002107);
   thisHist__606->SetBinError(31,0.0001488696);
   thisHist__606->SetMinimum(0);
   thisHist__606->SetMaximum(0.7643722);
   thisHist__606->SetEntries(844196);
   thisHist__606->SetDirectory(0);
   thisHist__606->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__606->SetLineColor(ci);
   thisHist__606->SetLineWidth(3);
   thisHist__606->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__606->GetXaxis()->SetNdivisions(505);
   thisHist__606->GetXaxis()->SetLabelFont(132);
   thisHist__606->GetXaxis()->SetLabelSize(0.05);
   thisHist__606->GetXaxis()->SetTitleSize(0.06);
   thisHist__606->GetXaxis()->SetTitleOffset(0.95);
   thisHist__606->GetXaxis()->SetTitleFont(132);
   thisHist__606->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__606->GetYaxis()->SetNdivisions(505);
   thisHist__606->GetYaxis()->SetLabelFont(132);
   thisHist__606->GetYaxis()->SetLabelSize(0.05);
   thisHist__606->GetYaxis()->SetTitleSize(0.06);
   thisHist__606->GetYaxis()->SetTitleOffset(1.1);
   thisHist__606->GetYaxis()->SetTitleFont(132);
   thisHist__606->GetZaxis()->SetLabelFont(132);
   thisHist__606->GetZaxis()->SetLabelSize(0.05);
   thisHist__606->GetZaxis()->SetTitleSize(0.06);
   thisHist__606->GetZaxis()->SetTitleFont(132);
   thisHist__606->Draw("sameaxis");
   Double_t xAxis272[13] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 3}; 
   
   TH1D *modRate_px__607 = new TH1D("modRate_px__607","",12, xAxis272);
   modRate_px__607->SetBinContent(1,0.6948839);
   modRate_px__607->SetBinContent(2,0.6261662);
   modRate_px__607->SetBinContent(3,0.5739465);
   modRate_px__607->SetBinContent(4,0.4790742);
   modRate_px__607->SetBinContent(5,0.3886035);
   modRate_px__607->SetBinContent(6,0.3304729);
   modRate_px__607->SetBinContent(7,0.2909491);
   modRate_px__607->SetBinContent(8,0.2698581);
   modRate_px__607->SetBinContent(9,0.2459285);
   modRate_px__607->SetBinContent(10,0.2194895);
   modRate_px__607->SetBinContent(11,0.18771);
   modRate_px__607->SetBinContent(12,0.1393428);
   modRate_px__607->SetBinContent(13,383.9244);
   modRate_px__607->SetBinError(1,104.8469);
   modRate_px__607->SetBinError(2,142.8016);
   modRate_px__607->SetBinError(3,172.3505);
   modRate_px__607->SetBinError(4,170.5923);
   modRate_px__607->SetBinError(5,146.1779);
   modRate_px__607->SetBinError(6,119.5739);
   modRate_px__607->SetBinError(7,93.24894);
   modRate_px__607->SetBinError(8,71.77318);
   modRate_px__607->SetBinError(9,51.43273);
   modRate_px__607->SetBinError(10,35.90131);
   modRate_px__607->SetBinError(11,23.96327);
   modRate_px__607->SetBinError(12,28.63286);
   modRate_px__607->SetBinError(13,19.26862);
   modRate_px__607->SetEntries(746121.8);
   modRate_px__607->SetDirectory(0);
   modRate_px__607->SetStats(0);
   modRate_px__607->SetLineStyle(7);
   modRate_px__607->SetLineWidth(3);
   modRate_px__607->GetXaxis()->SetTitle("True q3 [GeV/c]");
   modRate_px__607->GetXaxis()->SetRange(1,30);
   modRate_px__607->GetXaxis()->SetNdivisions(505);
   modRate_px__607->GetXaxis()->SetLabelFont(132);
   modRate_px__607->GetXaxis()->SetLabelSize(0.05);
   modRate_px__607->GetXaxis()->SetTitleSize(0.06);
   modRate_px__607->GetXaxis()->SetTitleFont(132);
   modRate_px__607->GetYaxis()->SetNdivisions(505);
   modRate_px__607->GetYaxis()->SetLabelFont(132);
   modRate_px__607->GetYaxis()->SetLabelSize(0.05);
   modRate_px__607->GetYaxis()->SetTitleSize(0.06);
   modRate_px__607->GetYaxis()->SetTitleFont(132);
   modRate_px__607->GetZaxis()->SetLabelFont(132);
   modRate_px__607->GetZaxis()->SetLabelSize(0.05);
   modRate_px__607->GetZaxis()->SetTitleSize(0.06);
   modRate_px__607->GetZaxis()->SetTitleFont(132);
   modRate_px__607->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(3,0,3,0.7643722,0,0.790405,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__608 = new TH1D("thisHist__608","thisHist",30,0,3);
   thisHist__608->SetBinContent(1,0.008462377);
   thisHist__608->SetBinContent(2,0.0922089);
   thisHist__608->SetBinContent(3,0.2303628);
   thisHist__608->SetBinContent(4,0.3989546);
   thisHist__608->SetBinContent(5,0.5597132);
   thisHist__608->SetBinContent(6,0.6228177);
   thisHist__608->SetBinContent(7,0.572708);
   thisHist__608->SetBinContent(8,0.4458477);
   thisHist__608->SetBinContent(9,0.3073792);
   thisHist__608->SetBinContent(10,0.1912675);
   thisHist__608->SetBinContent(11,0.1148092);
   thisHist__608->SetBinContent(12,0.06924972);
   thisHist__608->SetBinContent(13,0.03478436);
   thisHist__608->SetBinContent(14,0.02344655);
   thisHist__608->SetBinContent(15,0.01600763);
   thisHist__608->SetBinContent(16,0.01134224);
   thisHist__608->SetBinContent(17,0.008231988);
   thisHist__608->SetBinContent(18,0.006100887);
   thisHist__608->SetBinContent(19,0.004625509);
   thisHist__608->SetBinContent(20,0.003566604);
   thisHist__608->SetBinContent(21,0.002933033);
   thisHist__608->SetBinContent(22,0.002241865);
   thisHist__608->SetBinContent(23,0.00188299);
   thisHist__608->SetBinContent(24,0.00141335);
   thisHist__608->SetBinContent(25,0.001063335);
   thisHist__608->SetBinContent(26,0.001045613);
   thisHist__608->SetBinContent(27,0.0007531959);
   thisHist__608->SetBinContent(28,0.0007177514);
   thisHist__608->SetBinContent(29,0.0006690152);
   thisHist__608->SetBinContent(30,0.0006557235);
   thisHist__608->SetBinContent(31,0.005002107);
   thisHist__608->SetBinError(31,0.0001488696);
   thisHist__608->SetMinimum(0);
   thisHist__608->SetMaximum(0.7643722);
   thisHist__608->SetEntries(844196);
   thisHist__608->SetDirectory(0);
   thisHist__608->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__608->SetLineColor(ci);
   thisHist__608->SetLineWidth(3);
   thisHist__608->GetXaxis()->SetTitle("q_{3} (GeV)");
   thisHist__608->GetXaxis()->SetNdivisions(505);
   thisHist__608->GetXaxis()->SetLabelFont(132);
   thisHist__608->GetXaxis()->SetLabelSize(0.05);
   thisHist__608->GetXaxis()->SetTitleSize(0.06);
   thisHist__608->GetXaxis()->SetTitleOffset(0.95);
   thisHist__608->GetXaxis()->SetTitleFont(132);
   thisHist__608->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__608->GetYaxis()->SetNdivisions(505);
   thisHist__608->GetYaxis()->SetLabelFont(132);
   thisHist__608->GetYaxis()->SetLabelSize(0.05);
   thisHist__608->GetYaxis()->SetTitleSize(0.06);
   thisHist__608->GetYaxis()->SetTitleOffset(1.1);
   thisHist__608->GetYaxis()->SetTitleFont(132);
   thisHist__608->GetZaxis()->SetLabelFont(132);
   thisHist__608->GetZaxis()->SetLabelSize(0.05);
   thisHist__608->GetZaxis()->SetTitleSize(0.06);
   thisHist__608->GetZaxis()->SetTitleFont(132);
   thisHist__608->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC0pi_q3_13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:46:21 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.6164384,-223215.8,3.493151,1371183);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis265[13] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 3}; 
   
   TH1D *projReco__593 = new TH1D("projReco__593","",12, xAxis265);
   projReco__593->SetBinContent(1,81634.46);
   projReco__593->SetBinContent(2,336657);
   projReco__593->SetBinContent(3,534417.4);
   projReco__593->SetBinContent(4,625826.6);
   projReco__593->SetBinContent(5,564876.3);
   projReco__593->SetBinContent(6,441727.9);
   projReco__593->SetBinContent(7,302753.5);
   projReco__593->SetBinContent(8,193595.7);
   projReco__593->SetBinContent(9,109783.1);
   projReco__593->SetBinContent(10,58813.38);
   projReco__593->SetBinContent(11,30338.3);
   projReco__593->SetBinContent(12,2194.869);
   projReco__593->SetBinContent(13,220.5556);
   projReco__593->SetBinError(13,11.06937);
   projReco__593->SetMinimum(0);
   projReco__593->SetMaximum(1195799);
   projReco__593->SetEntries(746109.8);
   projReco__593->SetDirectory(0);
   projReco__593->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__593->SetLineColor(ci);
   projReco__593->SetLineWidth(3);
   projReco__593->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__593->GetXaxis()->SetRange(1,30);
   projReco__593->GetXaxis()->SetNdivisions(505);
   projReco__593->GetXaxis()->SetLabelFont(132);
   projReco__593->GetXaxis()->SetLabelSize(0.05);
   projReco__593->GetXaxis()->SetTitleSize(0.06);
   projReco__593->GetXaxis()->SetTitleOffset(0.95);
   projReco__593->GetXaxis()->SetTitleFont(132);
   projReco__593->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__593->GetYaxis()->SetNdivisions(505);
   projReco__593->GetYaxis()->SetLabelFont(132);
   projReco__593->GetYaxis()->SetLabelSize(0.05);
   projReco__593->GetYaxis()->SetTitleSize(0.06);
   projReco__593->GetYaxis()->SetTitleOffset(1.1);
   projReco__593->GetYaxis()->SetTitleFont(132);
   projReco__593->GetZaxis()->SetLabelFont(132);
   projReco__593->GetZaxis()->SetLabelSize(0.05);
   projReco__593->GetZaxis()->SetTitleSize(0.06);
   projReco__593->GetZaxis()->SetTitleFont(132);
   projReco__593->Draw("HIST");
   Double_t xAxis266[13] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 3}; 
   
   TH1D *projReco__594 = new TH1D("projReco__594","",12, xAxis266);
   projReco__594->SetBinContent(1,81634.46);
   projReco__594->SetBinContent(2,336657);
   projReco__594->SetBinContent(3,534417.4);
   projReco__594->SetBinContent(4,625826.6);
   projReco__594->SetBinContent(5,564876.3);
   projReco__594->SetBinContent(6,441727.9);
   projReco__594->SetBinContent(7,302753.5);
   projReco__594->SetBinContent(8,193595.7);
   projReco__594->SetBinContent(9,109783.1);
   projReco__594->SetBinContent(10,58813.38);
   projReco__594->SetBinContent(11,30338.3);
   projReco__594->SetBinContent(12,2194.869);
   projReco__594->SetBinContent(13,220.5556);
   projReco__594->SetBinError(13,11.06937);
   projReco__594->SetMinimum(0);
   projReco__594->SetMaximum(1195799);
   projReco__594->SetEntries(746109.8);
   projReco__594->SetDirectory(0);
   projReco__594->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__594->SetLineColor(ci);
   projReco__594->SetLineWidth(3);
   projReco__594->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__594->GetXaxis()->SetRange(1,30);
   projReco__594->GetXaxis()->SetNdivisions(505);
   projReco__594->GetXaxis()->SetLabelFont(132);
   projReco__594->GetXaxis()->SetLabelSize(0.05);
   projReco__594->GetXaxis()->SetTitleSize(0.06);
   projReco__594->GetXaxis()->SetTitleOffset(0.95);
   projReco__594->GetXaxis()->SetTitleFont(132);
   projReco__594->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__594->GetYaxis()->SetNdivisions(505);
   projReco__594->GetYaxis()->SetLabelFont(132);
   projReco__594->GetYaxis()->SetLabelSize(0.05);
   projReco__594->GetYaxis()->SetTitleSize(0.06);
   projReco__594->GetYaxis()->SetTitleOffset(1.1);
   projReco__594->GetYaxis()->SetTitleFont(132);
   projReco__594->GetZaxis()->SetLabelFont(132);
   projReco__594->GetZaxis()->SetLabelSize(0.05);
   projReco__594->GetZaxis()->SetTitleSize(0.06);
   projReco__594->GetZaxis()->SetTitleFont(132);
   projReco__594->Draw("HIST SAME");
   Double_t xAxis267[13] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 3}; 
   
   TH1D *projReco__595 = new TH1D("projReco__595","",12, xAxis267);
   projReco__595->SetBinContent(1,133640.2);
   projReco__595->SetBinContent(2,546167);
   projReco__595->SetBinContent(3,875433.6);
   projReco__595->SetBinContent(4,981465.8);
   projReco__595->SetBinContent(5,851417.7);
   projReco__595->SetBinContent(6,653139.8);
   projReco__595->SetBinContent(7,445673.5);
   projReco__595->SetBinContent(8,272804.9);
   projReco__595->SetBinContent(9,144284.8);
   projReco__595->SetBinContent(10,72047.18);
   projReco__595->SetBinContent(11,35714.49);
   projReco__595->SetBinContent(12,2682.496);
   projReco__595->SetBinContent(13,472.2222);
   projReco__595->SetBinError(13,16.19709);
   projReco__595->SetEntries(1110365);
   projReco__595->SetDirectory(0);
   projReco__595->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__595->SetLineColor(ci);
   projReco__595->SetLineWidth(3);
   projReco__595->GetXaxis()->SetTitle("True q3 [GeV/c]");
   projReco__595->GetXaxis()->SetRange(1,30);
   projReco__595->GetXaxis()->SetNdivisions(505);
   projReco__595->GetXaxis()->SetLabelFont(132);
   projReco__595->GetXaxis()->SetLabelSize(0.05);
   projReco__595->GetXaxis()->SetTitleSize(0.06);
   projReco__595->GetXaxis()->SetTitleFont(132);
   projReco__595->GetYaxis()->SetNdivisions(505);
   projReco__595->GetYaxis()->SetLabelFont(132);
   projReco__595->GetYaxis()->SetLabelSize(0.05);
   projReco__595->GetYaxis()->SetTitleSize(0.06);
   projReco__595->GetYaxis()->SetTitleFont(132);
   projReco__595->GetZaxis()->SetLabelFont(132);
   projReco__595->GetZaxis()->SetLabelSize(0.05);
   projReco__595->GetZaxis()->SetTitleSize(0.06);
   projReco__595->GetZaxis()->SetTitleFont(132);
   projReco__595->Draw("HIST SAME");
   Double_t xAxis268[14] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 1.3, 3}; 
   
   TH1D *projReco__596 = new TH1D("projReco__596","",13, xAxis268);
   projReco__596->SetBinContent(1,125307.1);
   projReco__596->SetBinContent(2,582869.5);
   projReco__596->SetBinContent(3,995648.9);
   projReco__596->SetBinContent(4,1087090);
   projReco__596->SetBinContent(5,885178.2);
   projReco__596->SetBinContent(6,611366.6);
   projReco__596->SetBinContent(7,376228.5);
   projReco__596->SetBinContent(8,216968.7);
   projReco__596->SetBinContent(9,113847.5);
   projReco__596->SetBinContent(10,58741.01);
   projReco__596->SetBinContent(11,30997.16);
   projReco__596->SetBinContent(12,19637.06);
   projReco__596->SetBinContent(13,2948.34);
   projReco__596->SetBinContent(14,973.5294);
   projReco__596->SetBinError(14,23.93041);
   projReco__596->SetEntries(1110080);
   projReco__596->SetDirectory(0);
   projReco__596->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__596->SetLineColor(ci);
   projReco__596->SetLineWidth(3);
   projReco__596->GetXaxis()->SetTitle("True q3 [GeV/c]");
   projReco__596->GetXaxis()->SetRange(1,30);
   projReco__596->GetXaxis()->SetNdivisions(505);
   projReco__596->GetXaxis()->SetLabelFont(132);
   projReco__596->GetXaxis()->SetLabelSize(0.05);
   projReco__596->GetXaxis()->SetTitleSize(0.06);
   projReco__596->GetXaxis()->SetTitleFont(132);
   projReco__596->GetYaxis()->SetNdivisions(505);
   projReco__596->GetYaxis()->SetLabelFont(132);
   projReco__596->GetYaxis()->SetLabelSize(0.05);
   projReco__596->GetYaxis()->SetTitleSize(0.06);
   projReco__596->GetYaxis()->SetTitleFont(132);
   projReco__596->GetZaxis()->SetLabelFont(132);
   projReco__596->GetZaxis()->SetLabelSize(0.05);
   projReco__596->GetZaxis()->SetTitleSize(0.06);
   projReco__596->GetZaxis()->SetTitleFont(132);
   projReco__596->Draw("HIST SAME");
   Double_t xAxis269[14] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 1.3, 3}; 
   
   TH1D *projReco__597 = new TH1D("projReco__597","",13, xAxis269);
   projReco__597->SetBinContent(1,109462.7);
   projReco__597->SetBinContent(2,448288.4);
   projReco__597->SetBinContent(3,702698.9);
   projReco__597->SetBinContent(4,805101.8);
   projReco__597->SetBinContent(5,723787.6);
   projReco__597->SetBinContent(6,570632.9);
   projReco__597->SetBinContent(7,396445.6);
   projReco__597->SetBinContent(8,258933.6);
   projReco__597->SetBinContent(9,151437.4);
   projReco__597->SetBinContent(10,83618.88);
   projReco__597->SetBinContent(11,45259.87);
   projReco__597->SetBinContent(12,23105.3);
   projReco__597->SetBinContent(13,3382.555);
   projReco__597->SetBinContent(14,1040);
   projReco__597->SetBinError(14,24.73388);
   projReco__597->SetEntries(979222.8);
   projReco__597->SetDirectory(0);
   projReco__597->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__597->SetLineColor(ci);
   projReco__597->SetLineWidth(3);
   projReco__597->GetXaxis()->SetTitle("True q3 [GeV/c]");
   projReco__597->GetXaxis()->SetRange(1,30);
   projReco__597->GetXaxis()->SetNdivisions(505);
   projReco__597->GetXaxis()->SetLabelFont(132);
   projReco__597->GetXaxis()->SetLabelSize(0.05);
   projReco__597->GetXaxis()->SetTitleSize(0.06);
   projReco__597->GetXaxis()->SetTitleFont(132);
   projReco__597->GetYaxis()->SetNdivisions(505);
   projReco__597->GetYaxis()->SetLabelFont(132);
   projReco__597->GetYaxis()->SetLabelSize(0.05);
   projReco__597->GetYaxis()->SetTitleSize(0.06);
   projReco__597->GetYaxis()->SetTitleFont(132);
   projReco__597->GetZaxis()->SetLabelFont(132);
   projReco__597->GetZaxis()->SetLabelSize(0.05);
   projReco__597->GetZaxis()->SetTitleSize(0.06);
   projReco__597->GetZaxis()->SetTitleFont(132);
   projReco__597->Draw("HIST SAME");
   Double_t xAxis270[14] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 1.3, 3}; 
   
   TH1D *projReco__598 = new TH1D("projReco__598","",13, xAxis270);
   projReco__598->SetBinContent(1,115325.8);
   projReco__598->SetBinContent(2,473959.4);
   projReco__598->SetBinContent(3,739631.4);
   projReco__598->SetBinContent(4,853214.2);
   projReco__598->SetBinContent(5,759704.5);
   projReco__598->SetBinContent(6,601642.2);
   projReco__598->SetBinContent(7,418975.8);
   projReco__598->SetBinContent(8,273367.8);
   projReco__598->SetBinContent(9,157808.8);
   projReco__598->SetBinContent(10,86981.87);
   projReco__598->SetBinContent(11,46733.44);
   projReco__598->SetBinContent(12,23381.61);
   projReco__598->SetBinContent(13,3183.326);
   projReco__598->SetBinContent(14,973.5294);
   projReco__598->SetBinError(14,23.93041);
   projReco__598->SetEntries(1029392);
   projReco__598->SetDirectory(0);
   projReco__598->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__598->SetLineColor(ci);
   projReco__598->SetLineWidth(3);
   projReco__598->GetXaxis()->SetTitle("True q3 [GeV/c]");
   projReco__598->GetXaxis()->SetRange(1,30);
   projReco__598->GetXaxis()->SetNdivisions(505);
   projReco__598->GetXaxis()->SetLabelFont(132);
   projReco__598->GetXaxis()->SetLabelSize(0.05);
   projReco__598->GetXaxis()->SetTitleSize(0.06);
   projReco__598->GetXaxis()->SetTitleFont(132);
   projReco__598->GetYaxis()->SetNdivisions(505);
   projReco__598->GetYaxis()->SetLabelFont(132);
   projReco__598->GetYaxis()->SetLabelSize(0.05);
   projReco__598->GetYaxis()->SetTitleSize(0.06);
   projReco__598->GetYaxis()->SetTitleFont(132);
   projReco__598->GetZaxis()->SetLabelFont(132);
   projReco__598->GetZaxis()->SetLabelSize(0.05);
   projReco__598->GetZaxis()->SetTitleSize(0.06);
   projReco__598->GetZaxis()->SetTitleFont(132);
   projReco__598->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis271[13] = {0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.1, 1.2, 3}; 
   
   TH1D *projReco__599 = new TH1D("projReco__599","",12, xAxis271);
   projReco__599->SetBinContent(1,81634.46);
   projReco__599->SetBinContent(2,336657);
   projReco__599->SetBinContent(3,534417.4);
   projReco__599->SetBinContent(4,625826.6);
   projReco__599->SetBinContent(5,564876.3);
   projReco__599->SetBinContent(6,441727.9);
   projReco__599->SetBinContent(7,302753.5);
   projReco__599->SetBinContent(8,193595.7);
   projReco__599->SetBinContent(9,109783.1);
   projReco__599->SetBinContent(10,58813.38);
   projReco__599->SetBinContent(11,30338.3);
   projReco__599->SetBinContent(12,2194.869);
   projReco__599->SetBinContent(13,220.5556);
   projReco__599->SetBinError(13,11.06937);
   projReco__599->SetMinimum(0);
   projReco__599->SetMaximum(1195799);
   projReco__599->SetEntries(746109.8);
   projReco__599->SetDirectory(0);
   projReco__599->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__599->SetLineColor(ci);
   projReco__599->SetLineWidth(3);
   projReco__599->GetXaxis()->SetTitle("q_{3} (GeV)");
   projReco__599->GetXaxis()->SetRange(1,30);
   projReco__599->GetXaxis()->SetNdivisions(505);
   projReco__599->GetXaxis()->SetLabelFont(132);
   projReco__599->GetXaxis()->SetLabelSize(0.05);
   projReco__599->GetXaxis()->SetTitleSize(0.06);
   projReco__599->GetXaxis()->SetTitleOffset(0.95);
   projReco__599->GetXaxis()->SetTitleFont(132);
   projReco__599->GetYaxis()->SetTitle("d#sigma/dq_{3} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__599->GetYaxis()->SetNdivisions(505);
   projReco__599->GetYaxis()->SetLabelFont(132);
   projReco__599->GetYaxis()->SetLabelSize(0.05);
   projReco__599->GetYaxis()->SetTitleSize(0.06);
   projReco__599->GetYaxis()->SetTitleOffset(1.1);
   projReco__599->GetYaxis()->SetTitleFont(132);
   projReco__599->GetZaxis()->SetLabelFont(132);
   projReco__599->GetZaxis()->SetLabelSize(0.05);
   projReco__599->GetZaxis()->SetTitleSize(0.06);
   projReco__599->GetZaxis()->SetTitleFont(132);
   projReco__599->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC1pip_costh_13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:10:10 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.2054795,-0.1652056,1.164384,1.014834);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__56 = new TH1D("thisHist__56","thisHist",30,0,1);
   thisHist__56->SetBinContent(0,0.5369046);
   thisHist__56->SetBinContent(1,0.03152789);
   thisHist__56->SetBinContent(2,0.03318936);
   thisHist__56->SetBinContent(3,0.03388052);
   thisHist__56->SetBinContent(4,0.03653886);
   thisHist__56->SetBinContent(5,0.03902441);
   thisHist__56->SetBinContent(6,0.04003458);
   thisHist__56->SetBinContent(7,0.04059283);
   thisHist__56->SetBinContent(8,0.04423475);
   thisHist__56->SetBinContent(9,0.04670701);
   thisHist__56->SetBinContent(10,0.05028247);
   thisHist__56->SetBinContent(11,0.05314019);
   thisHist__56->SetBinContent(12,0.05413706);
   thisHist__56->SetBinContent(13,0.05783215);
   thisHist__56->SetBinContent(14,0.06100887);
   thisHist__56->SetBinContent(15,0.06586034);
   thisHist__56->SetBinContent(16,0.06968834);
   thisHist__56->SetBinContent(17,0.07630761);
   thisHist__56->SetBinContent(18,0.0809597);
   thisHist__56->SetBinContent(19,0.08650233);
   thisHist__56->SetBinContent(20,0.09418493);
   thisHist__56->SetBinContent(21,0.1043797);
   thisHist__56->SetBinContent(22,0.1103609);
   thisHist__56->SetBinContent(23,0.1238254);
   thisHist__56->SetBinContent(24,0.1355088);
   thisHist__56->SetBinContent(25,0.1547685);
   thisHist__56->SetBinContent(26,0.1770188);
   thisHist__56->SetBinContent(27,0.209291);
   thisHist__56->SetBinContent(28,0.2612615);
   thisHist__56->SetBinContent(29,0.3669438);
   thisHist__56->SetBinContent(30,0.8045727);
   thisHist__56->SetBinContent(31,2.658338e-05);
   thisHist__56->SetBinError(0,0.002671399);
   thisHist__56->SetBinError(31,1.879729e-05);
   thisHist__56->SetMinimum(0);
   thisHist__56->SetMaximum(0.88503);
   thisHist__56->SetEntries(306996);
   thisHist__56->SetDirectory(0);
   thisHist__56->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__56->SetLineColor(ci);
   thisHist__56->SetLineWidth(3);
   thisHist__56->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__56->GetXaxis()->SetNdivisions(505);
   thisHist__56->GetXaxis()->SetLabelFont(132);
   thisHist__56->GetXaxis()->SetLabelSize(0.05);
   thisHist__56->GetXaxis()->SetTitleSize(0.06);
   thisHist__56->GetXaxis()->SetTitleOffset(0.95);
   thisHist__56->GetXaxis()->SetTitleFont(132);
   thisHist__56->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__56->GetYaxis()->SetNdivisions(505);
   thisHist__56->GetYaxis()->SetLabelFont(132);
   thisHist__56->GetYaxis()->SetLabelSize(0.05);
   thisHist__56->GetYaxis()->SetTitleSize(0.06);
   thisHist__56->GetYaxis()->SetTitleOffset(1.1);
   thisHist__56->GetYaxis()->SetTitleFont(132);
   thisHist__56->GetZaxis()->SetLabelFont(132);
   thisHist__56->GetZaxis()->SetLabelSize(0.05);
   thisHist__56->GetZaxis()->SetTitleSize(0.06);
   thisHist__56->GetZaxis()->SetTitleFont(132);
   thisHist__56->Draw("C");
   
   TH1D *thisHist__57 = new TH1D("thisHist__57","thisHist",30,0,1);
   thisHist__57->SetBinContent(0,0.5369046);
   thisHist__57->SetBinContent(1,0.03152789);
   thisHist__57->SetBinContent(2,0.03318936);
   thisHist__57->SetBinContent(3,0.03388052);
   thisHist__57->SetBinContent(4,0.03653886);
   thisHist__57->SetBinContent(5,0.03902441);
   thisHist__57->SetBinContent(6,0.04003458);
   thisHist__57->SetBinContent(7,0.04059283);
   thisHist__57->SetBinContent(8,0.04423475);
   thisHist__57->SetBinContent(9,0.04670701);
   thisHist__57->SetBinContent(10,0.05028247);
   thisHist__57->SetBinContent(11,0.05314019);
   thisHist__57->SetBinContent(12,0.05413706);
   thisHist__57->SetBinContent(13,0.05783215);
   thisHist__57->SetBinContent(14,0.06100887);
   thisHist__57->SetBinContent(15,0.06586034);
   thisHist__57->SetBinContent(16,0.06968834);
   thisHist__57->SetBinContent(17,0.07630761);
   thisHist__57->SetBinContent(18,0.0809597);
   thisHist__57->SetBinContent(19,0.08650233);
   thisHist__57->SetBinContent(20,0.09418493);
   thisHist__57->SetBinContent(21,0.1043797);
   thisHist__57->SetBinContent(22,0.1103609);
   thisHist__57->SetBinContent(23,0.1238254);
   thisHist__57->SetBinContent(24,0.1355088);
   thisHist__57->SetBinContent(25,0.1547685);
   thisHist__57->SetBinContent(26,0.1770188);
   thisHist__57->SetBinContent(27,0.209291);
   thisHist__57->SetBinContent(28,0.2612615);
   thisHist__57->SetBinContent(29,0.3669438);
   thisHist__57->SetBinContent(30,0.8045727);
   thisHist__57->SetBinContent(31,2.658338e-05);
   thisHist__57->SetBinError(0,0.002671399);
   thisHist__57->SetBinError(31,1.879729e-05);
   thisHist__57->SetMinimum(0);
   thisHist__57->SetMaximum(0.88503);
   thisHist__57->SetEntries(306996);
   thisHist__57->SetDirectory(0);
   thisHist__57->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__57->SetLineColor(ci);
   thisHist__57->SetLineWidth(3);
   thisHist__57->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__57->GetXaxis()->SetNdivisions(505);
   thisHist__57->GetXaxis()->SetLabelFont(132);
   thisHist__57->GetXaxis()->SetLabelSize(0.05);
   thisHist__57->GetXaxis()->SetTitleSize(0.06);
   thisHist__57->GetXaxis()->SetTitleOffset(0.95);
   thisHist__57->GetXaxis()->SetTitleFont(132);
   thisHist__57->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__57->GetYaxis()->SetNdivisions(505);
   thisHist__57->GetYaxis()->SetLabelFont(132);
   thisHist__57->GetYaxis()->SetLabelSize(0.05);
   thisHist__57->GetYaxis()->SetTitleSize(0.06);
   thisHist__57->GetYaxis()->SetTitleOffset(1.1);
   thisHist__57->GetYaxis()->SetTitleFont(132);
   thisHist__57->GetZaxis()->SetLabelFont(132);
   thisHist__57->GetZaxis()->SetLabelSize(0.05);
   thisHist__57->GetZaxis()->SetTitleSize(0.06);
   thisHist__57->GetZaxis()->SetTitleFont(132);
   thisHist__57->Draw("CSAME");
   
   TH1D *thisHist__58 = new TH1D("thisHist__58","thisHist",30,0,1);
   thisHist__58->SetBinContent(0,0.5846981);
   thisHist__58->SetBinContent(1,0.03321315);
   thisHist__58->SetBinContent(2,0.03462323);
   thisHist__58->SetBinContent(3,0.03570937);
   thisHist__58->SetBinContent(4,0.03905355);
   thisHist__58->SetBinContent(5,0.03890111);
   thisHist__58->SetBinContent(6,0.04119726);
   thisHist__58->SetBinContent(7,0.0436649);
   thisHist__58->SetBinContent(8,0.04537987);
   thisHist__58->SetBinContent(9,0.04855255);
   thisHist__58->SetBinContent(10,0.04956247);
   thisHist__58->SetBinContent(11,0.05269705);
   thisHist__58->SetBinContent(12,0.05748942);
   thisHist__58->SetBinContent(13,0.05918533);
   thisHist__58->SetBinContent(14,0.06360613);
   thisHist__58->SetBinContent(15,0.0654259);
   thisHist__58->SetBinContent(16,0.06977047);
   thisHist__58->SetBinContent(17,0.07526789);
   thisHist__58->SetBinContent(18,0.07941238);
   thisHist__58->SetBinContent(19,0.08522421);
   thisHist__58->SetBinContent(20,0.09279863);
   thisHist__58->SetBinContent(21,0.09731471);
   thisHist__58->SetBinContent(22,0.1104151);
   thisHist__58->SetBinContent(23,0.1190185);
   thisHist__58->SetBinContent(24,0.1283746);
   thisHist__58->SetBinContent(25,0.1465247);
   thisHist__58->SetBinContent(26,0.1660753);
   thisHist__58->SetBinContent(27,0.2009653);
   thisHist__58->SetBinContent(28,0.2464023);
   thisHist__58->SetBinContent(29,0.3463847);
   thisHist__58->SetBinContent(30,0.7045741);
   thisHist__58->SetBinError(0,0.002360245);
   thisHist__58->SetEntries(415791);
   thisHist__58->SetDirectory(0);
   thisHist__58->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__58->SetLineColor(ci);
   thisHist__58->SetLineWidth(3);
   thisHist__58->GetXaxis()->SetNdivisions(505);
   thisHist__58->GetXaxis()->SetLabelFont(132);
   thisHist__58->GetXaxis()->SetLabelSize(0.05);
   thisHist__58->GetXaxis()->SetTitleSize(0.06);
   thisHist__58->GetXaxis()->SetTitleFont(132);
   thisHist__58->GetYaxis()->SetNdivisions(505);
   thisHist__58->GetYaxis()->SetLabelFont(132);
   thisHist__58->GetYaxis()->SetLabelSize(0.05);
   thisHist__58->GetYaxis()->SetTitleSize(0.06);
   thisHist__58->GetYaxis()->SetTitleFont(132);
   thisHist__58->GetZaxis()->SetLabelFont(132);
   thisHist__58->GetZaxis()->SetLabelSize(0.05);
   thisHist__58->GetZaxis()->SetTitleSize(0.06);
   thisHist__58->GetZaxis()->SetTitleFont(132);
   thisHist__58->Draw("CSAME");
   
   TH1D *thisHist__59 = new TH1D("thisHist__59","thisHist",30,0,1);
   thisHist__59->SetBinContent(0,0.4255653);
   thisHist__59->SetBinContent(1,0.02492926);
   thisHist__59->SetBinContent(2,0.02525069);
   thisHist__59->SetBinContent(3,0.02706579);
   thisHist__59->SetBinContent(4,0.02871072);
   thisHist__59->SetBinContent(5,0.02924958);
   thisHist__59->SetBinContent(6,0.03262453);
   thisHist__59->SetBinContent(7,0.03347536);
   thisHist__59->SetBinContent(8,0.03466652);
   thisHist__59->SetBinContent(9,0.03765387);
   thisHist__59->SetBinContent(10,0.03978094);
   thisHist__59->SetBinContent(11,0.04204981);
   thisHist__59->SetBinContent(12,0.04431869);
   thisHist__59->SetBinContent(13,0.04692789);
   thisHist__59->SetBinContent(14,0.04904551);
   thisHist__59->SetBinContent(15,0.05335637);
   thisHist__59->SetBinContent(16,0.05559689);
   thisHist__59->SetBinContent(17,0.05925545);
   thisHist__59->SetBinContent(18,0.06429424);
   thisHist__59->SetBinContent(19,0.07099687);
   thisHist__59->SetBinContent(20,0.07552517);
   thisHist__59->SetBinContent(21,0.08268158);
   thisHist__59->SetBinContent(22,0.08885481);
   thisHist__59->SetBinContent(23,0.09949016);
   thisHist__59->SetBinContent(24,0.1110331);
   thisHist__59->SetBinContent(25,0.1234268);
   thisHist__59->SetBinContent(26,0.143166);
   thisHist__59->SetBinContent(27,0.1720658);
   thisHist__59->SetBinContent(28,0.2193246);
   thisHist__59->SetBinContent(29,0.3072624);
   thisHist__59->SetBinContent(30,0.6368731);
   thisHist__59->SetBinContent(31,0.0007468379);
   thisHist__59->SetBinError(0,0.002005777);
   thisHist__59->SetBinError(31,8.402583e-05);
   thisHist__59->SetEntries(347513);
   thisHist__59->SetDirectory(0);
   thisHist__59->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__59->SetLineColor(ci);
   thisHist__59->SetLineWidth(3);
   thisHist__59->GetXaxis()->SetNdivisions(505);
   thisHist__59->GetXaxis()->SetLabelFont(132);
   thisHist__59->GetXaxis()->SetLabelSize(0.05);
   thisHist__59->GetXaxis()->SetTitleSize(0.06);
   thisHist__59->GetXaxis()->SetTitleFont(132);
   thisHist__59->GetYaxis()->SetNdivisions(505);
   thisHist__59->GetYaxis()->SetLabelFont(132);
   thisHist__59->GetYaxis()->SetLabelSize(0.05);
   thisHist__59->GetYaxis()->SetTitleSize(0.06);
   thisHist__59->GetYaxis()->SetTitleFont(132);
   thisHist__59->GetZaxis()->SetLabelFont(132);
   thisHist__59->GetZaxis()->SetLabelSize(0.05);
   thisHist__59->GetZaxis()->SetTitleSize(0.06);
   thisHist__59->GetZaxis()->SetTitleFont(132);
   thisHist__59->Draw("CSAME");
   
   TH1D *thisHist__60 = new TH1D("thisHist__60","thisHist",30,0,1);
   thisHist__60->SetBinContent(0,0.4655182);
   thisHist__60->SetBinContent(1,0.02679255);
   thisHist__60->SetBinContent(2,0.02706775);
   thisHist__60->SetBinContent(3,0.03090088);
   thisHist__60->SetBinContent(4,0.03095985);
   thisHist__60->SetBinContent(5,0.03151025);
   thisHist__60->SetBinContent(6,0.03483229);
   thisHist__60->SetBinContent(7,0.03652279);
   thisHist__60->SetBinContent(8,0.03779067);
   thisHist__60->SetBinContent(9,0.03924529);
   thisHist__60->SetBinContent(10,0.04291133);
   thisHist__60->SetBinContent(11,0.04471978);
   thisHist__60->SetBinContent(12,0.04781577);
   thisHist__60->SetBinContent(13,0.0497225);
   thisHist__60->SetBinContent(14,0.05331974);
   thisHist__60->SetBinContent(15,0.0573396);
   thisHist__60->SetBinContent(16,0.06140861);
   thisHist__60->SetBinContent(17,0.06639167);
   thisHist__60->SetBinContent(18,0.06902572);
   thisHist__60->SetBinContent(19,0.07427415);
   thisHist__60->SetBinContent(20,0.08239251);
   thisHist__60->SetBinContent(21,0.08832894);
   thisHist__60->SetBinContent(22,0.09737118);
   thisHist__60->SetBinContent(23,0.1077992);
   thisHist__60->SetBinContent(24,0.1203011);
   thisHist__60->SetBinContent(25,0.1340119);
   thisHist__60->SetBinContent(26,0.1563128);
   thisHist__60->SetBinContent(27,0.1868304);
   thisHist__60->SetBinContent(28,0.2300268);
   thisHist__60->SetBinContent(29,0.3295307);
   thisHist__60->SetBinContent(30,0.6879573);
   thisHist__60->SetBinContent(31,0.0009140527);
   thisHist__60->SetBinError(0,0.002139008);
   thisHist__60->SetBinError(31,9.478284e-05);
   thisHist__60->SetEntries(361178);
   thisHist__60->SetDirectory(0);
   thisHist__60->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__60->SetLineColor(ci);
   thisHist__60->SetLineWidth(3);
   thisHist__60->GetXaxis()->SetNdivisions(505);
   thisHist__60->GetXaxis()->SetLabelFont(132);
   thisHist__60->GetXaxis()->SetLabelSize(0.05);
   thisHist__60->GetXaxis()->SetTitleSize(0.06);
   thisHist__60->GetXaxis()->SetTitleFont(132);
   thisHist__60->GetYaxis()->SetNdivisions(505);
   thisHist__60->GetYaxis()->SetLabelFont(132);
   thisHist__60->GetYaxis()->SetLabelSize(0.05);
   thisHist__60->GetYaxis()->SetTitleSize(0.06);
   thisHist__60->GetYaxis()->SetTitleFont(132);
   thisHist__60->GetZaxis()->SetLabelFont(132);
   thisHist__60->GetZaxis()->SetLabelSize(0.05);
   thisHist__60->GetZaxis()->SetTitleSize(0.06);
   thisHist__60->GetZaxis()->SetTitleFont(132);
   thisHist__60->Draw("CSAME");
   
   TH1D *thisHist__61 = new TH1D("thisHist__61","thisHist",30,0,1);
   thisHist__61->SetBinContent(0,0.4976998);
   thisHist__61->SetBinContent(1,0.02908089);
   thisHist__61->SetBinContent(2,0.03099534);
   thisHist__61->SetBinContent(3,0.03234012);
   thisHist__61->SetBinContent(4,0.03328333);
   thisHist__61->SetBinContent(5,0.03482423);
   thisHist__61->SetBinContent(6,0.03734569);
   thisHist__61->SetBinContent(7,0.04019401);
   thisHist__61->SetBinContent(8,0.04042748);
   thisHist__61->SetBinContent(9,0.04407894);
   thisHist__61->SetBinContent(10,0.04393886);
   thisHist__61->SetBinContent(11,0.04909385);
   thisHist__61->SetBinContent(12,0.05203556);
   thisHist__61->SetBinContent(13,0.05450099);
   thisHist__61->SetBinContent(14,0.05705981);
   thisHist__61->SetBinContent(15,0.06068325);
   thisHist__61->SetBinContent(16,0.06461487);
   thisHist__61->SetBinContent(17,0.07055432);
   thisHist__61->SetBinContent(18,0.07537312);
   thisHist__61->SetBinContent(19,0.07968762);
   thisHist__61->SetBinContent(20,0.08727069);
   thisHist__61->SetBinContent(21,0.09427476);
   thisHist__61->SetBinContent(22,0.1042859);
   thisHist__61->SetBinContent(23,0.1136433);
   thisHist__61->SetBinContent(24,0.1270071);
   thisHist__61->SetBinContent(25,0.1418464);
   thisHist__61->SetBinContent(26,0.1648478);
   thisHist__61->SetBinContent(27,0.1953295);
   thisHist__61->SetBinContent(28,0.247944);
   thisHist__61->SetBinContent(29,0.3543312);
   thisHist__61->SetBinContent(30,0.7330832);
   thisHist__61->SetBinContent(31,0.0007564394);
   thisHist__61->SetBinError(0,0.002155898);
   thisHist__61->SetBinError(31,8.404882e-05);
   thisHist__61->SetEntries(406096);
   thisHist__61->SetDirectory(0);
   thisHist__61->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__61->SetLineColor(ci);
   thisHist__61->SetLineWidth(3);
   thisHist__61->GetXaxis()->SetNdivisions(505);
   thisHist__61->GetXaxis()->SetLabelFont(132);
   thisHist__61->GetXaxis()->SetLabelSize(0.05);
   thisHist__61->GetXaxis()->SetTitleSize(0.06);
   thisHist__61->GetXaxis()->SetTitleFont(132);
   thisHist__61->GetYaxis()->SetNdivisions(505);
   thisHist__61->GetYaxis()->SetLabelFont(132);
   thisHist__61->GetYaxis()->SetLabelSize(0.05);
   thisHist__61->GetYaxis()->SetTitleSize(0.06);
   thisHist__61->GetYaxis()->SetTitleFont(132);
   thisHist__61->GetZaxis()->SetLabelFont(132);
   thisHist__61->GetZaxis()->SetLabelSize(0.05);
   thisHist__61->GetZaxis()->SetTitleSize(0.06);
   thisHist__61->GetZaxis()->SetTitleFont(132);
   thisHist__61->Draw("CSAME");
   
   TH1D *thisHist__62 = new TH1D("thisHist__62","thisHist",30,0,1);
   thisHist__62->SetBinContent(0,0.5369046);
   thisHist__62->SetBinContent(1,0.03152789);
   thisHist__62->SetBinContent(2,0.03318936);
   thisHist__62->SetBinContent(3,0.03388052);
   thisHist__62->SetBinContent(4,0.03653886);
   thisHist__62->SetBinContent(5,0.03902441);
   thisHist__62->SetBinContent(6,0.04003458);
   thisHist__62->SetBinContent(7,0.04059283);
   thisHist__62->SetBinContent(8,0.04423475);
   thisHist__62->SetBinContent(9,0.04670701);
   thisHist__62->SetBinContent(10,0.05028247);
   thisHist__62->SetBinContent(11,0.05314019);
   thisHist__62->SetBinContent(12,0.05413706);
   thisHist__62->SetBinContent(13,0.05783215);
   thisHist__62->SetBinContent(14,0.06100887);
   thisHist__62->SetBinContent(15,0.06586034);
   thisHist__62->SetBinContent(16,0.06968834);
   thisHist__62->SetBinContent(17,0.07630761);
   thisHist__62->SetBinContent(18,0.0809597);
   thisHist__62->SetBinContent(19,0.08650233);
   thisHist__62->SetBinContent(20,0.09418493);
   thisHist__62->SetBinContent(21,0.1043797);
   thisHist__62->SetBinContent(22,0.1103609);
   thisHist__62->SetBinContent(23,0.1238254);
   thisHist__62->SetBinContent(24,0.1355088);
   thisHist__62->SetBinContent(25,0.1547685);
   thisHist__62->SetBinContent(26,0.1770188);
   thisHist__62->SetBinContent(27,0.209291);
   thisHist__62->SetBinContent(28,0.2612615);
   thisHist__62->SetBinContent(29,0.3669438);
   thisHist__62->SetBinContent(30,0.8045727);
   thisHist__62->SetBinContent(31,2.658338e-05);
   thisHist__62->SetBinError(0,0.002671399);
   thisHist__62->SetBinError(31,1.879729e-05);
   thisHist__62->SetMinimum(0);
   thisHist__62->SetMaximum(0.88503);
   thisHist__62->SetEntries(306996);
   thisHist__62->SetDirectory(0);
   thisHist__62->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__62->SetLineColor(ci);
   thisHist__62->SetLineWidth(3);
   thisHist__62->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__62->GetXaxis()->SetNdivisions(505);
   thisHist__62->GetXaxis()->SetLabelFont(132);
   thisHist__62->GetXaxis()->SetLabelSize(0.05);
   thisHist__62->GetXaxis()->SetTitleSize(0.06);
   thisHist__62->GetXaxis()->SetTitleOffset(0.95);
   thisHist__62->GetXaxis()->SetTitleFont(132);
   thisHist__62->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__62->GetYaxis()->SetNdivisions(505);
   thisHist__62->GetYaxis()->SetLabelFont(132);
   thisHist__62->GetYaxis()->SetLabelSize(0.05);
   thisHist__62->GetYaxis()->SetTitleSize(0.06);
   thisHist__62->GetYaxis()->SetTitleOffset(1.1);
   thisHist__62->GetYaxis()->SetTitleFont(132);
   thisHist__62->GetZaxis()->SetLabelFont(132);
   thisHist__62->GetZaxis()->SetLabelSize(0.05);
   thisHist__62->GetZaxis()->SetTitleSize(0.06);
   thisHist__62->GetZaxis()->SetTitleFont(132);
   thisHist__62->Draw("sameaxis");
   Double_t xAxis32[12] = {0, 0.4, 0.55, 0.65, 0.73, 0.8, 0.85, 0.89, 0.92, 0.95, 0.97, 1}; 
   
   TH1D *modRate_px__63 = new TH1D("modRate_px__63","",11, xAxis32);
   modRate_px__63->SetBinContent(0,218870);
   modRate_px__63->SetBinContent(1,0.1694131);
   modRate_px__63->SetBinContent(2,0.3275222);
   modRate_px__63->SetBinContent(3,0.35877);
   modRate_px__63->SetBinContent(4,0.3699683);
   modRate_px__63->SetBinContent(5,0.3914985);
   modRate_px__63->SetBinContent(6,0.3894856);
   modRate_px__63->SetBinContent(7,0.4323633);
   modRate_px__63->SetBinContent(8,0.4945858);
   modRate_px__63->SetBinContent(9,0.5588325);
   modRate_px__63->SetBinContent(10,0.6585587);
   modRate_px__63->SetBinContent(11,0.8045727);
   modRate_px__63->SetBinContent(12,10.83676);
   modRate_px__63->SetBinError(0,1089);
   modRate_px__63->SetBinError(1,62.22263);
   modRate_px__63->SetBinError(2,68.67466);
   modRate_px__63->SetBinError(3,65.31915);
   modRate_px__63->SetBinError(4,69.10897);
   modRate_px__63->SetBinError(5,75.4019);
   modRate_px__63->SetBinError(6,68.79057);
   modRate_px__63->SetBinError(7,74.9528);
   modRate_px__63->SetBinError(8,76.63978);
   modRate_px__63->SetBinError(9,91.23686);
   modRate_px__63->SetBinError(10,93.40524);
   modRate_px__63->SetBinError(11,146.7868);
   modRate_px__63->SetBinError(12,7.662746);
   modRate_px__63->SetEntries(134672.5);
   modRate_px__63->SetDirectory(0);
   modRate_px__63->SetStats(0);
   modRate_px__63->SetLineStyle(7);
   modRate_px__63->SetLineWidth(3);
   modRate_px__63->GetXaxis()->SetTitle("cos#theta_{#mu}");
   modRate_px__63->GetXaxis()->SetRange(1,100);
   modRate_px__63->GetXaxis()->CenterTitle(true);
   modRate_px__63->GetXaxis()->SetNdivisions(505);
   modRate_px__63->GetXaxis()->SetLabelFont(132);
   modRate_px__63->GetXaxis()->SetLabelSize(0.05);
   modRate_px__63->GetXaxis()->SetTitleSize(0.06);
   modRate_px__63->GetXaxis()->SetTitleFont(132);
   modRate_px__63->GetYaxis()->SetNdivisions(505);
   modRate_px__63->GetYaxis()->SetLabelFont(132);
   modRate_px__63->GetYaxis()->SetLabelSize(0.05);
   modRate_px__63->GetYaxis()->SetTitleSize(0.06);
   modRate_px__63->GetYaxis()->SetTitleFont(132);
   modRate_px__63->GetZaxis()->SetLabelFont(132);
   modRate_px__63->GetZaxis()->SetLabelSize(0.05);
   modRate_px__63->GetZaxis()->SetTitleSize(0.06);
   modRate_px__63->GetZaxis()->SetTitleFont(132);
   modRate_px__63->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1,0,1,0.88503,0,0.1633385,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__64 = new TH1D("thisHist__64","thisHist",30,0,1);
   thisHist__64->SetBinContent(0,0.5369046);
   thisHist__64->SetBinContent(1,0.03152789);
   thisHist__64->SetBinContent(2,0.03318936);
   thisHist__64->SetBinContent(3,0.03388052);
   thisHist__64->SetBinContent(4,0.03653886);
   thisHist__64->SetBinContent(5,0.03902441);
   thisHist__64->SetBinContent(6,0.04003458);
   thisHist__64->SetBinContent(7,0.04059283);
   thisHist__64->SetBinContent(8,0.04423475);
   thisHist__64->SetBinContent(9,0.04670701);
   thisHist__64->SetBinContent(10,0.05028247);
   thisHist__64->SetBinContent(11,0.05314019);
   thisHist__64->SetBinContent(12,0.05413706);
   thisHist__64->SetBinContent(13,0.05783215);
   thisHist__64->SetBinContent(14,0.06100887);
   thisHist__64->SetBinContent(15,0.06586034);
   thisHist__64->SetBinContent(16,0.06968834);
   thisHist__64->SetBinContent(17,0.07630761);
   thisHist__64->SetBinContent(18,0.0809597);
   thisHist__64->SetBinContent(19,0.08650233);
   thisHist__64->SetBinContent(20,0.09418493);
   thisHist__64->SetBinContent(21,0.1043797);
   thisHist__64->SetBinContent(22,0.1103609);
   thisHist__64->SetBinContent(23,0.1238254);
   thisHist__64->SetBinContent(24,0.1355088);
   thisHist__64->SetBinContent(25,0.1547685);
   thisHist__64->SetBinContent(26,0.1770188);
   thisHist__64->SetBinContent(27,0.209291);
   thisHist__64->SetBinContent(28,0.2612615);
   thisHist__64->SetBinContent(29,0.3669438);
   thisHist__64->SetBinContent(30,0.8045727);
   thisHist__64->SetBinContent(31,2.658338e-05);
   thisHist__64->SetBinError(0,0.002671399);
   thisHist__64->SetBinError(31,1.879729e-05);
   thisHist__64->SetMinimum(0);
   thisHist__64->SetMaximum(0.88503);
   thisHist__64->SetEntries(306996);
   thisHist__64->SetDirectory(0);
   thisHist__64->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__64->SetLineColor(ci);
   thisHist__64->SetLineWidth(3);
   thisHist__64->GetXaxis()->SetTitle("cos #theta_{#mu}");
   thisHist__64->GetXaxis()->SetNdivisions(505);
   thisHist__64->GetXaxis()->SetLabelFont(132);
   thisHist__64->GetXaxis()->SetLabelSize(0.05);
   thisHist__64->GetXaxis()->SetTitleSize(0.06);
   thisHist__64->GetXaxis()->SetTitleOffset(0.95);
   thisHist__64->GetXaxis()->SetTitleFont(132);
   thisHist__64->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__64->GetYaxis()->SetNdivisions(505);
   thisHist__64->GetYaxis()->SetLabelFont(132);
   thisHist__64->GetYaxis()->SetLabelSize(0.05);
   thisHist__64->GetYaxis()->SetTitleSize(0.06);
   thisHist__64->GetYaxis()->SetTitleOffset(1.1);
   thisHist__64->GetYaxis()->SetTitleFont(132);
   thisHist__64->GetZaxis()->SetLabelFont(132);
   thisHist__64->GetZaxis()->SetLabelSize(0.05);
   thisHist__64->GetZaxis()->SetTitleSize(0.06);
   thisHist__64->GetZaxis()->SetTitleFont(132);
   thisHist__64->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC1pip_costh_13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:10:10 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.2054795,-40414.57,1.164384,248261);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis25[12] = {0, 0.4, 0.55, 0.65, 0.73, 0.8, 0.85, 0.89, 0.92, 0.95, 0.97, 1}; 
   
   TH1D *projReco__49 = new TH1D("projReco__49","",11, xAxis25);
   projReco__49->SetBinContent(0,100985);
   projReco__49->SetBinContent(1,2959.753);
   projReco__49->SetBinContent(2,8852.191);
   projReco__49->SetBinContent(3,12528.92);
   projReco__49->SetBinContent(4,16201.2);
   projReco__49->SetBinContent(5,21016.57);
   projReco__49->SetBinContent(6,26122.03);
   projReco__49->SetBinContent(7,34617.36);
   projReco__49->SetBinContent(8,48800.95);
   projReco__49->SetBinContent(9,67437.49);
   projReco__49->SetBinContent(10,97658.7);
   projReco__49->SetBinContent(11,142267.8);
   projReco__49->SetBinContent(12,66.66667);
   projReco__49->SetBinError(0,502.4565);
   projReco__49->SetBinError(12,47.14045);
   projReco__49->SetMinimum(0);
   projReco__49->SetMaximum(216506.6);
   projReco__49->SetEntries(134661.5);
   projReco__49->SetDirectory(0);
   projReco__49->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__49->SetLineColor(ci);
   projReco__49->SetLineWidth(3);
   projReco__49->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__49->GetXaxis()->SetRange(1,100);
   projReco__49->GetXaxis()->CenterTitle(true);
   projReco__49->GetXaxis()->SetNdivisions(505);
   projReco__49->GetXaxis()->SetLabelFont(132);
   projReco__49->GetXaxis()->SetLabelSize(0.05);
   projReco__49->GetXaxis()->SetTitleSize(0.06);
   projReco__49->GetXaxis()->SetTitleOffset(0.95);
   projReco__49->GetXaxis()->SetTitleFont(132);
   projReco__49->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__49->GetYaxis()->SetNdivisions(505);
   projReco__49->GetYaxis()->SetLabelFont(132);
   projReco__49->GetYaxis()->SetLabelSize(0.05);
   projReco__49->GetYaxis()->SetTitleSize(0.06);
   projReco__49->GetYaxis()->SetTitleOffset(1.1);
   projReco__49->GetYaxis()->SetTitleFont(132);
   projReco__49->GetZaxis()->SetLabelFont(132);
   projReco__49->GetZaxis()->SetLabelSize(0.05);
   projReco__49->GetZaxis()->SetTitleSize(0.06);
   projReco__49->GetZaxis()->SetTitleFont(132);
   projReco__49->Draw("HIST");
   Double_t xAxis26[12] = {0, 0.4, 0.55, 0.65, 0.73, 0.8, 0.85, 0.89, 0.92, 0.95, 0.97, 1}; 
   
   TH1D *projReco__50 = new TH1D("projReco__50","",11, xAxis26);
   projReco__50->SetBinContent(0,100985);
   projReco__50->SetBinContent(1,2959.753);
   projReco__50->SetBinContent(2,8852.191);
   projReco__50->SetBinContent(3,12528.92);
   projReco__50->SetBinContent(4,16201.2);
   projReco__50->SetBinContent(5,21016.57);
   projReco__50->SetBinContent(6,26122.03);
   projReco__50->SetBinContent(7,34617.36);
   projReco__50->SetBinContent(8,48800.95);
   projReco__50->SetBinContent(9,67437.49);
   projReco__50->SetBinContent(10,97658.7);
   projReco__50->SetBinContent(11,142267.8);
   projReco__50->SetBinContent(12,66.66667);
   projReco__50->SetBinError(0,502.4565);
   projReco__50->SetBinError(12,47.14045);
   projReco__50->SetMinimum(0);
   projReco__50->SetMaximum(216506.6);
   projReco__50->SetEntries(134661.5);
   projReco__50->SetDirectory(0);
   projReco__50->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__50->SetLineColor(ci);
   projReco__50->SetLineWidth(3);
   projReco__50->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__50->GetXaxis()->SetRange(1,100);
   projReco__50->GetXaxis()->CenterTitle(true);
   projReco__50->GetXaxis()->SetNdivisions(505);
   projReco__50->GetXaxis()->SetLabelFont(132);
   projReco__50->GetXaxis()->SetLabelSize(0.05);
   projReco__50->GetXaxis()->SetTitleSize(0.06);
   projReco__50->GetXaxis()->SetTitleOffset(0.95);
   projReco__50->GetXaxis()->SetTitleFont(132);
   projReco__50->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__50->GetYaxis()->SetNdivisions(505);
   projReco__50->GetYaxis()->SetLabelFont(132);
   projReco__50->GetYaxis()->SetLabelSize(0.05);
   projReco__50->GetYaxis()->SetTitleSize(0.06);
   projReco__50->GetYaxis()->SetTitleOffset(1.1);
   projReco__50->GetYaxis()->SetTitleFont(132);
   projReco__50->GetZaxis()->SetLabelFont(132);
   projReco__50->GetZaxis()->SetLabelSize(0.05);
   projReco__50->GetZaxis()->SetTitleSize(0.06);
   projReco__50->GetZaxis()->SetTitleFont(132);
   projReco__50->Draw("HIST SAME");
   Double_t xAxis27[16] = {0, 0.33, 0.45, 0.54, 0.61, 0.68, 0.74, 0.79, 0.83, 0.87, 0.9, 0.93, 0.95, 0.97, 0.99, 1}; 
   
   TH1D *projReco__51 = new TH1D("projReco__51","",15, xAxis27);
   projReco__51->SetBinContent(0,185966.7);
   projReco__51->SetBinContent(1,3656.437);
   projReco__51->SetBinContent(2,9092.874);
   projReco__51->SetBinContent(3,14537.6);
   projReco__51->SetBinContent(4,16965.5);
   projReco__51->SetBinContent(5,19815.77);
   projReco__51->SetBinContent(6,23449.97);
   projReco__51->SetBinContent(7,29061.5);
   projReco__51->SetBinContent(8,32728.68);
   projReco__51->SetBinContent(9,39229.79);
   projReco__51->SetBinContent(10,53700.36);
   projReco__51->SetBinContent(11,69017.7);
   projReco__51->SetBinContent(12,89715.83);
   projReco__51->SetBinContent(13,121274);
   projReco__51->SetBinContent(14,158985);
   projReco__51->SetBinContent(15,196824.2);
   projReco__51->SetBinError(0,750.6899);
   projReco__51->SetEntries(177629);
   projReco__51->SetDirectory(0);
   projReco__51->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__51->SetLineColor(ci);
   projReco__51->SetLineWidth(3);
   projReco__51->GetXaxis()->SetTitle("cos#theta_{#mu}");
   projReco__51->GetXaxis()->SetRange(1,100);
   projReco__51->GetXaxis()->CenterTitle(true);
   projReco__51->GetXaxis()->SetNdivisions(505);
   projReco__51->GetXaxis()->SetLabelFont(132);
   projReco__51->GetXaxis()->SetLabelSize(0.05);
   projReco__51->GetXaxis()->SetTitleSize(0.06);
   projReco__51->GetXaxis()->SetTitleFont(132);
   projReco__51->GetYaxis()->SetNdivisions(505);
   projReco__51->GetYaxis()->SetLabelFont(132);
   projReco__51->GetYaxis()->SetLabelSize(0.05);
   projReco__51->GetYaxis()->SetTitleSize(0.06);
   projReco__51->GetYaxis()->SetTitleFont(132);
   projReco__51->GetZaxis()->SetLabelFont(132);
   projReco__51->GetZaxis()->SetLabelSize(0.05);
   projReco__51->GetZaxis()->SetTitleSize(0.06);
   projReco__51->GetZaxis()->SetTitleFont(132);
   projReco__51->Draw("HIST SAME");
   Double_t xAxis28[13] = {0, 0.39, 0.53, 0.63, 0.71, 0.78, 0.83, 0.88, 0.91, 0.94, 0.96, 0.98, 1}; 
   
   TH1D *projReco__52 = new TH1D("projReco__52","",12, xAxis28);
   projReco__52->SetBinContent(0,115425.6);
   projReco__52->SetBinContent(1,3018.548);
   projReco__52->SetBinContent(2,8823.229);
   projReco__52->SetBinContent(3,12352.07);
   projReco__52->SetBinContent(4,16511.98);
   projReco__52->SetBinContent(5,20365.43);
   projReco__52->SetBinContent(6,25943.87);
   projReco__52->SetBinContent(7,33787.86);
   projReco__52->SetBinContent(8,47495.25);
   projReco__52->SetBinContent(9,68619.39);
   projReco__52->SetBinContent(10,90903.16);
   projReco__52->SetBinContent(11,122762);
   projReco__52->SetBinContent(12,161340.1);
   projReco__52->SetBinContent(13,3950);
   projReco__52->SetBinError(0,544.025);
   projReco__52->SetBinError(13,444.4097);
   projReco__52->SetEntries(144532.8);
   projReco__52->SetDirectory(0);
   projReco__52->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__52->SetLineColor(ci);
   projReco__52->SetLineWidth(3);
   projReco__52->GetXaxis()->SetTitle("cos#theta_{#mu}");
   projReco__52->GetXaxis()->SetRange(1,100);
   projReco__52->GetXaxis()->CenterTitle(true);
   projReco__52->GetXaxis()->SetNdivisions(505);
   projReco__52->GetXaxis()->SetLabelFont(132);
   projReco__52->GetXaxis()->SetLabelSize(0.05);
   projReco__52->GetXaxis()->SetTitleSize(0.06);
   projReco__52->GetXaxis()->SetTitleFont(132);
   projReco__52->GetYaxis()->SetNdivisions(505);
   projReco__52->GetYaxis()->SetLabelFont(132);
   projReco__52->GetYaxis()->SetLabelSize(0.05);
   projReco__52->GetYaxis()->SetTitleSize(0.06);
   projReco__52->GetYaxis()->SetTitleFont(132);
   projReco__52->GetZaxis()->SetLabelFont(132);
   projReco__52->GetZaxis()->SetLabelSize(0.05);
   projReco__52->GetZaxis()->SetTitleSize(0.06);
   projReco__52->GetZaxis()->SetTitleFont(132);
   projReco__52->Draw("HIST SAME");
   Double_t xAxis29[13] = {0, 0.39, 0.53, 0.62, 0.7, 0.77, 0.82, 0.87, 0.91, 0.94, 0.96, 0.98, 1}; 
   
   TH1D *projReco__53 = new TH1D("projReco__53","",12, xAxis29);
   projReco__53->SetBinContent(0,121446.2);
   projReco__53->SetBinContent(1,3153.18);
   projReco__53->SetBinContent(2,9428.175);
   projReco__53->SetBinContent(3,12819.49);
   projReco__53->SetBinContent(4,16482.49);
   projReco__53->SetBinContent(5,21080.17);
   projReco__53->SetBinContent(6,26240.18);
   projReco__53->SetBinContent(7,32363.98);
   projReco__53->SetBinContent(8,47907.55);
   projReco__53->SetBinContent(9,68661.25);
   projReco__53->SetBinContent(10,91527.56);
   projReco__53->SetBinContent(11,126418.2);
   projReco__53->SetBinContent(12,168550.6);
   projReco__53->SetBinContent(13,4650);
   projReco__53->SetBinError(0,558.0326);
   projReco__53->SetBinError(13,482.1825);
   projReco__53->SetEntries(150150.8);
   projReco__53->SetDirectory(0);
   projReco__53->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__53->SetLineColor(ci);
   projReco__53->SetLineWidth(3);
   projReco__53->GetXaxis()->SetTitle("cos#theta_{#mu}");
   projReco__53->GetXaxis()->SetRange(1,100);
   projReco__53->GetXaxis()->CenterTitle(true);
   projReco__53->GetXaxis()->SetNdivisions(505);
   projReco__53->GetXaxis()->SetLabelFont(132);
   projReco__53->GetXaxis()->SetLabelSize(0.05);
   projReco__53->GetXaxis()->SetTitleSize(0.06);
   projReco__53->GetXaxis()->SetTitleFont(132);
   projReco__53->GetYaxis()->SetNdivisions(505);
   projReco__53->GetYaxis()->SetLabelFont(132);
   projReco__53->GetYaxis()->SetLabelSize(0.05);
   projReco__53->GetYaxis()->SetTitleSize(0.06);
   projReco__53->GetYaxis()->SetTitleFont(132);
   projReco__53->GetZaxis()->SetLabelFont(132);
   projReco__53->GetZaxis()->SetLabelSize(0.05);
   projReco__53->GetZaxis()->SetTitleSize(0.06);
   projReco__53->GetZaxis()->SetTitleFont(132);
   projReco__53->Draw("HIST SAME");
   Double_t xAxis30[15] = {0, 0.36, 0.5, 0.59, 0.66, 0.73, 0.79, 0.84, 0.88, 0.91, 0.93, 0.95, 0.97, 0.99, 1}; 
   
   TH1D *projReco__54 = new TH1D("projReco__54","",14, xAxis30);
   projReco__54->SetBinContent(0,148038.9);
   projReco__54->SetBinContent(1,3284.878);
   projReco__54->SetBinContent(2,9047.382);
   projReco__54->SetBinContent(3,13722.14);
   projReco__54->SetBinContent(4,17099.94);
   projReco__54->SetBinContent(5,20353.6);
   projReco__54->SetBinContent(6,25932);
   projReco__54->SetBinContent(7,31414.77);
   projReco__54->SetBinContent(8,41631.7);
   projReco__54->SetBinContent(9,54938.05);
   projReco__54->SetBinContent(10,72761.84);
   projReco__54->SetBinContent(11,91953.13);
   projReco__54->SetBinContent(12,124258.5);
   projReco__54->SetBinContent(13,165830.9);
   projReco__54->SetBinContent(14,196573.6);
   projReco__54->SetBinContent(15,8100);
   projReco__54->SetBinError(0,641.2637);
   projReco__54->SetBinError(15,900);
   projReco__54->SetEntries(169343.9);
   projReco__54->SetDirectory(0);
   projReco__54->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__54->SetLineColor(ci);
   projReco__54->SetLineWidth(3);
   projReco__54->GetXaxis()->SetTitle("cos#theta_{#mu}");
   projReco__54->GetXaxis()->SetRange(1,100);
   projReco__54->GetXaxis()->CenterTitle(true);
   projReco__54->GetXaxis()->SetNdivisions(505);
   projReco__54->GetXaxis()->SetLabelFont(132);
   projReco__54->GetXaxis()->SetLabelSize(0.05);
   projReco__54->GetXaxis()->SetTitleSize(0.06);
   projReco__54->GetXaxis()->SetTitleFont(132);
   projReco__54->GetYaxis()->SetNdivisions(505);
   projReco__54->GetYaxis()->SetLabelFont(132);
   projReco__54->GetYaxis()->SetLabelSize(0.05);
   projReco__54->GetYaxis()->SetTitleSize(0.06);
   projReco__54->GetYaxis()->SetTitleFont(132);
   projReco__54->GetZaxis()->SetLabelFont(132);
   projReco__54->GetZaxis()->SetLabelSize(0.05);
   projReco__54->GetZaxis()->SetTitleSize(0.06);
   projReco__54->GetZaxis()->SetTitleFont(132);
   projReco__54->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis31[12] = {0, 0.4, 0.55, 0.65, 0.73, 0.8, 0.85, 0.89, 0.92, 0.95, 0.97, 1}; 
   
   TH1D *projReco__55 = new TH1D("projReco__55","",11, xAxis31);
   projReco__55->SetBinContent(0,100985);
   projReco__55->SetBinContent(1,2959.753);
   projReco__55->SetBinContent(2,8852.191);
   projReco__55->SetBinContent(3,12528.92);
   projReco__55->SetBinContent(4,16201.2);
   projReco__55->SetBinContent(5,21016.57);
   projReco__55->SetBinContent(6,26122.03);
   projReco__55->SetBinContent(7,34617.36);
   projReco__55->SetBinContent(8,48800.95);
   projReco__55->SetBinContent(9,67437.49);
   projReco__55->SetBinContent(10,97658.7);
   projReco__55->SetBinContent(11,142267.8);
   projReco__55->SetBinContent(12,66.66667);
   projReco__55->SetBinError(0,502.4565);
   projReco__55->SetBinError(12,47.14045);
   projReco__55->SetMinimum(0);
   projReco__55->SetMaximum(216506.6);
   projReco__55->SetEntries(134661.5);
   projReco__55->SetDirectory(0);
   projReco__55->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__55->SetLineColor(ci);
   projReco__55->SetLineWidth(3);
   projReco__55->GetXaxis()->SetTitle("cos #theta_{#mu}");
   projReco__55->GetXaxis()->SetRange(1,100);
   projReco__55->GetXaxis()->CenterTitle(true);
   projReco__55->GetXaxis()->SetNdivisions(505);
   projReco__55->GetXaxis()->SetLabelFont(132);
   projReco__55->GetXaxis()->SetLabelSize(0.05);
   projReco__55->GetXaxis()->SetTitleSize(0.06);
   projReco__55->GetXaxis()->SetTitleOffset(0.95);
   projReco__55->GetXaxis()->SetTitleFont(132);
   projReco__55->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#mu} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__55->GetYaxis()->SetNdivisions(505);
   projReco__55->GetYaxis()->SetLabelFont(132);
   projReco__55->GetYaxis()->SetLabelSize(0.05);
   projReco__55->GetYaxis()->SetTitleSize(0.06);
   projReco__55->GetYaxis()->SetTitleOffset(1.1);
   projReco__55->GetYaxis()->SetTitleFont(132);
   projReco__55->GetZaxis()->SetLabelFont(132);
   projReco__55->GetZaxis()->SetLabelSize(0.05);
   projReco__55->GetZaxis()->SetTitleSize(0.06);
   projReco__55->GetZaxis()->SetTitleFont(132);
   projReco__55->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC1pip_costh_211_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:08:52 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.2054795,-0.05582779,1.164384,0.3429421);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__8 = new TH1D("thisHist__8","thisHist",30,0,1);
   thisHist__8->SetBinContent(0,1.093454);
   thisHist__8->SetBinContent(1,0.04967105);
   thisHist__8->SetBinContent(2,0.05134581);
   thisHist__8->SetBinContent(3,0.05299398);
   thisHist__8->SetBinContent(4,0.05388452);
   thisHist__8->SetBinContent(5,0.05593144);
   thisHist__8->SetBinContent(6,0.05862966);
   thisHist__8->SetBinContent(7,0.06017149);
   thisHist__8->SetBinContent(8,0.06018478);
   thisHist__8->SetBinContent(9,0.0636805);
   thisHist__8->SetBinContent(10,0.06673759);
   thisHist__8->SetBinContent(11,0.06841234);
   thisHist__8->SetBinContent(12,0.0710308);
   thisHist__8->SetBinContent(13,0.07418094);
   thisHist__8->SetBinContent(14,0.07851403);
   thisHist__8->SetBinContent(15,0.0795242);
   thisHist__8->SetBinContent(16,0.08436237);
   thisHist__8->SetBinContent(17,0.08740617);
   thisHist__8->SetBinContent(18,0.0929488);
   thisHist__8->SetBinContent(19,0.1001662);
   thisHist__8->SetBinContent(20,0.1011897);
   thisHist__8->SetBinContent(21,0.1065595);
   thisHist__8->SetBinContent(22,0.1152921);
   thisHist__8->SetBinContent(23,0.1228418);
   thisHist__8->SetBinContent(24,0.1292484);
   thisHist__8->SetBinContent(25,0.1373829);
   thisHist__8->SetBinContent(26,0.1519108);
   thisHist__8->SetBinContent(27,0.1593275);
   thisHist__8->SetBinContent(28,0.1778428);
   thisHist__8->SetBinContent(29,0.2064067);
   thisHist__8->SetBinContent(30,0.2692631);
   thisHist__8->SetBinError(0,0.00381233);
   thisHist__8->SetMinimum(0);
   thisHist__8->SetMaximum(0.2990774);
   thisHist__8->SetEntries(306996);
   thisHist__8->SetDirectory(0);
   thisHist__8->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__8->SetLineColor(ci);
   thisHist__8->SetLineWidth(3);
   thisHist__8->GetXaxis()->SetTitle("cos #theta_{#pi}");
   thisHist__8->GetXaxis()->SetNdivisions(505);
   thisHist__8->GetXaxis()->SetLabelFont(132);
   thisHist__8->GetXaxis()->SetLabelSize(0.05);
   thisHist__8->GetXaxis()->SetTitleSize(0.06);
   thisHist__8->GetXaxis()->SetTitleOffset(0.95);
   thisHist__8->GetXaxis()->SetTitleFont(132);
   thisHist__8->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#pi} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__8->GetYaxis()->SetNdivisions(505);
   thisHist__8->GetYaxis()->SetLabelFont(132);
   thisHist__8->GetYaxis()->SetLabelSize(0.05);
   thisHist__8->GetYaxis()->SetTitleSize(0.06);
   thisHist__8->GetYaxis()->SetTitleOffset(1.1);
   thisHist__8->GetYaxis()->SetTitleFont(132);
   thisHist__8->GetZaxis()->SetLabelFont(132);
   thisHist__8->GetZaxis()->SetLabelSize(0.05);
   thisHist__8->GetZaxis()->SetTitleSize(0.06);
   thisHist__8->GetZaxis()->SetTitleFont(132);
   thisHist__8->Draw("C");
   
   TH1D *thisHist__9 = new TH1D("thisHist__9","thisHist",30,0,1);
   thisHist__9->SetBinContent(0,1.093454);
   thisHist__9->SetBinContent(1,0.04967105);
   thisHist__9->SetBinContent(2,0.05134581);
   thisHist__9->SetBinContent(3,0.05299398);
   thisHist__9->SetBinContent(4,0.05388452);
   thisHist__9->SetBinContent(5,0.05593144);
   thisHist__9->SetBinContent(6,0.05862966);
   thisHist__9->SetBinContent(7,0.06017149);
   thisHist__9->SetBinContent(8,0.06018478);
   thisHist__9->SetBinContent(9,0.0636805);
   thisHist__9->SetBinContent(10,0.06673759);
   thisHist__9->SetBinContent(11,0.06841234);
   thisHist__9->SetBinContent(12,0.0710308);
   thisHist__9->SetBinContent(13,0.07418094);
   thisHist__9->SetBinContent(14,0.07851403);
   thisHist__9->SetBinContent(15,0.0795242);
   thisHist__9->SetBinContent(16,0.08436237);
   thisHist__9->SetBinContent(17,0.08740617);
   thisHist__9->SetBinContent(18,0.0929488);
   thisHist__9->SetBinContent(19,0.1001662);
   thisHist__9->SetBinContent(20,0.1011897);
   thisHist__9->SetBinContent(21,0.1065595);
   thisHist__9->SetBinContent(22,0.1152921);
   thisHist__9->SetBinContent(23,0.1228418);
   thisHist__9->SetBinContent(24,0.1292484);
   thisHist__9->SetBinContent(25,0.1373829);
   thisHist__9->SetBinContent(26,0.1519108);
   thisHist__9->SetBinContent(27,0.1593275);
   thisHist__9->SetBinContent(28,0.1778428);
   thisHist__9->SetBinContent(29,0.2064067);
   thisHist__9->SetBinContent(30,0.2692631);
   thisHist__9->SetBinError(0,0.00381233);
   thisHist__9->SetMinimum(0);
   thisHist__9->SetMaximum(0.2990774);
   thisHist__9->SetEntries(306996);
   thisHist__9->SetDirectory(0);
   thisHist__9->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__9->SetLineColor(ci);
   thisHist__9->SetLineWidth(3);
   thisHist__9->GetXaxis()->SetTitle("cos #theta_{#pi}");
   thisHist__9->GetXaxis()->SetNdivisions(505);
   thisHist__9->GetXaxis()->SetLabelFont(132);
   thisHist__9->GetXaxis()->SetLabelSize(0.05);
   thisHist__9->GetXaxis()->SetTitleSize(0.06);
   thisHist__9->GetXaxis()->SetTitleOffset(0.95);
   thisHist__9->GetXaxis()->SetTitleFont(132);
   thisHist__9->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#pi} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__9->GetYaxis()->SetNdivisions(505);
   thisHist__9->GetYaxis()->SetLabelFont(132);
   thisHist__9->GetYaxis()->SetLabelSize(0.05);
   thisHist__9->GetYaxis()->SetTitleSize(0.06);
   thisHist__9->GetYaxis()->SetTitleOffset(1.1);
   thisHist__9->GetYaxis()->SetTitleFont(132);
   thisHist__9->GetZaxis()->SetLabelFont(132);
   thisHist__9->GetZaxis()->SetLabelSize(0.05);
   thisHist__9->GetZaxis()->SetTitleSize(0.06);
   thisHist__9->GetZaxis()->SetTitleFont(132);
   thisHist__9->Draw("CSAME");
   
   TH1D *thisHist__10 = new TH1D("thisHist__10","thisHist",30,0,1);
   thisHist__10->SetBinContent(0,1.066489);
   thisHist__10->SetBinContent(1,0.04958153);
   thisHist__10->SetBinContent(2,0.05172523);
   thisHist__10->SetBinContent(3,0.0524398);
   thisHist__10->SetBinContent(4,0.05458351);
   thisHist__10->SetBinContent(5,0.05581257);
   thisHist__10->SetBinContent(6,0.05789911);
   thisHist__10->SetBinContent(7,0.05996659);
   thisHist__10->SetBinContent(8,0.06047155);
   thisHist__10->SetBinContent(9,0.0631488);
   thisHist__10->SetBinContent(10,0.06467322);
   thisHist__10->SetBinContent(11,0.06790307);
   thisHist__10->SetBinContent(12,0.06925598);
   thisHist__10->SetBinContent(13,0.07252394);
   thisHist__10->SetBinContent(14,0.07357198);
   thisHist__10->SetBinContent(15,0.07850726);
   thisHist__10->SetBinContent(16,0.08165136);
   thisHist__10->SetBinContent(17,0.08468114);
   thisHist__10->SetBinContent(18,0.08746319);
   thisHist__10->SetBinContent(19,0.09118847);
   thisHist__10->SetBinContent(20,0.09607612);
   thisHist__10->SetBinContent(21,0.101202);
   thisHist__10->SetBinContent(22,0.1072139);
   thisHist__10->SetBinContent(23,0.1152551);
   thisHist__10->SetBinContent(24,0.1205811);
   thisHist__10->SetBinContent(25,0.1309185);
   thisHist__10->SetBinContent(26,0.140427);
   thisHist__10->SetBinContent(27,0.1523651);
   thisHist__10->SetBinContent(28,0.1751932);
   thisHist__10->SetBinContent(29,0.2068247);
   thisHist__10->SetBinContent(30,0.2718886);
   thisHist__10->SetBinError(0,0.003187641);
   thisHist__10->SetEntries(415791);
   thisHist__10->SetDirectory(0);
   thisHist__10->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__10->SetLineColor(ci);
   thisHist__10->SetLineWidth(3);
   thisHist__10->GetXaxis()->SetNdivisions(505);
   thisHist__10->GetXaxis()->SetLabelFont(132);
   thisHist__10->GetXaxis()->SetLabelSize(0.05);
   thisHist__10->GetXaxis()->SetTitleSize(0.06);
   thisHist__10->GetXaxis()->SetTitleFont(132);
   thisHist__10->GetYaxis()->SetNdivisions(505);
   thisHist__10->GetYaxis()->SetLabelFont(132);
   thisHist__10->GetYaxis()->SetLabelSize(0.05);
   thisHist__10->GetYaxis()->SetTitleSize(0.06);
   thisHist__10->GetYaxis()->SetTitleFont(132);
   thisHist__10->GetZaxis()->SetLabelFont(132);
   thisHist__10->GetZaxis()->SetLabelSize(0.05);
   thisHist__10->GetZaxis()->SetTitleSize(0.06);
   thisHist__10->GetZaxis()->SetTitleFont(132);
   thisHist__10->Draw("CSAME");
   
   TH1D *thisHist__11 = new TH1D("thisHist__11","thisHist",30,0,1);
   thisHist__11->SetBinContent(0,0.728479);
   thisHist__11->SetBinContent(1,0.03819272);
   thisHist__11->SetBinContent(2,0.04175675);
   thisHist__11->SetBinContent(3,0.04156768);
   thisHist__11->SetBinContent(4,0.04383655);
   thisHist__11->SetBinContent(5,0.04634177);
   thisHist__11->SetBinContent(6,0.04637958);
   thisHist__11->SetBinContent(7,0.04994361);
   thisHist__11->SetBinContent(8,0.05094569);
   thisHist__11->SetBinContent(9,0.05289314);
   thisHist__11->SetBinContent(10,0.05561579);
   thisHist__11->SetBinContent(11,0.05734581);
   thisHist__11->SetBinContent(12,0.06112727);
   thisHist__11->SetBinContent(13,0.06363248);
   thisHist__11->SetBinContent(14,0.06735722);
   thisHist__11->SetBinContent(15,0.07102523);
   thisHist__11->SetBinContent(16,0.07346427);
   thisHist__11->SetBinContent(17,0.07659343);
   thisHist__11->SetBinContent(18,0.08155659);
   thisHist__11->SetBinContent(19,0.08561221);
   thisHist__11->SetBinContent(20,0.08867519);
   thisHist__11->SetBinContent(21,0.09551017);
   thisHist__11->SetBinContent(22,0.1009838);
   thisHist__11->SetBinContent(23,0.1070153);
   thisHist__11->SetBinContent(24,0.114512);
   thisHist__11->SetBinContent(25,0.1231432);
   thisHist__11->SetBinContent(26,0.131226);
   thisHist__11->SetBinContent(27,0.1427595);
   thisHist__11->SetBinContent(28,0.1567792);
   thisHist__11->SetBinContent(29,0.177842);
   thisHist__11->SetBinContent(30,0.2131513);
   thisHist__11->SetBinError(0,0.002624268);
   thisHist__11->SetEntries(347513);
   thisHist__11->SetDirectory(0);
   thisHist__11->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__11->SetLineColor(ci);
   thisHist__11->SetLineWidth(3);
   thisHist__11->GetXaxis()->SetNdivisions(505);
   thisHist__11->GetXaxis()->SetLabelFont(132);
   thisHist__11->GetXaxis()->SetLabelSize(0.05);
   thisHist__11->GetXaxis()->SetTitleSize(0.06);
   thisHist__11->GetXaxis()->SetTitleFont(132);
   thisHist__11->GetYaxis()->SetNdivisions(505);
   thisHist__11->GetYaxis()->SetLabelFont(132);
   thisHist__11->GetYaxis()->SetLabelSize(0.05);
   thisHist__11->GetYaxis()->SetTitleSize(0.06);
   thisHist__11->GetYaxis()->SetTitleFont(132);
   thisHist__11->GetZaxis()->SetLabelFont(132);
   thisHist__11->GetZaxis()->SetLabelSize(0.05);
   thisHist__11->GetZaxis()->SetTitleSize(0.06);
   thisHist__11->GetZaxis()->SetTitleFont(132);
   thisHist__11->Draw("CSAME");
   
   TH1D *thisHist__12 = new TH1D("thisHist__12","thisHist",30,0,1);
   thisHist__12->SetBinContent(0,0.7842867);
   thisHist__12->SetBinContent(1,0.04254768);
   thisHist__12->SetBinContent(2,0.04421853);
   thisHist__12->SetBinContent(3,0.04590903);
   thisHist__12->SetBinContent(4,0.04702948);
   thisHist__12->SetBinContent(5,0.04835633);
   thisHist__12->SetBinContent(6,0.05178649);
   thisHist__12->SetBinContent(7,0.05308385);
   thisHist__12->SetBinContent(8,0.05575721);
   thisHist__12->SetBinContent(9,0.05818486);
   thisHist__12->SetBinContent(10,0.05945274);
   thisHist__12->SetBinContent(11,0.06454391);
   thisHist__12->SetBinContent(12,0.06513362);
   thisHist__12->SetBinContent(13,0.06908469);
   thisHist__12->SetBinContent(14,0.07243622);
   thisHist__12->SetBinContent(15,0.07644625);
   thisHist__12->SetBinContent(16,0.07988624);
   thisHist__12->SetBinContent(17,0.08496758);
   thisHist__12->SetBinContent(18,0.08817168);
   thisHist__12->SetBinContent(19,0.0922112);
   thisHist__12->SetBinContent(20,0.09556273);
   thisHist__12->SetBinContent(21,0.1030029);
   thisHist__12->SetBinContent(22,0.1096372);
   thisHist__12->SetBinContent(23,0.1166941);
   thisHist__12->SetBinContent(24,0.1225912);
   thisHist__12->SetBinContent(25,0.1319578);
   thisHist__12->SetBinContent(26,0.1439092);
   thisHist__12->SetBinContent(27,0.1538754);
   thisHist__12->SetBinContent(28,0.1678515);
   thisHist__12->SetBinContent(29,0.1927668);
   thisHist__12->SetBinContent(30,0.2285033);
   thisHist__12->SetBinError(0,0.002776397);
   thisHist__12->SetEntries(361178);
   thisHist__12->SetDirectory(0);
   thisHist__12->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__12->SetLineColor(ci);
   thisHist__12->SetLineWidth(3);
   thisHist__12->GetXaxis()->SetNdivisions(505);
   thisHist__12->GetXaxis()->SetLabelFont(132);
   thisHist__12->GetXaxis()->SetLabelSize(0.05);
   thisHist__12->GetXaxis()->SetTitleSize(0.06);
   thisHist__12->GetXaxis()->SetTitleFont(132);
   thisHist__12->GetYaxis()->SetNdivisions(505);
   thisHist__12->GetYaxis()->SetLabelFont(132);
   thisHist__12->GetYaxis()->SetLabelSize(0.05);
   thisHist__12->GetYaxis()->SetTitleSize(0.06);
   thisHist__12->GetYaxis()->SetTitleFont(132);
   thisHist__12->GetZaxis()->SetLabelFont(132);
   thisHist__12->GetZaxis()->SetLabelSize(0.05);
   thisHist__12->GetZaxis()->SetTitleSize(0.06);
   thisHist__12->GetZaxis()->SetTitleFont(132);
   thisHist__12->Draw("CSAME");
   
   TH1D *thisHist__13 = new TH1D("thisHist__13","thisHist",30,0,1);
   thisHist__13->SetBinContent(0,0.868271);
   thisHist__13->SetBinContent(1,0.04681519);
   thisHist__13->SetBinContent(2,0.04813196);
   thisHist__13->SetBinContent(3,0.0491779);
   thisHist__13->SetBinContent(4,0.05256787);
   thisHist__13->SetBinContent(5,0.05464107);
   thisHist__13->SetBinContent(6,0.05685436);
   thisHist__13->SetBinContent(7,0.05920773);
   thisHist__13->SetBinContent(8,0.06067391);
   thisHist__13->SetBinContent(9,0.06489503);
   thisHist__13->SetBinContent(10,0.06716435);
   thisHist__13->SetBinContent(11,0.06942433);
   thisHist__13->SetBinContent(12,0.07236604);
   thisHist__13->SetBinContent(13,0.07527039);
   thisHist__13->SetBinContent(14,0.07973432);
   thisHist__13->SetBinContent(15,0.08287214);
   thisHist__13->SetBinContent(16,0.08537493);
   thisHist__13->SetBinContent(17,0.08988555);
   thisHist__13->SetBinContent(18,0.09527401);
   thisHist__13->SetBinContent(19,0.09870133);
   thisHist__13->SetBinContent(20,0.1047528);
   thisHist__13->SetBinContent(21,0.1085631);
   thisHist__13->SetBinContent(22,0.115315);
   thisHist__13->SetBinContent(23,0.1210116);
   thisHist__13->SetBinContent(24,0.129155);
   thisHist__13->SetBinContent(25,0.1362525);
   thisHist__13->SetBinContent(26,0.1471321);
   thisHist__13->SetBinContent(27,0.1581986);
   thisHist__13->SetBinContent(28,0.1742239);
   thisHist__13->SetBinContent(29,0.1938166);
   thisHist__13->SetBinContent(30,0.2267077);
   thisHist__13->SetBinError(0,0.002847556);
   thisHist__13->SetEntries(406096);
   thisHist__13->SetDirectory(0);
   thisHist__13->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__13->SetLineColor(ci);
   thisHist__13->SetLineWidth(3);
   thisHist__13->GetXaxis()->SetNdivisions(505);
   thisHist__13->GetXaxis()->SetLabelFont(132);
   thisHist__13->GetXaxis()->SetLabelSize(0.05);
   thisHist__13->GetXaxis()->SetTitleSize(0.06);
   thisHist__13->GetXaxis()->SetTitleFont(132);
   thisHist__13->GetYaxis()->SetNdivisions(505);
   thisHist__13->GetYaxis()->SetLabelFont(132);
   thisHist__13->GetYaxis()->SetLabelSize(0.05);
   thisHist__13->GetYaxis()->SetTitleSize(0.06);
   thisHist__13->GetYaxis()->SetTitleFont(132);
   thisHist__13->GetZaxis()->SetLabelFont(132);
   thisHist__13->GetZaxis()->SetLabelSize(0.05);
   thisHist__13->GetZaxis()->SetTitleSize(0.06);
   thisHist__13->GetZaxis()->SetTitleFont(132);
   thisHist__13->Draw("CSAME");
   
   TH1D *thisHist__14 = new TH1D("thisHist__14","thisHist",30,0,1);
   thisHist__14->SetBinContent(0,1.093454);
   thisHist__14->SetBinContent(1,0.04967105);
   thisHist__14->SetBinContent(2,0.05134581);
   thisHist__14->SetBinContent(3,0.05299398);
   thisHist__14->SetBinContent(4,0.05388452);
   thisHist__14->SetBinContent(5,0.05593144);
   thisHist__14->SetBinContent(6,0.05862966);
   thisHist__14->SetBinContent(7,0.06017149);
   thisHist__14->SetBinContent(8,0.06018478);
   thisHist__14->SetBinContent(9,0.0636805);
   thisHist__14->SetBinContent(10,0.06673759);
   thisHist__14->SetBinContent(11,0.06841234);
   thisHist__14->SetBinContent(12,0.0710308);
   thisHist__14->SetBinContent(13,0.07418094);
   thisHist__14->SetBinContent(14,0.07851403);
   thisHist__14->SetBinContent(15,0.0795242);
   thisHist__14->SetBinContent(16,0.08436237);
   thisHist__14->SetBinContent(17,0.08740617);
   thisHist__14->SetBinContent(18,0.0929488);
   thisHist__14->SetBinContent(19,0.1001662);
   thisHist__14->SetBinContent(20,0.1011897);
   thisHist__14->SetBinContent(21,0.1065595);
   thisHist__14->SetBinContent(22,0.1152921);
   thisHist__14->SetBinContent(23,0.1228418);
   thisHist__14->SetBinContent(24,0.1292484);
   thisHist__14->SetBinContent(25,0.1373829);
   thisHist__14->SetBinContent(26,0.1519108);
   thisHist__14->SetBinContent(27,0.1593275);
   thisHist__14->SetBinContent(28,0.1778428);
   thisHist__14->SetBinContent(29,0.2064067);
   thisHist__14->SetBinContent(30,0.2692631);
   thisHist__14->SetBinError(0,0.00381233);
   thisHist__14->SetMinimum(0);
   thisHist__14->SetMaximum(0.2990774);
   thisHist__14->SetEntries(306996);
   thisHist__14->SetDirectory(0);
   thisHist__14->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__14->SetLineColor(ci);
   thisHist__14->SetLineWidth(3);
   thisHist__14->GetXaxis()->SetTitle("cos #theta_{#pi}");
   thisHist__14->GetXaxis()->SetNdivisions(505);
   thisHist__14->GetXaxis()->SetLabelFont(132);
   thisHist__14->GetXaxis()->SetLabelSize(0.05);
   thisHist__14->GetXaxis()->SetTitleSize(0.06);
   thisHist__14->GetXaxis()->SetTitleOffset(0.95);
   thisHist__14->GetXaxis()->SetTitleFont(132);
   thisHist__14->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#pi} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__14->GetYaxis()->SetNdivisions(505);
   thisHist__14->GetYaxis()->SetLabelFont(132);
   thisHist__14->GetYaxis()->SetLabelSize(0.05);
   thisHist__14->GetYaxis()->SetTitleSize(0.06);
   thisHist__14->GetYaxis()->SetTitleOffset(1.1);
   thisHist__14->GetYaxis()->SetTitleFont(132);
   thisHist__14->GetZaxis()->SetLabelFont(132);
   thisHist__14->GetZaxis()->SetLabelSize(0.05);
   thisHist__14->GetZaxis()->SetTitleSize(0.06);
   thisHist__14->GetZaxis()->SetTitleFont(132);
   thisHist__14->Draw("sameaxis");
   Double_t xAxis8[9] = {0, 0.45, 0.6, 0.7, 0.78, 0.84, 0.89, 0.94, 1}; 
   
   TH1D *modRate_px__15 = new TH1D("modRate_px__15","",8, xAxis8);
   modRate_px__15->SetBinContent(0,253257);
   modRate_px__15->SetBinContent(1,0.05563764);
   modRate_px__15->SetBinContent(2,0.1135205);
   modRate_px__15->SetBinContent(3,0.1531918);
   modRate_px__15->SetBinContent(4,0.1793141);
   modRate_px__15->SetBinContent(5,0.2032863);
   modRate_px__15->SetBinContent(6,0.2487991);
   modRate_px__15->SetBinContent(7,0.2718886);
   modRate_px__15->SetBinContent(8,0.2705672);
   modRate_px__15->SetBinError(0,882.9808);
   modRate_px__15->SetBinError(1,33.82823);
   modRate_px__15->SetBinError(2,31.88655);
   modRate_px__15->SetBinError(3,33.7562);
   modRate_px__15->SetBinError(4,37.24103);
   modRate_px__15->SetBinError(5,36.53147);
   modRate_px__15->SetBinError(6,40.68947);
   modRate_px__15->SetBinError(7,45.96996);
   modRate_px__15->SetBinError(8,52.07751);
   modRate_px__15->SetEntries(94304.59);
   modRate_px__15->SetDirectory(0);
   modRate_px__15->SetStats(0);
   modRate_px__15->SetLineStyle(7);
   modRate_px__15->SetLineWidth(3);
   modRate_px__15->GetXaxis()->SetTitle("cos#theta_{#pi}");
   modRate_px__15->GetXaxis()->SetRange(1,100);
   modRate_px__15->GetXaxis()->CenterTitle(true);
   modRate_px__15->GetXaxis()->SetNdivisions(505);
   modRate_px__15->GetXaxis()->SetLabelFont(132);
   modRate_px__15->GetXaxis()->SetLabelSize(0.05);
   modRate_px__15->GetXaxis()->SetTitleSize(0.06);
   modRate_px__15->GetXaxis()->SetTitleFont(132);
   modRate_px__15->GetYaxis()->SetNdivisions(505);
   modRate_px__15->GetYaxis()->SetLabelFont(132);
   modRate_px__15->GetYaxis()->SetLabelSize(0.05);
   modRate_px__15->GetYaxis()->SetTitleSize(0.06);
   modRate_px__15->GetYaxis()->SetTitleFont(132);
   modRate_px__15->GetZaxis()->SetLabelFont(132);
   modRate_px__15->GetZaxis()->SetLabelSize(0.05);
   modRate_px__15->GetZaxis()->SetTitleSize(0.06);
   modRate_px__15->GetZaxis()->SetTitleFont(132);
   modRate_px__15->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1,0,1,0.2990774,0,0.09714995,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__16 = new TH1D("thisHist__16","thisHist",30,0,1);
   thisHist__16->SetBinContent(0,1.093454);
   thisHist__16->SetBinContent(1,0.04967105);
   thisHist__16->SetBinContent(2,0.05134581);
   thisHist__16->SetBinContent(3,0.05299398);
   thisHist__16->SetBinContent(4,0.05388452);
   thisHist__16->SetBinContent(5,0.05593144);
   thisHist__16->SetBinContent(6,0.05862966);
   thisHist__16->SetBinContent(7,0.06017149);
   thisHist__16->SetBinContent(8,0.06018478);
   thisHist__16->SetBinContent(9,0.0636805);
   thisHist__16->SetBinContent(10,0.06673759);
   thisHist__16->SetBinContent(11,0.06841234);
   thisHist__16->SetBinContent(12,0.0710308);
   thisHist__16->SetBinContent(13,0.07418094);
   thisHist__16->SetBinContent(14,0.07851403);
   thisHist__16->SetBinContent(15,0.0795242);
   thisHist__16->SetBinContent(16,0.08436237);
   thisHist__16->SetBinContent(17,0.08740617);
   thisHist__16->SetBinContent(18,0.0929488);
   thisHist__16->SetBinContent(19,0.1001662);
   thisHist__16->SetBinContent(20,0.1011897);
   thisHist__16->SetBinContent(21,0.1065595);
   thisHist__16->SetBinContent(22,0.1152921);
   thisHist__16->SetBinContent(23,0.1228418);
   thisHist__16->SetBinContent(24,0.1292484);
   thisHist__16->SetBinContent(25,0.1373829);
   thisHist__16->SetBinContent(26,0.1519108);
   thisHist__16->SetBinContent(27,0.1593275);
   thisHist__16->SetBinContent(28,0.1778428);
   thisHist__16->SetBinContent(29,0.2064067);
   thisHist__16->SetBinContent(30,0.2692631);
   thisHist__16->SetBinError(0,0.00381233);
   thisHist__16->SetMinimum(0);
   thisHist__16->SetMaximum(0.2990774);
   thisHist__16->SetEntries(306996);
   thisHist__16->SetDirectory(0);
   thisHist__16->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__16->SetLineColor(ci);
   thisHist__16->SetLineWidth(3);
   thisHist__16->GetXaxis()->SetTitle("cos #theta_{#pi}");
   thisHist__16->GetXaxis()->SetNdivisions(505);
   thisHist__16->GetXaxis()->SetLabelFont(132);
   thisHist__16->GetXaxis()->SetLabelSize(0.05);
   thisHist__16->GetXaxis()->SetTitleSize(0.06);
   thisHist__16->GetXaxis()->SetTitleOffset(0.95);
   thisHist__16->GetXaxis()->SetTitleFont(132);
   thisHist__16->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#pi} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__16->GetYaxis()->SetNdivisions(505);
   thisHist__16->GetYaxis()->SetLabelFont(132);
   thisHist__16->GetYaxis()->SetLabelSize(0.05);
   thisHist__16->GetYaxis()->SetTitleSize(0.06);
   thisHist__16->GetYaxis()->SetTitleOffset(1.1);
   thisHist__16->GetYaxis()->SetTitleFont(132);
   thisHist__16->GetZaxis()->SetLabelFont(132);
   thisHist__16->GetZaxis()->SetLabelSize(0.05);
   thisHist__16->GetZaxis()->SetTitleSize(0.06);
   thisHist__16->GetZaxis()->SetTitleFont(132);
   thisHist__16->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC1pip_costh_211_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:08:51 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.2054795,-11020.34,1.164384,67696.4);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis1[9] = {0, 0.45, 0.6, 0.7, 0.78, 0.84, 0.89, 0.94, 1}; 
   
   TH1D *projReco__1 = new TH1D("projReco__1","",8, xAxis1);
   projReco__1->SetBinContent(0,182813.3);
   projReco__1->SetBinContent(1,2496.308);
   projReco__1->SetBinContent(2,7091.818);
   projReco__1->SetBinContent(3,11524.3);
   projReco__1->SetBinContent(4,15796.58);
   projReco__1->SetBinContent(5,20091.92);
   projReco__1->SetBinContent(6,27746.41);
   projReco__1->SetBinContent(7,33603.28);
   projReco__1->SetBinContent(8,37954.83);
   projReco__1->SetBinError(0,637.3789);
   projReco__1->SetMinimum(0);
   projReco__1->SetMaximum(59037.56);
   projReco__1->SetEntries(94296.59);
   projReco__1->SetDirectory(0);
   projReco__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__1->SetLineColor(ci);
   projReco__1->SetLineWidth(3);
   projReco__1->GetXaxis()->SetTitle("cos #theta_{#pi}");
   projReco__1->GetXaxis()->SetRange(1,100);
   projReco__1->GetXaxis()->CenterTitle(true);
   projReco__1->GetXaxis()->SetNdivisions(505);
   projReco__1->GetXaxis()->SetLabelFont(132);
   projReco__1->GetXaxis()->SetLabelSize(0.05);
   projReco__1->GetXaxis()->SetTitleSize(0.06);
   projReco__1->GetXaxis()->SetTitleOffset(0.95);
   projReco__1->GetXaxis()->SetTitleFont(132);
   projReco__1->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#pi} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__1->GetYaxis()->SetNdivisions(505);
   projReco__1->GetYaxis()->SetLabelFont(132);
   projReco__1->GetYaxis()->SetLabelSize(0.05);
   projReco__1->GetYaxis()->SetTitleSize(0.06);
   projReco__1->GetYaxis()->SetTitleOffset(1.1);
   projReco__1->GetYaxis()->SetTitleFont(132);
   projReco__1->GetZaxis()->SetLabelFont(132);
   projReco__1->GetZaxis()->SetLabelSize(0.05);
   projReco__1->GetZaxis()->SetTitleSize(0.06);
   projReco__1->GetZaxis()->SetTitleFont(132);
   projReco__1->Draw("HIST");
   Double_t xAxis2[9] = {0, 0.45, 0.6, 0.7, 0.78, 0.84, 0.89, 0.94, 1}; 
   
   TH1D *projReco__2 = new TH1D("projReco__2","",8, xAxis2);
   projReco__2->SetBinContent(0,182813.3);
   projReco__2->SetBinContent(1,2496.308);
   projReco__2->SetBinContent(2,7091.818);
   projReco__2->SetBinContent(3,11524.3);
   projReco__2->SetBinContent(4,15796.58);
   projReco__2->SetBinContent(5,20091.92);
   projReco__2->SetBinContent(6,27746.41);
   projReco__2->SetBinContent(7,33603.28);
   projReco__2->SetBinContent(8,37954.83);
   projReco__2->SetBinError(0,637.3789);
   projReco__2->SetMinimum(0);
   projReco__2->SetMaximum(59037.56);
   projReco__2->SetEntries(94296.59);
   projReco__2->SetDirectory(0);
   projReco__2->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__2->SetLineColor(ci);
   projReco__2->SetLineWidth(3);
   projReco__2->GetXaxis()->SetTitle("cos #theta_{#pi}");
   projReco__2->GetXaxis()->SetRange(1,100);
   projReco__2->GetXaxis()->CenterTitle(true);
   projReco__2->GetXaxis()->SetNdivisions(505);
   projReco__2->GetXaxis()->SetLabelFont(132);
   projReco__2->GetXaxis()->SetLabelSize(0.05);
   projReco__2->GetXaxis()->SetTitleSize(0.06);
   projReco__2->GetXaxis()->SetTitleOffset(0.95);
   projReco__2->GetXaxis()->SetTitleFont(132);
   projReco__2->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#pi} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__2->GetYaxis()->SetNdivisions(505);
   projReco__2->GetYaxis()->SetLabelFont(132);
   projReco__2->GetYaxis()->SetLabelSize(0.05);
   projReco__2->GetYaxis()->SetTitleSize(0.06);
   projReco__2->GetYaxis()->SetTitleOffset(1.1);
   projReco__2->GetYaxis()->SetTitleFont(132);
   projReco__2->GetZaxis()->SetLabelFont(132);
   projReco__2->GetZaxis()->SetLabelSize(0.05);
   projReco__2->GetZaxis()->SetTitleSize(0.06);
   projReco__2->GetZaxis()->SetTitleFont(132);
   projReco__2->Draw("HIST SAME");
   Double_t xAxis3[12] = {0, 0.37, 0.51, 0.6, 0.68, 0.74, 0.79, 0.84, 0.88, 0.92, 0.95, 1}; 
   
   TH1D *projReco__3 = new TH1D("projReco__3","",11, xAxis3);
   projReco__3->SetBinContent(0,302532.4);
   projReco__3->SetBinContent(1,2582.735);
   projReco__3->SetBinContent(2,6989.924);
   projReco__3->SetBinContent(3,10275.09);
   projReco__3->SetBinContent(4,14303.71);
   projReco__3->SetBinContent(5,17874.87);
   projReco__3->SetBinContent(6,24334.81);
   projReco__3->SetBinContent(7,27086.35);
   projReco__3->SetBinContent(8,35130.52);
   projReco__3->SetBinContent(9,42002.03);
   projReco__3->SetBinContent(10,48522.12);
   projReco__3->SetBinContent(11,53670.51);
   projReco__3->SetBinError(0,904.2429);
   projReco__3->SetEntries(126634.6);
   projReco__3->SetDirectory(0);
   projReco__3->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__3->SetLineColor(ci);
   projReco__3->SetLineWidth(3);
   projReco__3->GetXaxis()->SetTitle("cos#theta_{#pi}");
   projReco__3->GetXaxis()->SetRange(1,100);
   projReco__3->GetXaxis()->CenterTitle(true);
   projReco__3->GetXaxis()->SetNdivisions(505);
   projReco__3->GetXaxis()->SetLabelFont(132);
   projReco__3->GetXaxis()->SetLabelSize(0.05);
   projReco__3->GetXaxis()->SetTitleSize(0.06);
   projReco__3->GetXaxis()->SetTitleFont(132);
   projReco__3->GetYaxis()->SetNdivisions(505);
   projReco__3->GetYaxis()->SetLabelFont(132);
   projReco__3->GetYaxis()->SetLabelSize(0.05);
   projReco__3->GetYaxis()->SetTitleSize(0.06);
   projReco__3->GetYaxis()->SetTitleFont(132);
   projReco__3->GetZaxis()->SetLabelFont(132);
   projReco__3->GetZaxis()->SetLabelSize(0.05);
   projReco__3->GetZaxis()->SetTitleSize(0.06);
   projReco__3->GetZaxis()->SetTitleFont(132);
   projReco__3->Draw("HIST SAME");
   Double_t xAxis4[10] = {0, 0.43, 0.58, 0.67, 0.75, 0.81, 0.86, 0.9, 0.94, 1}; 
   
   TH1D *projReco__4 = new TH1D("projReco__4","",9, xAxis4);
   projReco__4->SetBinContent(0,179204.7);
   projReco__4->SetBinContent(1,2615.577);
   projReco__4->SetBinContent(2,7929.643);
   projReco__4->SetBinContent(3,12379.21);
   projReco__4->SetBinContent(4,16300.47);
   projReco__4->SetBinContent(5,23058.2);
   projReco__4->SetBinContent(6,26278.89);
   projReco__4->SetBinContent(7,33510.4);
   projReco__4->SetBinContent(8,39568.9);
   projReco__4->SetBinContent(9,45034.68);
   projReco__4->SetBinError(0,645.5656);
   projReco__4->SetEntries(105610.9);
   projReco__4->SetDirectory(0);
   projReco__4->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__4->SetLineColor(ci);
   projReco__4->SetLineWidth(3);
   projReco__4->GetXaxis()->SetTitle("cos#theta_{#pi}");
   projReco__4->GetXaxis()->SetRange(1,100);
   projReco__4->GetXaxis()->CenterTitle(true);
   projReco__4->GetXaxis()->SetNdivisions(505);
   projReco__4->GetXaxis()->SetLabelFont(132);
   projReco__4->GetXaxis()->SetLabelSize(0.05);
   projReco__4->GetXaxis()->SetTitleSize(0.06);
   projReco__4->GetXaxis()->SetTitleFont(132);
   projReco__4->GetYaxis()->SetNdivisions(505);
   projReco__4->GetYaxis()->SetLabelFont(132);
   projReco__4->GetYaxis()->SetLabelSize(0.05);
   projReco__4->GetYaxis()->SetTitleSize(0.06);
   projReco__4->GetYaxis()->SetTitleFont(132);
   projReco__4->GetZaxis()->SetLabelFont(132);
   projReco__4->GetZaxis()->SetLabelSize(0.05);
   projReco__4->GetZaxis()->SetTitleSize(0.06);
   projReco__4->GetZaxis()->SetTitleFont(132);
   projReco__4->Draw("HIST SAME");
   Double_t xAxis5[11] = {0, 0.41, 0.56, 0.65, 0.72, 0.79, 0.84, 0.88, 0.92, 0.96, 1}; 
   
   TH1D *projReco__5 = new TH1D("projReco__5","",10, xAxis5);
   projReco__5->SetBinContent(0,194626.8);
   projReco__5->SetBinContent(1,2635.388);
   projReco__5->SetBinContent(2,7676.444);
   projReco__5->SetBinContent(3,12100.61);
   projReco__5->SetBinContent(4,15827.36);
   projReco__5->SetBinContent(5,20746.34);
   projReco__5->SetBinContent(6,24807.76);
   projReco__5->SetBinContent(7,32812.66);
   projReco__5->SetBinContent(8,37311.99);
   projReco__5->SetBinContent(9,45407.91);
   projReco__5->SetBinContent(10,47346.62);
   projReco__5->SetBinError(0,688.9845);
   projReco__5->SetEntries(112087.4);
   projReco__5->SetDirectory(0);
   projReco__5->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__5->SetLineColor(ci);
   projReco__5->SetLineWidth(3);
   projReco__5->GetXaxis()->SetTitle("cos#theta_{#pi}");
   projReco__5->GetXaxis()->SetRange(1,100);
   projReco__5->GetXaxis()->CenterTitle(true);
   projReco__5->GetXaxis()->SetNdivisions(505);
   projReco__5->GetXaxis()->SetLabelFont(132);
   projReco__5->GetXaxis()->SetLabelSize(0.05);
   projReco__5->GetXaxis()->SetTitleSize(0.06);
   projReco__5->GetXaxis()->SetTitleFont(132);
   projReco__5->GetYaxis()->SetNdivisions(505);
   projReco__5->GetYaxis()->SetLabelFont(132);
   projReco__5->GetYaxis()->SetLabelSize(0.05);
   projReco__5->GetYaxis()->SetTitleSize(0.06);
   projReco__5->GetYaxis()->SetTitleFont(132);
   projReco__5->GetZaxis()->SetLabelFont(132);
   projReco__5->GetZaxis()->SetLabelSize(0.05);
   projReco__5->GetZaxis()->SetTitleSize(0.06);
   projReco__5->GetZaxis()->SetTitleFont(132);
   projReco__5->Draw("HIST SAME");
   Double_t xAxis6[11] = {0, 0.41, 0.55, 0.64, 0.71, 0.77, 0.82, 0.87, 0.91, 0.95, 1}; 
   
   TH1D *projReco__6 = new TH1D("projReco__6","",10, xAxis6);
   projReco__6->SetBinContent(0,226768.3);
   projReco__6->SetBinContent(1,2884.003);
   projReco__6->SetBinContent(2,7925.379);
   projReco__6->SetBinContent(3,12625.23);
   projReco__6->SetBinContent(4,16692.02);
   projReco__6->SetBinContent(5,20493.03);
   projReco__6->SetBinContent(6,26495.84);
   projReco__6->SetBinContent(7,30960.3);
   projReco__6->SetBinContent(8,38699.12);
   projReco__6->SetBinContent(9,45489.85);
   projReco__6->SetBinContent(10,49410.49);
   projReco__6->SetBinError(0,743.7025);
   projReco__6->SetEntries(118860.4);
   projReco__6->SetDirectory(0);
   projReco__6->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__6->SetLineColor(ci);
   projReco__6->SetLineWidth(3);
   projReco__6->GetXaxis()->SetTitle("cos#theta_{#pi}");
   projReco__6->GetXaxis()->SetRange(1,100);
   projReco__6->GetXaxis()->CenterTitle(true);
   projReco__6->GetXaxis()->SetNdivisions(505);
   projReco__6->GetXaxis()->SetLabelFont(132);
   projReco__6->GetXaxis()->SetLabelSize(0.05);
   projReco__6->GetXaxis()->SetTitleSize(0.06);
   projReco__6->GetXaxis()->SetTitleFont(132);
   projReco__6->GetYaxis()->SetNdivisions(505);
   projReco__6->GetYaxis()->SetLabelFont(132);
   projReco__6->GetYaxis()->SetLabelSize(0.05);
   projReco__6->GetYaxis()->SetTitleSize(0.06);
   projReco__6->GetYaxis()->SetTitleFont(132);
   projReco__6->GetZaxis()->SetLabelFont(132);
   projReco__6->GetZaxis()->SetLabelSize(0.05);
   projReco__6->GetZaxis()->SetTitleSize(0.06);
   projReco__6->GetZaxis()->SetTitleFont(132);
   projReco__6->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis7[9] = {0, 0.45, 0.6, 0.7, 0.78, 0.84, 0.89, 0.94, 1}; 
   
   TH1D *projReco__7 = new TH1D("projReco__7","",8, xAxis7);
   projReco__7->SetBinContent(0,182813.3);
   projReco__7->SetBinContent(1,2496.308);
   projReco__7->SetBinContent(2,7091.818);
   projReco__7->SetBinContent(3,11524.3);
   projReco__7->SetBinContent(4,15796.58);
   projReco__7->SetBinContent(5,20091.92);
   projReco__7->SetBinContent(6,27746.41);
   projReco__7->SetBinContent(7,33603.28);
   projReco__7->SetBinContent(8,37954.83);
   projReco__7->SetBinError(0,637.3789);
   projReco__7->SetMinimum(0);
   projReco__7->SetMaximum(59037.56);
   projReco__7->SetEntries(94296.59);
   projReco__7->SetDirectory(0);
   projReco__7->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__7->SetLineColor(ci);
   projReco__7->SetLineWidth(3);
   projReco__7->GetXaxis()->SetTitle("cos #theta_{#pi}");
   projReco__7->GetXaxis()->SetRange(1,100);
   projReco__7->GetXaxis()->CenterTitle(true);
   projReco__7->GetXaxis()->SetNdivisions(505);
   projReco__7->GetXaxis()->SetLabelFont(132);
   projReco__7->GetXaxis()->SetLabelSize(0.05);
   projReco__7->GetXaxis()->SetTitleSize(0.06);
   projReco__7->GetXaxis()->SetTitleOffset(0.95);
   projReco__7->GetXaxis()->SetTitleFont(132);
   projReco__7->GetYaxis()->SetTitle("d#sigma/dcos #theta_{#pi} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__7->GetYaxis()->SetNdivisions(505);
   projReco__7->GetYaxis()->SetLabelFont(132);
   projReco__7->GetYaxis()->SetLabelSize(0.05);
   projReco__7->GetYaxis()->SetTitleSize(0.06);
   projReco__7->GetYaxis()->SetTitleOffset(1.1);
   projReco__7->GetYaxis()->SetTitleFont(132);
   projReco__7->GetZaxis()->SetLabelFont(132);
   projReco__7->GetZaxis()->SetLabelSize(0.05);
   projReco__7->GetZaxis()->SetTitleSize(0.06);
   projReco__7->GetZaxis()->SetTitleFont(132);
   projReco__7->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC1pip_costh_2212_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:09:46 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.2054795,-0.09815394,1.164384,0.6029456);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__40 = new TH1D("thisHist__40","thisHist",30,0,1);
   thisHist__40->SetBinContent(0,0.117884);
   thisHist__40->SetBinContent(1,0.008333891);
   thisHist__40->SetBinContent(2,0.009397227);
   thisHist__40->SetBinContent(3,0.009795977);
   thisHist__40->SetBinContent(4,0.01030106);
   thisHist__40->SetBinContent(5,0.01145744);
   thisHist__40->SetBinContent(6,0.01283977);
   thisHist__40->SetBinContent(7,0.01302586);
   thisHist__40->SetBinContent(8,0.0150329);
   thisHist__40->SetBinContent(9,0.01781087);
   thisHist__40->SetBinContent(10,0.01965841);
   thisHist__40->SetBinContent(11,0.02353959);
   thisHist__40->SetBinContent(12,0.02466938);
   thisHist__40->SetBinContent(13,0.03014556);
   thisHist__40->SetBinContent(14,0.03559515);
   thisHist__40->SetBinContent(15,0.04028712);
   thisHist__40->SetBinContent(16,0.04743805);
   thisHist__40->SetBinContent(17,0.05692832);
   thisHist__40->SetBinContent(18,0.06792055);
   thisHist__40->SetBinContent(19,0.07824819);
   thisHist__40->SetBinContent(20,0.09017084);
   thisHist__40->SetBinContent(21,0.1081279);
   thisHist__40->SetBinContent(22,0.125766);
   thisHist__40->SetBinContent(23,0.1441085);
   thisHist__40->SetBinContent(24,0.1716755);
   thisHist__40->SetBinContent(25,0.1969297);
   thisHist__40->SetBinContent(26,0.2329901);
   thisHist__40->SetBinContent(27,0.2699011);
   thisHist__40->SetBinContent(28,0.3196785);
   thisHist__40->SetBinContent(29,0.381538);
   thisHist__40->SetBinContent(30,0.4780224);
   thisHist__40->SetBinError(0,0.00125175);
   thisHist__40->SetMinimum(0);
   thisHist__40->SetMaximum(0.5258247);
   thisHist__40->SetEntries(238436);
   thisHist__40->SetDirectory(0);
   thisHist__40->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__40->SetLineColor(ci);
   thisHist__40->SetLineWidth(3);
   thisHist__40->GetXaxis()->SetTitle("cos #theta_{p}");
   thisHist__40->GetXaxis()->SetNdivisions(505);
   thisHist__40->GetXaxis()->SetLabelFont(132);
   thisHist__40->GetXaxis()->SetLabelSize(0.05);
   thisHist__40->GetXaxis()->SetTitleSize(0.06);
   thisHist__40->GetXaxis()->SetTitleOffset(0.95);
   thisHist__40->GetXaxis()->SetTitleFont(132);
   thisHist__40->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__40->GetYaxis()->SetNdivisions(505);
   thisHist__40->GetYaxis()->SetLabelFont(132);
   thisHist__40->GetYaxis()->SetLabelSize(0.05);
   thisHist__40->GetYaxis()->SetTitleSize(0.06);
   thisHist__40->GetYaxis()->SetTitleOffset(1.1);
   thisHist__40->GetYaxis()->SetTitleFont(132);
   thisHist__40->GetZaxis()->SetLabelFont(132);
   thisHist__40->GetZaxis()->SetLabelSize(0.05);
   thisHist__40->GetZaxis()->SetTitleSize(0.06);
   thisHist__40->GetZaxis()->SetTitleFont(132);
   thisHist__40->Draw("C");
   
   TH1D *thisHist__41 = new TH1D("thisHist__41","thisHist",30,0,1);
   thisHist__41->SetBinContent(0,0.117884);
   thisHist__41->SetBinContent(1,0.008333891);
   thisHist__41->SetBinContent(2,0.009397227);
   thisHist__41->SetBinContent(3,0.009795977);
   thisHist__41->SetBinContent(4,0.01030106);
   thisHist__41->SetBinContent(5,0.01145744);
   thisHist__41->SetBinContent(6,0.01283977);
   thisHist__41->SetBinContent(7,0.01302586);
   thisHist__41->SetBinContent(8,0.0150329);
   thisHist__41->SetBinContent(9,0.01781087);
   thisHist__41->SetBinContent(10,0.01965841);
   thisHist__41->SetBinContent(11,0.02353959);
   thisHist__41->SetBinContent(12,0.02466938);
   thisHist__41->SetBinContent(13,0.03014556);
   thisHist__41->SetBinContent(14,0.03559515);
   thisHist__41->SetBinContent(15,0.04028712);
   thisHist__41->SetBinContent(16,0.04743805);
   thisHist__41->SetBinContent(17,0.05692832);
   thisHist__41->SetBinContent(18,0.06792055);
   thisHist__41->SetBinContent(19,0.07824819);
   thisHist__41->SetBinContent(20,0.09017084);
   thisHist__41->SetBinContent(21,0.1081279);
   thisHist__41->SetBinContent(22,0.125766);
   thisHist__41->SetBinContent(23,0.1441085);
   thisHist__41->SetBinContent(24,0.1716755);
   thisHist__41->SetBinContent(25,0.1969297);
   thisHist__41->SetBinContent(26,0.2329901);
   thisHist__41->SetBinContent(27,0.2699011);
   thisHist__41->SetBinContent(28,0.3196785);
   thisHist__41->SetBinContent(29,0.381538);
   thisHist__41->SetBinContent(30,0.4780224);
   thisHist__41->SetBinError(0,0.00125175);
   thisHist__41->SetMinimum(0);
   thisHist__41->SetMaximum(0.5258247);
   thisHist__41->SetEntries(238436);
   thisHist__41->SetDirectory(0);
   thisHist__41->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__41->SetLineColor(ci);
   thisHist__41->SetLineWidth(3);
   thisHist__41->GetXaxis()->SetTitle("cos #theta_{p}");
   thisHist__41->GetXaxis()->SetNdivisions(505);
   thisHist__41->GetXaxis()->SetLabelFont(132);
   thisHist__41->GetXaxis()->SetLabelSize(0.05);
   thisHist__41->GetXaxis()->SetTitleSize(0.06);
   thisHist__41->GetXaxis()->SetTitleOffset(0.95);
   thisHist__41->GetXaxis()->SetTitleFont(132);
   thisHist__41->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__41->GetYaxis()->SetNdivisions(505);
   thisHist__41->GetYaxis()->SetLabelFont(132);
   thisHist__41->GetYaxis()->SetLabelSize(0.05);
   thisHist__41->GetYaxis()->SetTitleSize(0.06);
   thisHist__41->GetYaxis()->SetTitleOffset(1.1);
   thisHist__41->GetYaxis()->SetTitleFont(132);
   thisHist__41->GetZaxis()->SetLabelFont(132);
   thisHist__41->GetZaxis()->SetLabelSize(0.05);
   thisHist__41->GetZaxis()->SetTitleSize(0.06);
   thisHist__41->GetZaxis()->SetTitleFont(132);
   thisHist__41->Draw("CSAME");
   
   TH1D *thisHist__42 = new TH1D("thisHist__42","thisHist",30,0,1);
   thisHist__42->SetBinContent(0,0.09833416);
   thisHist__42->SetBinContent(1,0.008298523);
   thisHist__42->SetBinContent(2,0.009194115);
   thisHist__42->SetBinContent(3,0.009632384);
   thisHist__42->SetBinContent(4,0.01086144);
   thisHist__42->SetBinContent(5,0.01112821);
   thisHist__42->SetBinContent(6,0.01273838);
   thisHist__42->SetBinContent(7,0.01386263);
   thisHist__42->SetBinContent(8,0.01657799);
   thisHist__42->SetBinContent(9,0.01765461);
   thisHist__42->SetBinContent(10,0.02035091);
   thisHist__42->SetBinContent(11,0.02299005);
   thisHist__42->SetBinContent(12,0.02690589);
   thisHist__42->SetBinContent(13,0.03090747);
   thisHist__42->SetBinContent(14,0.03668118);
   thisHist__42->SetBinContent(15,0.04188324);
   thisHist__42->SetBinContent(16,0.04906704);
   thisHist__42->SetBinContent(17,0.05853745);
   thisHist__42->SetBinContent(18,0.06914165);
   thisHist__42->SetBinContent(19,0.08026034);
   thisHist__42->SetBinContent(20,0.09447549);
   thisHist__42->SetBinContent(21,0.1093957);
   thisHist__42->SetBinContent(22,0.1273647);
   thisHist__42->SetBinContent(23,0.1502881);
   thisHist__42->SetBinContent(24,0.1725731);
   thisHist__42->SetBinContent(25,0.1998505);
   thisHist__42->SetBinContent(26,0.2303769);
   thisHist__42->SetBinContent(27,0.266496);
   thisHist__42->SetBinContent(28,0.3088746);
   thisHist__42->SetBinContent(29,0.3701465);
   thisHist__42->SetBinContent(30,0.4509404);
   thisHist__42->SetBinError(0,0.000967929);
   thisHist__42->SetEntries(328078);
   thisHist__42->SetDirectory(0);
   thisHist__42->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__42->SetLineColor(ci);
   thisHist__42->SetLineWidth(3);
   thisHist__42->GetXaxis()->SetNdivisions(505);
   thisHist__42->GetXaxis()->SetLabelFont(132);
   thisHist__42->GetXaxis()->SetLabelSize(0.05);
   thisHist__42->GetXaxis()->SetTitleSize(0.06);
   thisHist__42->GetXaxis()->SetTitleFont(132);
   thisHist__42->GetYaxis()->SetNdivisions(505);
   thisHist__42->GetYaxis()->SetLabelFont(132);
   thisHist__42->GetYaxis()->SetLabelSize(0.05);
   thisHist__42->GetYaxis()->SetTitleSize(0.06);
   thisHist__42->GetYaxis()->SetTitleFont(132);
   thisHist__42->GetZaxis()->SetLabelFont(132);
   thisHist__42->GetZaxis()->SetLabelSize(0.05);
   thisHist__42->GetZaxis()->SetTitleSize(0.06);
   thisHist__42->GetZaxis()->SetTitleFont(132);
   thisHist__42->Draw("CSAME");
   
   TH1D *thisHist__43 = new TH1D("thisHist__43","thisHist",30,0,1);
   thisHist__43->SetBinContent(0,0.161317);
   thisHist__43->SetBinContent(1,0.01088115);
   thisHist__43->SetBinContent(2,0.01182651);
   thisHist__43->SetBinContent(3,0.01268679);
   thisHist__43->SetBinContent(4,0.01292313);
   thisHist__43->SetBinContent(5,0.01407648);
   thisHist__43->SetBinContent(6,0.01488004);
   thisHist__43->SetBinContent(7,0.01583486);
   thisHist__43->SetBinContent(8,0.01789575);
   thisHist__43->SetBinContent(9,0.01886002);
   thisHist__43->SetBinContent(10,0.02040097);
   thisHist__43->SetBinContent(11,0.02338832);
   thisHist__43->SetBinContent(12,0.02554375);
   thisHist__43->SetBinContent(13,0.02858782);
   thisHist__43->SetBinContent(14,0.03160353);
   thisHist__43->SetBinContent(15,0.03553625);
   thisHist__43->SetBinContent(16,0.04235233);
   thisHist__43->SetBinContent(17,0.04841211);
   thisHist__43->SetBinContent(18,0.05558743);
   thisHist__43->SetBinContent(19,0.06439823);
   thisHist__43->SetBinContent(20,0.07490123);
   thisHist__43->SetBinContent(21,0.08676555);
   thisHist__43->SetBinContent(22,0.1007475);
   thisHist__43->SetBinContent(23,0.117471);
   thisHist__43->SetBinContent(24,0.1363121);
   thisHist__43->SetBinContent(25,0.1607592);
   thisHist__43->SetBinContent(26,0.1873523);
   thisHist__43->SetBinContent(27,0.2190409);
   thisHist__43->SetBinContent(28,0.2537547);
   thisHist__43->SetBinContent(29,0.3032824);
   thisHist__43->SetBinContent(30,0.3535569);
   thisHist__43->SetBinError(0,0.001234922);
   thisHist__43->SetEntries(281472);
   thisHist__43->SetDirectory(0);
   thisHist__43->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__43->SetLineColor(ci);
   thisHist__43->SetLineWidth(3);
   thisHist__43->GetXaxis()->SetNdivisions(505);
   thisHist__43->GetXaxis()->SetLabelFont(132);
   thisHist__43->GetXaxis()->SetLabelSize(0.05);
   thisHist__43->GetXaxis()->SetTitleSize(0.06);
   thisHist__43->GetXaxis()->SetTitleFont(132);
   thisHist__43->GetYaxis()->SetNdivisions(505);
   thisHist__43->GetYaxis()->SetLabelFont(132);
   thisHist__43->GetYaxis()->SetLabelSize(0.05);
   thisHist__43->GetYaxis()->SetTitleSize(0.06);
   thisHist__43->GetYaxis()->SetTitleFont(132);
   thisHist__43->GetZaxis()->SetLabelFont(132);
   thisHist__43->GetZaxis()->SetLabelSize(0.05);
   thisHist__43->GetZaxis()->SetTitleSize(0.06);
   thisHist__43->GetZaxis()->SetTitleFont(132);
   thisHist__43->Draw("CSAME");
   
   TH1D *thisHist__44 = new TH1D("thisHist__44","thisHist",30,0,1);
   thisHist__44->SetBinContent(0,0.1786334);
   thisHist__44->SetBinContent(1,0.01159766);
   thisHist__44->SetBinContent(2,0.012266);
   thisHist__44->SetBinContent(3,0.01257068);
   thisHist__44->SetBinContent(4,0.0137501);
   thisHist__44->SetBinContent(5,0.0147821);
   thisHist__44->SetBinContent(6,0.01582392);
   thisHist__44->SetBinContent(7,0.01721957);
   thisHist__44->SetBinContent(8,0.01780928);
   thisHist__44->SetBinContent(9,0.02024676);
   thisHist__44->SetBinContent(10,0.02137704);
   thisHist__44->SetBinContent(11,0.0232936);
   thisHist__44->SetBinContent(12,0.02647804);
   thisHist__44->SetBinContent(13,0.0299082);
   thisHist__44->SetBinContent(14,0.034046);
   thisHist__44->SetBinContent(15,0.03871455);
   thisHist__44->SetBinContent(16,0.04319636);
   thisHist__44->SetBinContent(17,0.05149163);
   thisHist__44->SetBinContent(18,0.06004245);
   thisHist__44->SetBinContent(19,0.06977269);
   thisHist__44->SetBinContent(20,0.08106566);
   thisHist__44->SetBinContent(21,0.09628021);
   thisHist__44->SetBinContent(22,0.1105217);
   thisHist__44->SetBinContent(23,0.1288225);
   thisHist__44->SetBinContent(24,0.1511332);
   thisHist__44->SetBinContent(25,0.1758028);
   thisHist__44->SetBinContent(26,0.2032244);
   thisHist__44->SetBinContent(27,0.2385972);
   thisHist__44->SetBinContent(28,0.2804078);
   thisHist__44->SetBinContent(29,0.3203017);
   thisHist__44->SetBinContent(30,0.3799216);
   thisHist__44->SetBinError(0,0.001325029);
   thisHist__44->SetEntries(292933);
   thisHist__44->SetDirectory(0);
   thisHist__44->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__44->SetLineColor(ci);
   thisHist__44->SetLineWidth(3);
   thisHist__44->GetXaxis()->SetNdivisions(505);
   thisHist__44->GetXaxis()->SetLabelFont(132);
   thisHist__44->GetXaxis()->SetLabelSize(0.05);
   thisHist__44->GetXaxis()->SetTitleSize(0.06);
   thisHist__44->GetXaxis()->SetTitleFont(132);
   thisHist__44->GetYaxis()->SetNdivisions(505);
   thisHist__44->GetYaxis()->SetLabelFont(132);
   thisHist__44->GetYaxis()->SetLabelSize(0.05);
   thisHist__44->GetYaxis()->SetTitleSize(0.06);
   thisHist__44->GetYaxis()->SetTitleFont(132);
   thisHist__44->GetZaxis()->SetLabelFont(132);
   thisHist__44->GetZaxis()->SetLabelSize(0.05);
   thisHist__44->GetZaxis()->SetTitleSize(0.06);
   thisHist__44->GetZaxis()->SetTitleFont(132);
   thisHist__44->Draw("CSAME");
   
   TH1D *thisHist__45 = new TH1D("thisHist__45","thisHist",30,0,1);
   thisHist__45->SetBinContent(0,0.1875596);
   thisHist__45->SetBinContent(1,0.01164543);
   thisHist__45->SetBinContent(2,0.01235518);
   thisHist__45->SetBinContent(3,0.01310228);
   thisHist__45->SetBinContent(4,0.01355054);
   thisHist__45->SetBinContent(5,0.01465251);
   thisHist__45->SetBinContent(6,0.01619341);
   thisHist__45->SetBinContent(7,0.01687514);
   thisHist__45->SetBinContent(8,0.01764091);
   thisHist__45->SetBinContent(9,0.01934991);
   thisHist__45->SetBinContent(10,0.02137642);
   thisHist__45->SetBinContent(11,0.02535473);
   thisHist__45->SetBinContent(12,0.02727851);
   thisHist__45->SetBinContent(13,0.03008014);
   thisHist__45->SetBinContent(14,0.03471216);
   thisHist__45->SetBinContent(15,0.04118392);
   thisHist__45->SetBinContent(16,0.04586264);
   thisHist__45->SetBinContent(17,0.05615395);
   thisHist__45->SetBinContent(18,0.06456817);
   thisHist__45->SetBinContent(19,0.07570931);
   thisHist__45->SetBinContent(20,0.08818589);
   thisHist__45->SetBinContent(21,0.1036322);
   thisHist__45->SetBinContent(22,0.1214599);
   thisHist__45->SetBinContent(23,0.1402308);
   thisHist__45->SetBinContent(24,0.1622983);
   thisHist__45->SetBinContent(25,0.1927053);
   thisHist__45->SetBinContent(26,0.2228414);
   thisHist__45->SetBinContent(27,0.2565637);
   thisHist__45->SetBinContent(28,0.3010909);
   thisHist__45->SetBinContent(29,0.3502875);
   thisHist__45->SetBinContent(30,0.4094112);
   thisHist__45->SetBinError(0,0.00132347);
   thisHist__45->SetEntries(331298);
   thisHist__45->SetDirectory(0);
   thisHist__45->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__45->SetLineColor(ci);
   thisHist__45->SetLineWidth(3);
   thisHist__45->GetXaxis()->SetNdivisions(505);
   thisHist__45->GetXaxis()->SetLabelFont(132);
   thisHist__45->GetXaxis()->SetLabelSize(0.05);
   thisHist__45->GetXaxis()->SetTitleSize(0.06);
   thisHist__45->GetXaxis()->SetTitleFont(132);
   thisHist__45->GetYaxis()->SetNdivisions(505);
   thisHist__45->GetYaxis()->SetLabelFont(132);
   thisHist__45->GetYaxis()->SetLabelSize(0.05);
   thisHist__45->GetYaxis()->SetTitleSize(0.06);
   thisHist__45->GetYaxis()->SetTitleFont(132);
   thisHist__45->GetZaxis()->SetLabelFont(132);
   thisHist__45->GetZaxis()->SetLabelSize(0.05);
   thisHist__45->GetZaxis()->SetTitleSize(0.06);
   thisHist__45->GetZaxis()->SetTitleFont(132);
   thisHist__45->Draw("CSAME");
   
   TH1D *thisHist__46 = new TH1D("thisHist__46","thisHist",30,0,1);
   thisHist__46->SetBinContent(0,0.117884);
   thisHist__46->SetBinContent(1,0.008333891);
   thisHist__46->SetBinContent(2,0.009397227);
   thisHist__46->SetBinContent(3,0.009795977);
   thisHist__46->SetBinContent(4,0.01030106);
   thisHist__46->SetBinContent(5,0.01145744);
   thisHist__46->SetBinContent(6,0.01283977);
   thisHist__46->SetBinContent(7,0.01302586);
   thisHist__46->SetBinContent(8,0.0150329);
   thisHist__46->SetBinContent(9,0.01781087);
   thisHist__46->SetBinContent(10,0.01965841);
   thisHist__46->SetBinContent(11,0.02353959);
   thisHist__46->SetBinContent(12,0.02466938);
   thisHist__46->SetBinContent(13,0.03014556);
   thisHist__46->SetBinContent(14,0.03559515);
   thisHist__46->SetBinContent(15,0.04028712);
   thisHist__46->SetBinContent(16,0.04743805);
   thisHist__46->SetBinContent(17,0.05692832);
   thisHist__46->SetBinContent(18,0.06792055);
   thisHist__46->SetBinContent(19,0.07824819);
   thisHist__46->SetBinContent(20,0.09017084);
   thisHist__46->SetBinContent(21,0.1081279);
   thisHist__46->SetBinContent(22,0.125766);
   thisHist__46->SetBinContent(23,0.1441085);
   thisHist__46->SetBinContent(24,0.1716755);
   thisHist__46->SetBinContent(25,0.1969297);
   thisHist__46->SetBinContent(26,0.2329901);
   thisHist__46->SetBinContent(27,0.2699011);
   thisHist__46->SetBinContent(28,0.3196785);
   thisHist__46->SetBinContent(29,0.381538);
   thisHist__46->SetBinContent(30,0.4780224);
   thisHist__46->SetBinError(0,0.00125175);
   thisHist__46->SetMinimum(0);
   thisHist__46->SetMaximum(0.5258247);
   thisHist__46->SetEntries(238436);
   thisHist__46->SetDirectory(0);
   thisHist__46->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__46->SetLineColor(ci);
   thisHist__46->SetLineWidth(3);
   thisHist__46->GetXaxis()->SetTitle("cos #theta_{p}");
   thisHist__46->GetXaxis()->SetNdivisions(505);
   thisHist__46->GetXaxis()->SetLabelFont(132);
   thisHist__46->GetXaxis()->SetLabelSize(0.05);
   thisHist__46->GetXaxis()->SetTitleSize(0.06);
   thisHist__46->GetXaxis()->SetTitleOffset(0.95);
   thisHist__46->GetXaxis()->SetTitleFont(132);
   thisHist__46->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__46->GetYaxis()->SetNdivisions(505);
   thisHist__46->GetYaxis()->SetLabelFont(132);
   thisHist__46->GetYaxis()->SetLabelSize(0.05);
   thisHist__46->GetYaxis()->SetTitleSize(0.06);
   thisHist__46->GetYaxis()->SetTitleOffset(1.1);
   thisHist__46->GetYaxis()->SetTitleFont(132);
   thisHist__46->GetZaxis()->SetLabelFont(132);
   thisHist__46->GetZaxis()->SetLabelSize(0.05);
   thisHist__46->GetZaxis()->SetTitleSize(0.06);
   thisHist__46->GetZaxis()->SetTitleFont(132);
   thisHist__46->Draw("sameaxis");
   Double_t xAxis24[11] = {0, 0.48, 0.61, 0.69, 0.75, 0.8, 0.84, 0.88, 0.92, 0.96, 1}; 
   
   TH1D *modRate_px__47 = new TH1D("modRate_px__47","",10, xAxis24);
   modRate_px__47->SetBinContent(0,45500.57);
   modRate_px__47->SetBinContent(1,0.4596112);
   modRate_px__47->SetBinContent(2,0.4780224);
   modRate_px__47->SetBinContent(3,0.4057883);
   modRate_px__47->SetBinContent(4,0.3651651);
   modRate_px__47->SetBinContent(5,0.2885503);
   modRate_px__47->SetBinContent(6,0.2524496);
   modRate_px__47->SetBinContent(7,0.2095014);
   modRate_px__47->SetBinContent(8,0.1836159);
   modRate_px__47->SetBinContent(9,0.1810792);
   modRate_px__47->SetBinContent(10,0.1623603);
   modRate_px__47->SetBinError(0,483.1473);
   modRate_px__47->SetBinError(1,87.1775);
   modRate_px__47->SetBinError(2,76.65751);
   modRate_px__47->SetBinError(3,65.9339);
   modRate_px__47->SetBinError(4,61.6718);
   modRate_px__47->SetBinError(5,50.48191);
   modRate_px__47->SetBinError(6,44.16732);
   modRate_px__47->SetBinError(7,44.52321);
   modRate_px__47->SetBinError(8,45.00722);
   modRate_px__47->SetBinError(9,50.23154);
   modRate_px__47->SetBinError(10,45.57929);
   modRate_px__47->SetEntries(108864.7);
   modRate_px__47->SetDirectory(0);
   modRate_px__47->SetStats(0);
   modRate_px__47->SetLineStyle(7);
   modRate_px__47->SetLineWidth(3);
   modRate_px__47->GetXaxis()->SetTitle("cos#theta_{p}");
   modRate_px__47->GetXaxis()->SetRange(1,100);
   modRate_px__47->GetXaxis()->CenterTitle(true);
   modRate_px__47->GetXaxis()->SetNdivisions(505);
   modRate_px__47->GetXaxis()->SetLabelFont(132);
   modRate_px__47->GetXaxis()->SetLabelSize(0.05);
   modRate_px__47->GetXaxis()->SetTitleSize(0.06);
   modRate_px__47->GetXaxis()->SetTitleFont(132);
   modRate_px__47->GetYaxis()->SetNdivisions(505);
   modRate_px__47->GetYaxis()->SetLabelFont(132);
   modRate_px__47->GetYaxis()->SetLabelSize(0.05);
   modRate_px__47->GetYaxis()->SetTitleSize(0.06);
   modRate_px__47->GetYaxis()->SetTitleFont(132);
   modRate_px__47->GetZaxis()->SetLabelFont(132);
   modRate_px__47->GetZaxis()->SetLabelSize(0.05);
   modRate_px__47->GetZaxis()->SetTitleSize(0.06);
   modRate_px__47->GetZaxis()->SetTitleFont(132);
   modRate_px__47->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1,0,1,0.5258247,0,0.1024941,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__48 = new TH1D("thisHist__48","thisHist",30,0,1);
   thisHist__48->SetBinContent(0,0.117884);
   thisHist__48->SetBinContent(1,0.008333891);
   thisHist__48->SetBinContent(2,0.009397227);
   thisHist__48->SetBinContent(3,0.009795977);
   thisHist__48->SetBinContent(4,0.01030106);
   thisHist__48->SetBinContent(5,0.01145744);
   thisHist__48->SetBinContent(6,0.01283977);
   thisHist__48->SetBinContent(7,0.01302586);
   thisHist__48->SetBinContent(8,0.0150329);
   thisHist__48->SetBinContent(9,0.01781087);
   thisHist__48->SetBinContent(10,0.01965841);
   thisHist__48->SetBinContent(11,0.02353959);
   thisHist__48->SetBinContent(12,0.02466938);
   thisHist__48->SetBinContent(13,0.03014556);
   thisHist__48->SetBinContent(14,0.03559515);
   thisHist__48->SetBinContent(15,0.04028712);
   thisHist__48->SetBinContent(16,0.04743805);
   thisHist__48->SetBinContent(17,0.05692832);
   thisHist__48->SetBinContent(18,0.06792055);
   thisHist__48->SetBinContent(19,0.07824819);
   thisHist__48->SetBinContent(20,0.09017084);
   thisHist__48->SetBinContent(21,0.1081279);
   thisHist__48->SetBinContent(22,0.125766);
   thisHist__48->SetBinContent(23,0.1441085);
   thisHist__48->SetBinContent(24,0.1716755);
   thisHist__48->SetBinContent(25,0.1969297);
   thisHist__48->SetBinContent(26,0.2329901);
   thisHist__48->SetBinContent(27,0.2699011);
   thisHist__48->SetBinContent(28,0.3196785);
   thisHist__48->SetBinContent(29,0.381538);
   thisHist__48->SetBinContent(30,0.4780224);
   thisHist__48->SetBinError(0,0.00125175);
   thisHist__48->SetMinimum(0);
   thisHist__48->SetMaximum(0.5258247);
   thisHist__48->SetEntries(238436);
   thisHist__48->SetDirectory(0);
   thisHist__48->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__48->SetLineColor(ci);
   thisHist__48->SetLineWidth(3);
   thisHist__48->GetXaxis()->SetTitle("cos #theta_{p}");
   thisHist__48->GetXaxis()->SetNdivisions(505);
   thisHist__48->GetXaxis()->SetLabelFont(132);
   thisHist__48->GetXaxis()->SetLabelSize(0.05);
   thisHist__48->GetXaxis()->SetTitleSize(0.06);
   thisHist__48->GetXaxis()->SetTitleOffset(0.95);
   thisHist__48->GetXaxis()->SetTitleFont(132);
   thisHist__48->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   thisHist__48->GetYaxis()->SetNdivisions(505);
   thisHist__48->GetYaxis()->SetLabelFont(132);
   thisHist__48->GetYaxis()->SetLabelSize(0.05);
   thisHist__48->GetYaxis()->SetTitleSize(0.06);
   thisHist__48->GetYaxis()->SetTitleOffset(1.1);
   thisHist__48->GetYaxis()->SetTitleFont(132);
   thisHist__48->GetZaxis()->SetLabelFont(132);
   thisHist__48->GetZaxis()->SetLabelSize(0.05);
   thisHist__48->GetZaxis()->SetTitleSize(0.06);
   thisHist__48->GetZaxis()->SetTitleFont(132);
   thisHist__48->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC1pip_costh_2212_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:09:46 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.2054795,-10848.68,1.164384,66641.87);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis17[11] = {0, 0.48, 0.61, 0.69, 0.75, 0.8, 0.84, 0.88, 0.92, 0.96, 1}; 
   
   TH1D *projReco__33 = new TH1D("projReco__33","",10, xAxis17);
   projReco__33->SetBinContent(0,18477.08);
   projReco__33->SetBinContent(1,3610.571);
   projReco__33->SetBinContent(2,11864.94);
   projReco__33->SetBinContent(3,16320.57);
   projReco__33->SetBinContent(4,20492.21);
   projReco__33->SetBinContent(5,20828.43);
   projReco__33->SetBinContent(6,22193.87);
   projReco__33->SetBinContent(7,22520.11);
   projReco__33->SetBinContent(8,23608.33);
   projReco__33->SetBinContent(9,28264.22);
   projReco__33->SetBinContent(10,31753.39);
   projReco__33->SetBinError(0,196.1987);
   projReco__33->SetMinimum(0);
   projReco__33->SetMaximum(58117.91);
   projReco__33->SetEntries(108854.7);
   projReco__33->SetDirectory(0);
   projReco__33->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__33->SetLineColor(ci);
   projReco__33->SetLineWidth(3);
   projReco__33->GetXaxis()->SetTitle("cos #theta_{p}");
   projReco__33->GetXaxis()->SetRange(1,100);
   projReco__33->GetXaxis()->CenterTitle(true);
   projReco__33->GetXaxis()->SetNdivisions(505);
   projReco__33->GetXaxis()->SetLabelFont(132);
   projReco__33->GetXaxis()->SetLabelSize(0.05);
   projReco__33->GetXaxis()->SetTitleSize(0.06);
   projReco__33->GetXaxis()->SetTitleOffset(0.95);
   projReco__33->GetXaxis()->SetTitleFont(132);
   projReco__33->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__33->GetYaxis()->SetNdivisions(505);
   projReco__33->GetYaxis()->SetLabelFont(132);
   projReco__33->GetYaxis()->SetLabelSize(0.05);
   projReco__33->GetYaxis()->SetTitleSize(0.06);
   projReco__33->GetYaxis()->SetTitleOffset(1.1);
   projReco__33->GetYaxis()->SetTitleFont(132);
   projReco__33->GetZaxis()->SetLabelFont(132);
   projReco__33->GetZaxis()->SetLabelSize(0.05);
   projReco__33->GetZaxis()->SetTitleSize(0.06);
   projReco__33->GetZaxis()->SetTitleFont(132);
   projReco__33->Draw("HIST");
   Double_t xAxis18[11] = {0, 0.48, 0.61, 0.69, 0.75, 0.8, 0.84, 0.88, 0.92, 0.96, 1}; 
   
   TH1D *projReco__34 = new TH1D("projReco__34","",10, xAxis18);
   projReco__34->SetBinContent(0,18477.08);
   projReco__34->SetBinContent(1,3610.571);
   projReco__34->SetBinContent(2,11864.94);
   projReco__34->SetBinContent(3,16320.57);
   projReco__34->SetBinContent(4,20492.21);
   projReco__34->SetBinContent(5,20828.43);
   projReco__34->SetBinContent(6,22193.87);
   projReco__34->SetBinContent(7,22520.11);
   projReco__34->SetBinContent(8,23608.33);
   projReco__34->SetBinContent(9,28264.22);
   projReco__34->SetBinContent(10,31753.39);
   projReco__34->SetBinError(0,196.1987);
   projReco__34->SetMinimum(0);
   projReco__34->SetMaximum(58117.91);
   projReco__34->SetEntries(108854.7);
   projReco__34->SetDirectory(0);
   projReco__34->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__34->SetLineColor(ci);
   projReco__34->SetLineWidth(3);
   projReco__34->GetXaxis()->SetTitle("cos #theta_{p}");
   projReco__34->GetXaxis()->SetRange(1,100);
   projReco__34->GetXaxis()->CenterTitle(true);
   projReco__34->GetXaxis()->SetNdivisions(505);
   projReco__34->GetXaxis()->SetLabelFont(132);
   projReco__34->GetXaxis()->SetLabelSize(0.05);
   projReco__34->GetXaxis()->SetTitleSize(0.06);
   projReco__34->GetXaxis()->SetTitleOffset(0.95);
   projReco__34->GetXaxis()->SetTitleFont(132);
   projReco__34->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__34->GetYaxis()->SetNdivisions(505);
   projReco__34->GetYaxis()->SetLabelFont(132);
   projReco__34->GetYaxis()->SetLabelSize(0.05);
   projReco__34->GetYaxis()->SetTitleSize(0.06);
   projReco__34->GetYaxis()->SetTitleOffset(1.1);
   projReco__34->GetYaxis()->SetTitleFont(132);
   projReco__34->GetZaxis()->SetLabelFont(132);
   projReco__34->GetZaxis()->SetLabelSize(0.05);
   projReco__34->GetZaxis()->SetTitleSize(0.06);
   projReco__34->GetZaxis()->SetTitleFont(132);
   projReco__34->Draw("HIST SAME");
   Double_t xAxis19[12] = {0, 0.48, 0.59, 0.66, 0.73, 0.78, 0.82, 0.85, 0.9, 0.94, 0.98, 1}; 
   
   TH1D *projReco__35 = new TH1D("projReco__35","",11, xAxis19);
   projReco__35->SetBinContent(0,21502.08);
   projReco__35->SetBinContent(1,4923.016);
   projReco__35->SetBinContent(2,16447.34);
   projReco__35->SetBinContent(3,25256.97);
   projReco__35->SetBinContent(4,29879.77);
   projReco__35->SetBinContent(5,36850.35);
   projReco__35->SetBinContent(6,37181.01);
   projReco__35->SetBinContent(7,32733.97);
   projReco__35->SetBinContent(8,39697.48);
   projReco__35->SetBinContent(9,43226.59);
   projReco__35->SetBinContent(10,49894.5);
   projReco__35->SetBinContent(11,52834.47);
   projReco__35->SetBinError(0,211.6507);
   projReco__35->SetEntries(121369);
   projReco__35->SetDirectory(0);
   projReco__35->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__35->SetLineColor(ci);
   projReco__35->SetLineWidth(3);
   projReco__35->GetXaxis()->SetTitle("cos#theta_{p}");
   projReco__35->GetXaxis()->SetRange(1,100);
   projReco__35->GetXaxis()->CenterTitle(true);
   projReco__35->GetXaxis()->SetNdivisions(505);
   projReco__35->GetXaxis()->SetLabelFont(132);
   projReco__35->GetXaxis()->SetLabelSize(0.05);
   projReco__35->GetXaxis()->SetTitleSize(0.06);
   projReco__35->GetXaxis()->SetTitleFont(132);
   projReco__35->GetYaxis()->SetNdivisions(505);
   projReco__35->GetYaxis()->SetLabelFont(132);
   projReco__35->GetYaxis()->SetLabelSize(0.05);
   projReco__35->GetYaxis()->SetTitleSize(0.06);
   projReco__35->GetYaxis()->SetTitleFont(132);
   projReco__35->GetZaxis()->SetLabelFont(132);
   projReco__35->GetZaxis()->SetLabelSize(0.05);
   projReco__35->GetZaxis()->SetTitleSize(0.06);
   projReco__35->GetZaxis()->SetTitleFont(132);
   projReco__35->Draw("HIST SAME");
   Double_t xAxis20[12] = {0, 0.44, 0.57, 0.66, 0.73, 0.78, 0.83, 0.87, 0.91, 0.95, 0.98, 1}; 
   
   TH1D *projReco__36 = new TH1D("projReco__36","",11, xAxis20);
   projReco__36->SetBinContent(0,38781.82);
   projReco__36->SetBinContent(1,4756.781);
   projReco__36->SetBinContent(2,11824.68);
   projReco__36->SetBinContent(3,18450.57);
   projReco__36->SetBinContent(4,21818.6);
   projReco__36->SetBinContent(5,25127.41);
   projReco__36->SetBinContent(6,26169.13);
   projReco__36->SetBinContent(7,26092.91);
   projReco__36->SetBinContent(8,26921.58);
   projReco__36->SetBinContent(9,32854.9);
   projReco__36->SetBinContent(10,33552.18);
   projReco__36->SetBinContent(11,36901.27);
   projReco__36->SetBinError(0,296.8847);
   projReco__36->SetEntries(110782.4);
   projReco__36->SetDirectory(0);
   projReco__36->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__36->SetLineColor(ci);
   projReco__36->SetLineWidth(3);
   projReco__36->GetXaxis()->SetTitle("cos#theta_{p}");
   projReco__36->GetXaxis()->SetRange(1,100);
   projReco__36->GetXaxis()->CenterTitle(true);
   projReco__36->GetXaxis()->SetNdivisions(505);
   projReco__36->GetXaxis()->SetLabelFont(132);
   projReco__36->GetXaxis()->SetLabelSize(0.05);
   projReco__36->GetXaxis()->SetTitleSize(0.06);
   projReco__36->GetXaxis()->SetTitleFont(132);
   projReco__36->GetYaxis()->SetNdivisions(505);
   projReco__36->GetYaxis()->SetLabelFont(132);
   projReco__36->GetYaxis()->SetLabelSize(0.05);
   projReco__36->GetYaxis()->SetTitleSize(0.06);
   projReco__36->GetYaxis()->SetTitleFont(132);
   projReco__36->GetZaxis()->SetLabelFont(132);
   projReco__36->GetZaxis()->SetLabelSize(0.05);
   projReco__36->GetZaxis()->SetTitleSize(0.06);
   projReco__36->GetZaxis()->SetTitleFont(132);
   projReco__36->Draw("HIST SAME");
   Double_t xAxis21[13] = {0, 0.44, 0.57, 0.65, 0.72, 0.77, 0.81, 0.85, 0.89, 0.92, 0.96, 0.98, 1}; 
   
   TH1D *projReco__37 = new TH1D("projReco__37","",12, xAxis21);
   projReco__37->SetBinContent(0,41306.82);
   projReco__37->SetBinContent(1,4783.591);
   projReco__37->SetBinContent(2,12027.22);
   projReco__37->SetBinContent(3,19173.8);
   projReco__37->SetBinContent(4,22607.7);
   projReco__37->SetBinContent(5,27503.97);
   projReco__37->SetBinContent(6,25082.52);
   projReco__37->SetBinContent(7,27440.73);
   projReco__37->SetBinContent(8,28411.98);
   projReco__37->SetBinContent(9,29608.83);
   projReco__37->SetBinContent(10,34945.12);
   projReco__37->SetBinContent(11,35311.8);
   projReco__37->SetBinContent(12,39288.54);
   projReco__37->SetBinError(0,306.397);
   projReco__37->SetEntries(119093.8);
   projReco__37->SetDirectory(0);
   projReco__37->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__37->SetLineColor(ci);
   projReco__37->SetLineWidth(3);
   projReco__37->GetXaxis()->SetTitle("cos#theta_{p}");
   projReco__37->GetXaxis()->SetRange(1,100);
   projReco__37->GetXaxis()->CenterTitle(true);
   projReco__37->GetXaxis()->SetNdivisions(505);
   projReco__37->GetXaxis()->SetLabelFont(132);
   projReco__37->GetXaxis()->SetLabelSize(0.05);
   projReco__37->GetXaxis()->SetTitleSize(0.06);
   projReco__37->GetXaxis()->SetTitleFont(132);
   projReco__37->GetYaxis()->SetNdivisions(505);
   projReco__37->GetYaxis()->SetLabelFont(132);
   projReco__37->GetYaxis()->SetLabelSize(0.05);
   projReco__37->GetYaxis()->SetTitleSize(0.06);
   projReco__37->GetYaxis()->SetTitleFont(132);
   projReco__37->GetZaxis()->SetLabelFont(132);
   projReco__37->GetZaxis()->SetLabelSize(0.05);
   projReco__37->GetZaxis()->SetTitleSize(0.06);
   projReco__37->GetZaxis()->SetTitleFont(132);
   projReco__37->Draw("HIST SAME");
   Double_t xAxis22[13] = {0, 0.44, 0.56, 0.64, 0.71, 0.76, 0.8, 0.84, 0.88, 0.91, 0.94, 0.97, 1}; 
   
   TH1D *projReco__38 = new TH1D("projReco__38","",12, xAxis22);
   projReco__38->SetBinContent(0,45645.45);
   projReco__38->SetBinContent(1,4968.565);
   projReco__38->SetBinContent(2,12691.76);
   projReco__38->SetBinContent(3,20626.71);
   projReco__38->SetBinContent(4,25020.77);
   projReco__38->SetBinContent(5,29771.42);
   projReco__38->SetBinContent(6,29102.91);
   projReco__38->SetBinContent(7,30892.4);
   projReco__38->SetBinContent(8,30995.09);
   projReco__38->SetBinContent(9,32013.99);
   projReco__38->SetBinContent(10,36378.6);
   projReco__38->SetBinContent(11,39522.01);
   projReco__38->SetBinContent(12,43070.84);
   projReco__38->SetBinError(0,322.0864);
   projReco__38->SetEntries(129803.3);
   projReco__38->SetDirectory(0);
   projReco__38->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__38->SetLineColor(ci);
   projReco__38->SetLineWidth(3);
   projReco__38->GetXaxis()->SetTitle("cos#theta_{p}");
   projReco__38->GetXaxis()->SetRange(1,100);
   projReco__38->GetXaxis()->CenterTitle(true);
   projReco__38->GetXaxis()->SetNdivisions(505);
   projReco__38->GetXaxis()->SetLabelFont(132);
   projReco__38->GetXaxis()->SetLabelSize(0.05);
   projReco__38->GetXaxis()->SetTitleSize(0.06);
   projReco__38->GetXaxis()->SetTitleFont(132);
   projReco__38->GetYaxis()->SetNdivisions(505);
   projReco__38->GetYaxis()->SetLabelFont(132);
   projReco__38->GetYaxis()->SetLabelSize(0.05);
   projReco__38->GetYaxis()->SetTitleSize(0.06);
   projReco__38->GetYaxis()->SetTitleFont(132);
   projReco__38->GetZaxis()->SetLabelFont(132);
   projReco__38->GetZaxis()->SetLabelSize(0.05);
   projReco__38->GetZaxis()->SetTitleSize(0.06);
   projReco__38->GetZaxis()->SetTitleFont(132);
   projReco__38->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis23[11] = {0, 0.48, 0.61, 0.69, 0.75, 0.8, 0.84, 0.88, 0.92, 0.96, 1}; 
   
   TH1D *projReco__39 = new TH1D("projReco__39","",10, xAxis23);
   projReco__39->SetBinContent(0,18477.08);
   projReco__39->SetBinContent(1,3610.571);
   projReco__39->SetBinContent(2,11864.94);
   projReco__39->SetBinContent(3,16320.57);
   projReco__39->SetBinContent(4,20492.21);
   projReco__39->SetBinContent(5,20828.43);
   projReco__39->SetBinContent(6,22193.87);
   projReco__39->SetBinContent(7,22520.11);
   projReco__39->SetBinContent(8,23608.33);
   projReco__39->SetBinContent(9,28264.22);
   projReco__39->SetBinContent(10,31753.39);
   projReco__39->SetBinError(0,196.1987);
   projReco__39->SetMinimum(0);
   projReco__39->SetMaximum(58117.91);
   projReco__39->SetEntries(108854.7);
   projReco__39->SetDirectory(0);
   projReco__39->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__39->SetLineColor(ci);
   projReco__39->SetLineWidth(3);
   projReco__39->GetXaxis()->SetTitle("cos #theta_{p}");
   projReco__39->GetXaxis()->SetRange(1,100);
   projReco__39->GetXaxis()->CenterTitle(true);
   projReco__39->GetXaxis()->SetNdivisions(505);
   projReco__39->GetXaxis()->SetLabelFont(132);
   projReco__39->GetXaxis()->SetLabelSize(0.05);
   projReco__39->GetXaxis()->SetTitleSize(0.06);
   projReco__39->GetXaxis()->SetTitleOffset(0.95);
   projReco__39->GetXaxis()->SetTitleFont(132);
   projReco__39->GetYaxis()->SetTitle("d#sigma/dcos #theta_{p} (#times 10^{-38} cm^{2}/nucleon)");
   projReco__39->GetYaxis()->SetNdivisions(505);
   projReco__39->GetYaxis()->SetLabelFont(132);
   projReco__39->GetYaxis()->SetLabelSize(0.05);
   projReco__39->GetYaxis()->SetTitleSize(0.06);
   projReco__39->GetYaxis()->SetTitleOffset(1.1);
   projReco__39->GetYaxis()->SetTitleFont(132);
   projReco__39->GetZaxis()->SetLabelFont(132);
   projReco__39->GetZaxis()->SetLabelSize(0.05);
   projReco__39->GetZaxis()->SetTitleSize(0.06);
   projReco__39->GetZaxis()->SetTitleFont(132);
   projReco__39->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC1pip_ekin_211_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:09:21 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.3082192,-0.1226242,1.746575,0.7532629);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__24 = new TH1D("thisHist__24","thisHist",30,0,1.5);
   thisHist__24->SetBinContent(1,0.2787977);
   thisHist__24->SetBinContent(2,0.5971957);
   thisHist__24->SetBinContent(3,0.4104209);
   thisHist__24->SetBinContent(4,0.309599);
   thisHist__24->SetBinContent(5,0.263211);
   thisHist__24->SetBinContent(6,0.1895395);
   thisHist__24->SetBinContent(7,0.1287433);
   thisHist__24->SetBinContent(8,0.09391024);
   thisHist__24->SetBinContent(9,0.06891299);
   thisHist__24->SetBinContent(10,0.05283005);
   thisHist__24->SetBinContent(11,0.04193972);
   thisHist__24->SetBinContent(12,0.03407104);
   thisHist__24->SetBinContent(13,0.02723911);
   thisHist__24->SetBinContent(14,0.02272879);
   thisHist__24->SetBinContent(15,0.01912231);
   thisHist__24->SetBinContent(16,0.01612725);
   thisHist__24->SetBinContent(17,0.01409806);
   thisHist__24->SetBinContent(18,0.01191822);
   thisHist__24->SetBinContent(19,0.01042955);
   thisHist__24->SetBinContent(20,0.008285155);
   thisHist__24->SetBinContent(21,0.007912988);
   thisHist__24->SetBinContent(22,0.006468624);
   thisHist__24->SetBinContent(23,0.005742011);
   thisHist__24->SetBinContent(24,0.00510401);
   thisHist__24->SetBinContent(25,0.004820454);
   thisHist__24->SetBinContent(26,0.003828007);
   thisHist__24->SetBinContent(27,0.003358368);
   thisHist__24->SetBinContent(28,0.00329634);
   thisHist__24->SetBinContent(29,0.002658338);
   thisHist__24->SetBinContent(30,0.002578588);
   thisHist__24->SetBinContent(31,0.07544365);
   thisHist__24->SetBinError(31,0.0008176282);
   thisHist__24->SetMinimum(0);
   thisHist__24->SetMaximum(0.6569153);
   thisHist__24->SetEntries(306996);
   thisHist__24->SetDirectory(0);
   thisHist__24->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__24->SetLineColor(ci);
   thisHist__24->SetLineWidth(3);
   thisHist__24->GetXaxis()->SetTitle("T_{#pi} (GeV)");
   thisHist__24->GetXaxis()->SetNdivisions(505);
   thisHist__24->GetXaxis()->SetLabelFont(132);
   thisHist__24->GetXaxis()->SetLabelSize(0.05);
   thisHist__24->GetXaxis()->SetTitleSize(0.06);
   thisHist__24->GetXaxis()->SetTitleOffset(0.95);
   thisHist__24->GetXaxis()->SetTitleFont(132);
   thisHist__24->GetYaxis()->SetTitle("d#sigma/dT_{#pi} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__24->GetYaxis()->SetNdivisions(505);
   thisHist__24->GetYaxis()->SetLabelFont(132);
   thisHist__24->GetYaxis()->SetLabelSize(0.05);
   thisHist__24->GetYaxis()->SetTitleSize(0.06);
   thisHist__24->GetYaxis()->SetTitleOffset(1.1);
   thisHist__24->GetYaxis()->SetTitleFont(132);
   thisHist__24->GetZaxis()->SetLabelFont(132);
   thisHist__24->GetZaxis()->SetLabelSize(0.05);
   thisHist__24->GetZaxis()->SetTitleSize(0.06);
   thisHist__24->GetZaxis()->SetTitleFont(132);
   thisHist__24->Draw("C");
   
   TH1D *thisHist__25 = new TH1D("thisHist__25","thisHist",30,0,1.5);
   thisHist__25->SetBinContent(1,0.2787977);
   thisHist__25->SetBinContent(2,0.5971957);
   thisHist__25->SetBinContent(3,0.4104209);
   thisHist__25->SetBinContent(4,0.309599);
   thisHist__25->SetBinContent(5,0.263211);
   thisHist__25->SetBinContent(6,0.1895395);
   thisHist__25->SetBinContent(7,0.1287433);
   thisHist__25->SetBinContent(8,0.09391024);
   thisHist__25->SetBinContent(9,0.06891299);
   thisHist__25->SetBinContent(10,0.05283005);
   thisHist__25->SetBinContent(11,0.04193972);
   thisHist__25->SetBinContent(12,0.03407104);
   thisHist__25->SetBinContent(13,0.02723911);
   thisHist__25->SetBinContent(14,0.02272879);
   thisHist__25->SetBinContent(15,0.01912231);
   thisHist__25->SetBinContent(16,0.01612725);
   thisHist__25->SetBinContent(17,0.01409806);
   thisHist__25->SetBinContent(18,0.01191822);
   thisHist__25->SetBinContent(19,0.01042955);
   thisHist__25->SetBinContent(20,0.008285155);
   thisHist__25->SetBinContent(21,0.007912988);
   thisHist__25->SetBinContent(22,0.006468624);
   thisHist__25->SetBinContent(23,0.005742011);
   thisHist__25->SetBinContent(24,0.00510401);
   thisHist__25->SetBinContent(25,0.004820454);
   thisHist__25->SetBinContent(26,0.003828007);
   thisHist__25->SetBinContent(27,0.003358368);
   thisHist__25->SetBinContent(28,0.00329634);
   thisHist__25->SetBinContent(29,0.002658338);
   thisHist__25->SetBinContent(30,0.002578588);
   thisHist__25->SetBinContent(31,0.07544365);
   thisHist__25->SetBinError(31,0.0008176282);
   thisHist__25->SetMinimum(0);
   thisHist__25->SetMaximum(0.6569153);
   thisHist__25->SetEntries(306996);
   thisHist__25->SetDirectory(0);
   thisHist__25->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__25->SetLineColor(ci);
   thisHist__25->SetLineWidth(3);
   thisHist__25->GetXaxis()->SetTitle("T_{#pi} (GeV)");
   thisHist__25->GetXaxis()->SetNdivisions(505);
   thisHist__25->GetXaxis()->SetLabelFont(132);
   thisHist__25->GetXaxis()->SetLabelSize(0.05);
   thisHist__25->GetXaxis()->SetTitleSize(0.06);
   thisHist__25->GetXaxis()->SetTitleOffset(0.95);
   thisHist__25->GetXaxis()->SetTitleFont(132);
   thisHist__25->GetYaxis()->SetTitle("d#sigma/dT_{#pi} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__25->GetYaxis()->SetNdivisions(505);
   thisHist__25->GetYaxis()->SetLabelFont(132);
   thisHist__25->GetYaxis()->SetLabelSize(0.05);
   thisHist__25->GetYaxis()->SetTitleSize(0.06);
   thisHist__25->GetYaxis()->SetTitleOffset(1.1);
   thisHist__25->GetYaxis()->SetTitleFont(132);
   thisHist__25->GetZaxis()->SetLabelFont(132);
   thisHist__25->GetZaxis()->SetLabelSize(0.05);
   thisHist__25->GetZaxis()->SetTitleSize(0.06);
   thisHist__25->GetZaxis()->SetTitleFont(132);
   thisHist__25->Draw("CSAME");
   
   TH1D *thisHist__26 = new TH1D("thisHist__26","thisHist",30,0,1.5);
   thisHist__26->SetBinContent(1,0.2125476);
   thisHist__26->SetBinContent(2,0.5578462);
   thisHist__26->SetBinContent(3,0.4858177);
   thisHist__26->SetBinContent(4,0.3478456);
   thisHist__26->SetBinContent(5,0.2623261);
   thisHist__26->SetBinContent(6,0.1772066);
   thisHist__26->SetBinContent(7,0.1163381);
   thisHist__26->SetBinContent(8,0.07722422);
   thisHist__26->SetBinContent(9,0.05226195);
   thisHist__26->SetBinContent(10,0.03830723);
   thisHist__26->SetBinContent(11,0.03016432);
   thisHist__26->SetBinContent(12,0.02440966);
   thisHist__26->SetBinContent(13,0.01960776);
   thisHist__26->SetBinContent(14,0.01751804);
   thisHist__26->SetBinContent(15,0.01549185);
   thisHist__26->SetBinContent(16,0.01415798);
   thisHist__26->SetBinContent(17,0.01244302);
   thisHist__26->SetBinContent(18,0.01105199);
   thisHist__26->SetBinContent(19,0.01006113);
   thisHist__26->SetBinContent(20,0.009394194);
   thisHist__26->SetBinContent(21,0.008327105);
   thisHist__26->SetBinContent(22,0.008104795);
   thisHist__26->SetBinContent(23,0.00745692);
   thisHist__26->SetBinContent(24,0.006694713);
   thisHist__26->SetBinContent(25,0.006192927);
   thisHist__26->SetBinContent(26,0.005773714);
   thisHist__26->SetBinContent(27,0.005062321);
   thisHist__26->SetBinContent(28,0.004700273);
   thisHist__26->SetBinContent(29,0.004414446);
   thisHist__26->SetBinContent(30,0.003982529);
   thisHist__26->SetBinContent(31,0.08825715);
   thisHist__26->SetBinError(31,0.0007487221);
   thisHist__26->SetEntries(415791);
   thisHist__26->SetDirectory(0);
   thisHist__26->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__26->SetLineColor(ci);
   thisHist__26->SetLineWidth(3);
   thisHist__26->GetXaxis()->SetNdivisions(505);
   thisHist__26->GetXaxis()->SetLabelFont(132);
   thisHist__26->GetXaxis()->SetLabelSize(0.05);
   thisHist__26->GetXaxis()->SetTitleSize(0.06);
   thisHist__26->GetXaxis()->SetTitleFont(132);
   thisHist__26->GetYaxis()->SetNdivisions(505);
   thisHist__26->GetYaxis()->SetLabelFont(132);
   thisHist__26->GetYaxis()->SetLabelSize(0.05);
   thisHist__26->GetYaxis()->SetTitleSize(0.06);
   thisHist__26->GetYaxis()->SetTitleFont(132);
   thisHist__26->GetZaxis()->SetLabelFont(132);
   thisHist__26->GetZaxis()->SetLabelSize(0.05);
   thisHist__26->GetZaxis()->SetTitleSize(0.06);
   thisHist__26->GetZaxis()->SetTitleFont(132);
   thisHist__26->Draw("CSAME");
   
   TH1D *thisHist__27 = new TH1D("thisHist__27","thisHist",30,0,1.5);
   thisHist__27->SetBinContent(1,0.2289043);
   thisHist__27->SetBinContent(2,0.4286093);
   thisHist__27->SetBinContent(3,0.3379174);
   thisHist__27->SetBinContent(4,0.2419503);
   thisHist__27->SetBinContent(5,0.1892115);
   thisHist__27->SetBinContent(6,0.1431849);
   thisHist__27->SetBinContent(7,0.1045195);
   thisHist__27->SetBinContent(8,0.07776568);
   thisHist__27->SetBinContent(9,0.0599046);
   thisHist__27->SetBinContent(10,0.04604555);
   thisHist__27->SetBinContent(11,0.03722215);
   thisHist__27->SetBinContent(12,0.0290542);
   thisHist__27->SetBinContent(13,0.02527905);
   thisHist__27->SetBinContent(14,0.0220459);
   thisHist__27->SetBinContent(15,0.01927283);
   thisHist__27->SetBinContent(16,0.01638002);
   thisHist__27->SetBinContent(17,0.01377081);
   thisHist__27->SetBinContent(18,0.01252923);
   thisHist__27->SetBinContent(19,0.01072674);
   thisHist__27->SetBinContent(20,0.009516669);
   thisHist__27->SetBinContent(21,0.009163733);
   thisHist__27->SetBinContent(22,0.008180554);
   thisHist__27->SetBinContent(23,0.007544009);
   thisHist__27->SetBinContent(24,0.006989395);
   thisHist__27->SetBinContent(25,0.006409571);
   thisHist__27->SetBinContent(26,0.005684792);
   thisHist__27->SetBinContent(27,0.00560286);
   thisHist__27->SetBinContent(28,0.005205807);
   thisHist__27->SetBinContent(29,0.00495371);
   thisHist__27->SetBinContent(30,0.004588169);
   thisHist__27->SetBinContent(31,0.07204308);
   thisHist__27->SetBinError(31,0.0006738297);
   thisHist__27->SetEntries(347513);
   thisHist__27->SetDirectory(0);
   thisHist__27->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__27->SetLineColor(ci);
   thisHist__27->SetLineWidth(3);
   thisHist__27->GetXaxis()->SetNdivisions(505);
   thisHist__27->GetXaxis()->SetLabelFont(132);
   thisHist__27->GetXaxis()->SetLabelSize(0.05);
   thisHist__27->GetXaxis()->SetTitleSize(0.06);
   thisHist__27->GetXaxis()->SetTitleFont(132);
   thisHist__27->GetYaxis()->SetNdivisions(505);
   thisHist__27->GetYaxis()->SetLabelFont(132);
   thisHist__27->GetYaxis()->SetLabelSize(0.05);
   thisHist__27->GetYaxis()->SetTitleSize(0.06);
   thisHist__27->GetYaxis()->SetTitleFont(132);
   thisHist__27->GetZaxis()->SetLabelFont(132);
   thisHist__27->GetZaxis()->SetLabelSize(0.05);
   thisHist__27->GetZaxis()->SetTitleSize(0.06);
   thisHist__27->GetZaxis()->SetTitleFont(132);
   thisHist__27->Draw("CSAME");
   
   TH1D *thisHist__28 = new TH1D("thisHist__28","thisHist",30,0,1.5);
   thisHist__28->SetBinContent(1,0.2426073);
   thisHist__28->SetBinContent(2,0.4564366);
   thisHist__28->SetBinContent(3,0.3668136);
   thisHist__28->SetBinContent(4,0.2671851);
   thisHist__28->SetBinContent(5,0.2049575);
   thisHist__28->SetBinContent(6,0.1554479);
   thisHist__28->SetBinContent(7,0.1153344);
   thisHist__28->SetBinContent(8,0.0833983);
   thisHist__28->SetBinContent(9,0.06307291);
   thisHist__28->SetBinContent(10,0.05040722);
   thisHist__28->SetBinContent(11,0.04036902);
   thisHist__28->SetBinContent(12,0.03230308);
   thisHist__28->SetBinContent(13,0.0270481);
   thisHist__28->SetBinContent(14,0.02406022);
   thisHist__28->SetBinContent(15,0.02060058);
   thisHist__28->SetBinContent(16,0.01759306);
   thisHist__28->SetBinContent(17,0.01452);
   thisHist__28->SetBinContent(18,0.0125412);
   thisHist__28->SetBinContent(19,0.01138798);
   thisHist__28->SetBinContent(20,0.01118486);
   thisHist__28->SetBinContent(21,0.01014959);
   thisHist__28->SetBinContent(22,0.009075003);
   thisHist__28->SetBinContent(23,0.007934894);
   thisHist__28->SetBinContent(24,0.007790743);
   thisHist__28->SetBinContent(25,0.006840652);
   thisHist__28->SetBinContent(26,0.006421302);
   thisHist__28->SetBinContent(27,0.006021609);
   thisHist__28->SetBinContent(28,0.00605437);
   thisHist__28->SetBinContent(29,0.005399135);
   thisHist__28->SetBinContent(30,0.005248431);
   thisHist__28->SetBinContent(31,0.07835954);
   thisHist__28->SetBinError(31,0.0007165466);
   thisHist__28->SetEntries(361178);
   thisHist__28->SetDirectory(0);
   thisHist__28->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__28->SetLineColor(ci);
   thisHist__28->SetLineWidth(3);
   thisHist__28->GetXaxis()->SetNdivisions(505);
   thisHist__28->GetXaxis()->SetLabelFont(132);
   thisHist__28->GetXaxis()->SetLabelSize(0.05);
   thisHist__28->GetXaxis()->SetTitleSize(0.06);
   thisHist__28->GetXaxis()->SetTitleFont(132);
   thisHist__28->GetYaxis()->SetNdivisions(505);
   thisHist__28->GetYaxis()->SetLabelFont(132);
   thisHist__28->GetYaxis()->SetLabelSize(0.05);
   thisHist__28->GetYaxis()->SetTitleSize(0.06);
   thisHist__28->GetYaxis()->SetTitleFont(132);
   thisHist__28->GetZaxis()->SetLabelFont(132);
   thisHist__28->GetZaxis()->SetLabelSize(0.05);
   thisHist__28->GetZaxis()->SetTitleSize(0.06);
   thisHist__28->GetZaxis()->SetTitleFont(132);
   thisHist__28->Draw("CSAME");
   
   TH1D *thisHist__29 = new TH1D("thisHist__29","thisHist",30,0,1.5);
   thisHist__29->SetBinContent(1,0.2403361);
   thisHist__29->SetBinContent(2,0.5337785);
   thisHist__29->SetBinContent(3,0.4327145);
   thisHist__29->SetBinContent(4,0.2624191);
   thisHist__29->SetBinContent(5,0.2091446);
   thisHist__29->SetBinContent(6,0.1608259);
   thisHist__29->SetBinContent(7,0.1160808);
   thisHist__29->SetBinContent(8,0.08954001);
   thisHist__29->SetBinContent(9,0.06782429);
   thisHist__29->SetBinContent(10,0.05369786);
   thisHist__29->SetBinContent(11,0.04235438);
   thisHist__29->SetBinContent(12,0.03398063);
   thisHist__29->SetBinContent(13,0.02774234);
   thisHist__29->SetBinContent(14,0.02390099);
   thisHist__29->SetBinContent(15,0.02105579);
   thisHist__29->SetBinContent(16,0.01740745);
   thisHist__29->SetBinContent(17,0.01540273);
   thisHist__29->SetBinContent(18,0.01271316);
   thisHist__29->SetBinContent(19,0.01162364);
   thisHist__29->SetBinContent(20,0.01075202);
   thisHist__29->SetBinContent(21,0.009986245);
   thisHist__29->SetBinContent(22,0.007981525);
   thisHist__29->SetBinContent(23,0.008099816);
   thisHist__29->SetBinContent(24,0.006985391);
   thisHist__29->SetBinContent(25,0.007365167);
   thisHist__29->SetBinContent(26,0.006250742);
   thisHist__29->SetBinContent(27,0.005858514);
   thisHist__29->SetBinContent(28,0.005291963);
   thisHist__29->SetBinContent(29,0.005173672);
   thisHist__29->SetBinContent(30,0.004943316);
   thisHist__29->SetBinContent(31,0.07705721);
   thisHist__29->SetBinError(31,0.0006926368);
   thisHist__29->SetEntries(406096);
   thisHist__29->SetDirectory(0);
   thisHist__29->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__29->SetLineColor(ci);
   thisHist__29->SetLineWidth(3);
   thisHist__29->GetXaxis()->SetNdivisions(505);
   thisHist__29->GetXaxis()->SetLabelFont(132);
   thisHist__29->GetXaxis()->SetLabelSize(0.05);
   thisHist__29->GetXaxis()->SetTitleSize(0.06);
   thisHist__29->GetXaxis()->SetTitleFont(132);
   thisHist__29->GetYaxis()->SetNdivisions(505);
   thisHist__29->GetYaxis()->SetLabelFont(132);
   thisHist__29->GetYaxis()->SetLabelSize(0.05);
   thisHist__29->GetYaxis()->SetTitleSize(0.06);
   thisHist__29->GetYaxis()->SetTitleFont(132);
   thisHist__29->GetZaxis()->SetLabelFont(132);
   thisHist__29->GetZaxis()->SetLabelSize(0.05);
   thisHist__29->GetZaxis()->SetTitleSize(0.06);
   thisHist__29->GetZaxis()->SetTitleFont(132);
   thisHist__29->Draw("CSAME");
   
   TH1D *thisHist__30 = new TH1D("thisHist__30","thisHist",30,0,1.5);
   thisHist__30->SetBinContent(1,0.2787977);
   thisHist__30->SetBinContent(2,0.5971957);
   thisHist__30->SetBinContent(3,0.4104209);
   thisHist__30->SetBinContent(4,0.309599);
   thisHist__30->SetBinContent(5,0.263211);
   thisHist__30->SetBinContent(6,0.1895395);
   thisHist__30->SetBinContent(7,0.1287433);
   thisHist__30->SetBinContent(8,0.09391024);
   thisHist__30->SetBinContent(9,0.06891299);
   thisHist__30->SetBinContent(10,0.05283005);
   thisHist__30->SetBinContent(11,0.04193972);
   thisHist__30->SetBinContent(12,0.03407104);
   thisHist__30->SetBinContent(13,0.02723911);
   thisHist__30->SetBinContent(14,0.02272879);
   thisHist__30->SetBinContent(15,0.01912231);
   thisHist__30->SetBinContent(16,0.01612725);
   thisHist__30->SetBinContent(17,0.01409806);
   thisHist__30->SetBinContent(18,0.01191822);
   thisHist__30->SetBinContent(19,0.01042955);
   thisHist__30->SetBinContent(20,0.008285155);
   thisHist__30->SetBinContent(21,0.007912988);
   thisHist__30->SetBinContent(22,0.006468624);
   thisHist__30->SetBinContent(23,0.005742011);
   thisHist__30->SetBinContent(24,0.00510401);
   thisHist__30->SetBinContent(25,0.004820454);
   thisHist__30->SetBinContent(26,0.003828007);
   thisHist__30->SetBinContent(27,0.003358368);
   thisHist__30->SetBinContent(28,0.00329634);
   thisHist__30->SetBinContent(29,0.002658338);
   thisHist__30->SetBinContent(30,0.002578588);
   thisHist__30->SetBinContent(31,0.07544365);
   thisHist__30->SetBinError(31,0.0008176282);
   thisHist__30->SetMinimum(0);
   thisHist__30->SetMaximum(0.6569153);
   thisHist__30->SetEntries(306996);
   thisHist__30->SetDirectory(0);
   thisHist__30->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__30->SetLineColor(ci);
   thisHist__30->SetLineWidth(3);
   thisHist__30->GetXaxis()->SetTitle("T_{#pi} (GeV)");
   thisHist__30->GetXaxis()->SetNdivisions(505);
   thisHist__30->GetXaxis()->SetLabelFont(132);
   thisHist__30->GetXaxis()->SetLabelSize(0.05);
   thisHist__30->GetXaxis()->SetTitleSize(0.06);
   thisHist__30->GetXaxis()->SetTitleOffset(0.95);
   thisHist__30->GetXaxis()->SetTitleFont(132);
   thisHist__30->GetYaxis()->SetTitle("d#sigma/dT_{#pi} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__30->GetYaxis()->SetNdivisions(505);
   thisHist__30->GetYaxis()->SetLabelFont(132);
   thisHist__30->GetYaxis()->SetLabelSize(0.05);
   thisHist__30->GetYaxis()->SetTitleSize(0.06);
   thisHist__30->GetYaxis()->SetTitleOffset(1.1);
   thisHist__30->GetYaxis()->SetTitleFont(132);
   thisHist__30->GetZaxis()->SetLabelFont(132);
   thisHist__30->GetZaxis()->SetLabelSize(0.05);
   thisHist__30->GetZaxis()->SetTitleSize(0.06);
   thisHist__30->GetZaxis()->SetTitleFont(132);
   thisHist__30->Draw("sameaxis");
   Double_t xAxis16[9] = {0, 0.18, 0.21, 0.24, 0.27, 0.315, 0.375, 0.48, 1.5}; 
   
   TH1D *modRate_px__31 = new TH1D("modRate_px__31","",8, xAxis16);
   modRate_px__31->SetBinContent(1,0.1211524);
   modRate_px__31->SetBinContent(2,0.5971957);
   modRate_px__31->SetBinContent(3,0.5532326);
   modRate_px__31->SetBinContent(4,0.5534409);
   modRate_px__31->SetBinContent(5,0.5187983);
   modRate_px__31->SetBinContent(6,0.5252139);
   modRate_px__31->SetBinContent(7,0.5138298);
   modRate_px__31->SetBinContent(8,0.4312889);
   modRate_px__31->SetBinContent(9,57211.93);
   modRate_px__31->SetBinError(1,88.74053);
   modRate_px__31->SetBinError(2,88.19109);
   modRate_px__31->SetBinError(3,77.62465);
   modRate_px__31->SetBinError(4,71.69577);
   modRate_px__31->SetBinError(5,73.0888);
   modRate_px__31->SetBinError(6,74.20684);
   modRate_px__31->SetBinError(7,78.52388);
   modRate_px__31->SetBinError(8,125.452);
   modRate_px__31->SetBinError(9,620.0401);
   modRate_px__31->SetEntries(94304.59);
   modRate_px__31->SetDirectory(0);
   modRate_px__31->SetStats(0);
   modRate_px__31->SetLineStyle(7);
   modRate_px__31->SetLineWidth(3);
   modRate_px__31->GetXaxis()->SetTitle("T_{#pi} [GeV/c]");
   modRate_px__31->GetXaxis()->SetRange(1,100);
   modRate_px__31->GetXaxis()->CenterTitle(true);
   modRate_px__31->GetXaxis()->SetNdivisions(505);
   modRate_px__31->GetXaxis()->SetLabelFont(132);
   modRate_px__31->GetXaxis()->SetLabelSize(0.05);
   modRate_px__31->GetXaxis()->SetTitleSize(0.06);
   modRate_px__31->GetXaxis()->SetTitleFont(132);
   modRate_px__31->GetYaxis()->SetNdivisions(505);
   modRate_px__31->GetYaxis()->SetLabelFont(132);
   modRate_px__31->GetYaxis()->SetLabelSize(0.05);
   modRate_px__31->GetYaxis()->SetTitleSize(0.06);
   modRate_px__31->GetYaxis()->SetTitleFont(132);
   modRate_px__31->GetZaxis()->SetLabelFont(132);
   modRate_px__31->GetZaxis()->SetLabelSize(0.05);
   modRate_px__31->GetZaxis()->SetTitleSize(0.06);
   modRate_px__31->GetZaxis()->SetTitleFont(132);
   modRate_px__31->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(1.5,0,1.5,0.6569153,0,0.09775892,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__32 = new TH1D("thisHist__32","thisHist",30,0,1.5);
   thisHist__32->SetBinContent(1,0.2787977);
   thisHist__32->SetBinContent(2,0.5971957);
   thisHist__32->SetBinContent(3,0.4104209);
   thisHist__32->SetBinContent(4,0.309599);
   thisHist__32->SetBinContent(5,0.263211);
   thisHist__32->SetBinContent(6,0.1895395);
   thisHist__32->SetBinContent(7,0.1287433);
   thisHist__32->SetBinContent(8,0.09391024);
   thisHist__32->SetBinContent(9,0.06891299);
   thisHist__32->SetBinContent(10,0.05283005);
   thisHist__32->SetBinContent(11,0.04193972);
   thisHist__32->SetBinContent(12,0.03407104);
   thisHist__32->SetBinContent(13,0.02723911);
   thisHist__32->SetBinContent(14,0.02272879);
   thisHist__32->SetBinContent(15,0.01912231);
   thisHist__32->SetBinContent(16,0.01612725);
   thisHist__32->SetBinContent(17,0.01409806);
   thisHist__32->SetBinContent(18,0.01191822);
   thisHist__32->SetBinContent(19,0.01042955);
   thisHist__32->SetBinContent(20,0.008285155);
   thisHist__32->SetBinContent(21,0.007912988);
   thisHist__32->SetBinContent(22,0.006468624);
   thisHist__32->SetBinContent(23,0.005742011);
   thisHist__32->SetBinContent(24,0.00510401);
   thisHist__32->SetBinContent(25,0.004820454);
   thisHist__32->SetBinContent(26,0.003828007);
   thisHist__32->SetBinContent(27,0.003358368);
   thisHist__32->SetBinContent(28,0.00329634);
   thisHist__32->SetBinContent(29,0.002658338);
   thisHist__32->SetBinContent(30,0.002578588);
   thisHist__32->SetBinContent(31,0.07544365);
   thisHist__32->SetBinError(31,0.0008176282);
   thisHist__32->SetMinimum(0);
   thisHist__32->SetMaximum(0.6569153);
   thisHist__32->SetEntries(306996);
   thisHist__32->SetDirectory(0);
   thisHist__32->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__32->SetLineColor(ci);
   thisHist__32->SetLineWidth(3);
   thisHist__32->GetXaxis()->SetTitle("T_{#pi} (GeV)");
   thisHist__32->GetXaxis()->SetNdivisions(505);
   thisHist__32->GetXaxis()->SetLabelFont(132);
   thisHist__32->GetXaxis()->SetLabelSize(0.05);
   thisHist__32->GetXaxis()->SetTitleSize(0.06);
   thisHist__32->GetXaxis()->SetTitleOffset(0.95);
   thisHist__32->GetXaxis()->SetTitleFont(132);
   thisHist__32->GetYaxis()->SetTitle("d#sigma/dT_{#pi} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__32->GetYaxis()->SetNdivisions(505);
   thisHist__32->GetYaxis()->SetLabelFont(132);
   thisHist__32->GetYaxis()->SetLabelSize(0.05);
   thisHist__32->GetYaxis()->SetTitleSize(0.06);
   thisHist__32->GetYaxis()->SetTitleOffset(1.1);
   thisHist__32->GetYaxis()->SetTitleFont(132);
   thisHist__32->GetZaxis()->SetLabelFont(132);
   thisHist__32->GetZaxis()->SetLabelSize(0.05);
   thisHist__32->GetZaxis()->SetTitleSize(0.06);
   thisHist__32->GetZaxis()->SetTitleFont(132);
   thisHist__32->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC1pip_ekin_211_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:09:21 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.3082192,-16882.53,1.746575,103707);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis9[9] = {0, 0.18, 0.21, 0.24, 0.27, 0.315, 0.375, 0.48, 1.5}; 
   
   TH1D *projReco__17 = new TH1D("projReco__17","",8, xAxis9);
   projReco__17->SetBinContent(1,9316.244);
   projReco__17->SetBinContent(2,51924.8);
   projReco__17->SetBinContent(3,44315.15);
   projReco__17->SetBinContent(4,37803.41);
   projReco__17->SetBinContent(5,26177.65);
   projReco__17->SetBinContent(6,18586.39);
   projReco__17->SetBinContent(7,11549.95);
   projReco__17->SetBinContent(8,1911.185);
   projReco__17->SetBinContent(9,8347.059);
   projReco__17->SetBinError(9,90.4621);
   projReco__17->SetMinimum(0);
   projReco__17->SetMaximum(90442.15);
   projReco__17->SetEntries(94296.59);
   projReco__17->SetDirectory(0);
   projReco__17->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__17->SetLineColor(ci);
   projReco__17->SetLineWidth(3);
   projReco__17->GetXaxis()->SetTitle("T_{#pi} (GeV)");
   projReco__17->GetXaxis()->SetRange(1,100);
   projReco__17->GetXaxis()->CenterTitle(true);
   projReco__17->GetXaxis()->SetNdivisions(505);
   projReco__17->GetXaxis()->SetLabelFont(132);
   projReco__17->GetXaxis()->SetLabelSize(0.05);
   projReco__17->GetXaxis()->SetTitleSize(0.06);
   projReco__17->GetXaxis()->SetTitleOffset(0.95);
   projReco__17->GetXaxis()->SetTitleFont(132);
   projReco__17->GetYaxis()->SetTitle("d#sigma/dT_{#pi} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__17->GetYaxis()->SetNdivisions(505);
   projReco__17->GetYaxis()->SetLabelFont(132);
   projReco__17->GetYaxis()->SetLabelSize(0.05);
   projReco__17->GetYaxis()->SetTitleSize(0.06);
   projReco__17->GetYaxis()->SetTitleOffset(1.1);
   projReco__17->GetYaxis()->SetTitleFont(132);
   projReco__17->GetZaxis()->SetLabelFont(132);
   projReco__17->GetZaxis()->SetLabelSize(0.05);
   projReco__17->GetZaxis()->SetTitleSize(0.06);
   projReco__17->GetZaxis()->SetTitleFont(132);
   projReco__17->Draw("HIST");
   Double_t xAxis10[9] = {0, 0.18, 0.21, 0.24, 0.27, 0.315, 0.375, 0.48, 1.5}; 
   
   TH1D *projReco__18 = new TH1D("projReco__18","",8, xAxis10);
   projReco__18->SetBinContent(1,9316.244);
   projReco__18->SetBinContent(2,51924.8);
   projReco__18->SetBinContent(3,44315.15);
   projReco__18->SetBinContent(4,37803.41);
   projReco__18->SetBinContent(5,26177.65);
   projReco__18->SetBinContent(6,18586.39);
   projReco__18->SetBinContent(7,11549.95);
   projReco__18->SetBinContent(8,1911.185);
   projReco__18->SetBinContent(9,8347.059);
   projReco__18->SetBinError(9,90.4621);
   projReco__18->SetMinimum(0);
   projReco__18->SetMaximum(90442.15);
   projReco__18->SetEntries(94296.59);
   projReco__18->SetDirectory(0);
   projReco__18->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__18->SetLineColor(ci);
   projReco__18->SetLineWidth(3);
   projReco__18->GetXaxis()->SetTitle("T_{#pi} (GeV)");
   projReco__18->GetXaxis()->SetRange(1,100);
   projReco__18->GetXaxis()->CenterTitle(true);
   projReco__18->GetXaxis()->SetNdivisions(505);
   projReco__18->GetXaxis()->SetLabelFont(132);
   projReco__18->GetXaxis()->SetLabelSize(0.05);
   projReco__18->GetXaxis()->SetTitleSize(0.06);
   projReco__18->GetXaxis()->SetTitleOffset(0.95);
   projReco__18->GetXaxis()->SetTitleFont(132);
   projReco__18->GetYaxis()->SetTitle("d#sigma/dT_{#pi} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__18->GetYaxis()->SetNdivisions(505);
   projReco__18->GetYaxis()->SetLabelFont(132);
   projReco__18->GetYaxis()->SetLabelSize(0.05);
   projReco__18->GetYaxis()->SetTitleSize(0.06);
   projReco__18->GetYaxis()->SetTitleOffset(1.1);
   projReco__18->GetYaxis()->SetTitleFont(132);
   projReco__18->GetZaxis()->SetLabelFont(132);
   projReco__18->GetZaxis()->SetLabelSize(0.05);
   projReco__18->GetZaxis()->SetTitleSize(0.06);
   projReco__18->GetZaxis()->SetTitleFont(132);
   projReco__18->Draw("HIST SAME");
   Double_t xAxis11[11] = {0, 0.165, 0.18, 0.195, 0.21, 0.24, 0.27, 0.3, 0.345, 0.42, 1.5}; 
   
   TH1D *projReco__19 = new TH1D("projReco__19","",10, xAxis11);
   projReco__19->SetBinContent(1,8573.964);
   projReco__19->SetBinContent(2,82220.13);
   projReco__19->SetBinContent(3,77887.38);
   projReco__19->SetBinContent(4,74599.42);
   projReco__19->SetBinContent(5,60177.23);
   projReco__19->SetBinContent(6,48995.34);
   projReco__19->SetBinContent(7,36669.27);
   projReco__19->SetBinContent(8,25385.81);
   projReco__19->SetBinContent(9,17255.47);
   projReco__19->SetBinContent(10,2892.79);
   projReco__19->SetBinContent(11,12865.74);
   projReco__19->SetBinError(11,109.1454);
   projReco__19->SetEntries(126634.6);
   projReco__19->SetDirectory(0);
   projReco__19->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__19->SetLineColor(ci);
   projReco__19->SetLineWidth(3);
   projReco__19->GetXaxis()->SetTitle("T_{#pi} [GeV/c]");
   projReco__19->GetXaxis()->SetRange(1,100);
   projReco__19->GetXaxis()->CenterTitle(true);
   projReco__19->GetXaxis()->SetNdivisions(505);
   projReco__19->GetXaxis()->SetLabelFont(132);
   projReco__19->GetXaxis()->SetLabelSize(0.05);
   projReco__19->GetXaxis()->SetTitleSize(0.06);
   projReco__19->GetXaxis()->SetTitleFont(132);
   projReco__19->GetYaxis()->SetNdivisions(505);
   projReco__19->GetYaxis()->SetLabelFont(132);
   projReco__19->GetYaxis()->SetLabelSize(0.05);
   projReco__19->GetYaxis()->SetTitleSize(0.06);
   projReco__19->GetYaxis()->SetTitleFont(132);
   projReco__19->GetZaxis()->SetLabelFont(132);
   projReco__19->GetZaxis()->SetLabelSize(0.05);
   projReco__19->GetZaxis()->SetTitleSize(0.06);
   projReco__19->GetZaxis()->SetTitleFont(132);
   projReco__19->Draw("HIST SAME");
   Double_t xAxis12[10] = {0, 0.165, 0.195, 0.225, 0.255, 0.285, 0.33, 0.39, 0.48, 1.5}; 
   
   TH1D *projReco__20 = new TH1D("projReco__20","",9, xAxis12);
   projReco__20->SetBinContent(1,6221.913);
   projReco__20->SetBinContent(2,57995.53);
   projReco__20->SetBinContent(3,51805.18);
   projReco__20->SetBinContent(4,41498.55);
   projReco__20->SetBinContent(5,35005.75);
   projReco__20->SetBinContent(6,27260.13);
   projReco__20->SetBinContent(7,19630.08);
   projReco__20->SetBinContent(8,13615.82);
   projReco__20->SetBinContent(9,2754.215);
   projReco__20->SetBinContent(10,11206.86);
   projReco__20->SetBinError(10,104.8195);
   projReco__20->SetEntries(105610.9);
   projReco__20->SetDirectory(0);
   projReco__20->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__20->SetLineColor(ci);
   projReco__20->SetLineWidth(3);
   projReco__20->GetXaxis()->SetTitle("T_{#pi} [GeV/c]");
   projReco__20->GetXaxis()->SetRange(1,100);
   projReco__20->GetXaxis()->CenterTitle(true);
   projReco__20->GetXaxis()->SetNdivisions(505);
   projReco__20->GetXaxis()->SetLabelFont(132);
   projReco__20->GetXaxis()->SetLabelSize(0.05);
   projReco__20->GetXaxis()->SetTitleSize(0.06);
   projReco__20->GetXaxis()->SetTitleFont(132);
   projReco__20->GetYaxis()->SetNdivisions(505);
   projReco__20->GetYaxis()->SetLabelFont(132);
   projReco__20->GetYaxis()->SetLabelSize(0.05);
   projReco__20->GetYaxis()->SetTitleSize(0.06);
   projReco__20->GetYaxis()->SetTitleFont(132);
   projReco__20->GetZaxis()->SetLabelFont(132);
   projReco__20->GetZaxis()->SetLabelSize(0.05);
   projReco__20->GetZaxis()->SetTitleSize(0.06);
   projReco__20->GetZaxis()->SetTitleFont(132);
   projReco__20->Draw("HIST SAME");
   Double_t xAxis13[10] = {0, 0.165, 0.195, 0.225, 0.255, 0.285, 0.33, 0.39, 0.48, 1.5}; 
   
   TH1D *projReco__21 = new TH1D("projReco__21","",9, xAxis13);
   projReco__21->SetBinContent(1,6595.962);
   projReco__21->SetBinContent(2,60712.97);
   projReco__21->SetBinContent(3,54299.83);
   projReco__21->SetBinContent(4,43336.62);
   projReco__21->SetBinContent(5,36616.42);
   projReco__21->SetBinContent(6,28254.37);
   projReco__21->SetBinContent(7,20614.74);
   projReco__21->SetBinContent(8,14357.94);
   projReco__21->SetBinContent(9,2842.048);
   projReco__21->SetBinContent(10,11724.51);
   projReco__21->SetBinError(10,107.213);
   projReco__21->SetEntries(112087.4);
   projReco__21->SetDirectory(0);
   projReco__21->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__21->SetLineColor(ci);
   projReco__21->SetLineWidth(3);
   projReco__21->GetXaxis()->SetTitle("T_{#pi} [GeV/c]");
   projReco__21->GetXaxis()->SetRange(1,100);
   projReco__21->GetXaxis()->CenterTitle(true);
   projReco__21->GetXaxis()->SetNdivisions(505);
   projReco__21->GetXaxis()->SetLabelFont(132);
   projReco__21->GetXaxis()->SetLabelSize(0.05);
   projReco__21->GetXaxis()->SetTitleSize(0.06);
   projReco__21->GetXaxis()->SetTitleFont(132);
   projReco__21->GetYaxis()->SetNdivisions(505);
   projReco__21->GetYaxis()->SetLabelFont(132);
   projReco__21->GetYaxis()->SetLabelSize(0.05);
   projReco__21->GetYaxis()->SetTitleSize(0.06);
   projReco__21->GetYaxis()->SetTitleFont(132);
   projReco__21->GetZaxis()->SetLabelFont(132);
   projReco__21->GetZaxis()->SetLabelSize(0.05);
   projReco__21->GetZaxis()->SetTitleSize(0.06);
   projReco__21->GetZaxis()->SetTitleFont(132);
   projReco__21->Draw("HIST SAME");
   Double_t xAxis14[10] = {0, 0.165, 0.195, 0.225, 0.255, 0.285, 0.33, 0.39, 0.465, 1.5}; 
   
   TH1D *projReco__22 = new TH1D("projReco__22","",9, xAxis14);
   projReco__22->SetBinContent(1,7246.079);
   projReco__22->SetBinContent(2,62610.59);
   projReco__22->SetBinContent(3,56244.06);
   projReco__22->SetBinContent(4,47849.89);
   projReco__22->SetBinContent(5,39571.08);
   projReco__22->SetBinContent(6,29457.86);
   projReco__22->SetBinContent(7,22089.69);
   projReco__22->SetBinContent(8,16368.98);
   projReco__22->SetBinContent(9,3163.911);
   projReco__22->SetBinContent(10,11958.45);
   projReco__22->SetBinError(10,107.4898);
   projReco__22->SetEntries(118860.4);
   projReco__22->SetDirectory(0);
   projReco__22->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__22->SetLineColor(ci);
   projReco__22->SetLineWidth(3);
   projReco__22->GetXaxis()->SetTitle("T_{#pi} [GeV/c]");
   projReco__22->GetXaxis()->SetRange(1,100);
   projReco__22->GetXaxis()->CenterTitle(true);
   projReco__22->GetXaxis()->SetNdivisions(505);
   projReco__22->GetXaxis()->SetLabelFont(132);
   projReco__22->GetXaxis()->SetLabelSize(0.05);
   projReco__22->GetXaxis()->SetTitleSize(0.06);
   projReco__22->GetXaxis()->SetTitleFont(132);
   projReco__22->GetYaxis()->SetNdivisions(505);
   projReco__22->GetYaxis()->SetLabelFont(132);
   projReco__22->GetYaxis()->SetLabelSize(0.05);
   projReco__22->GetYaxis()->SetTitleSize(0.06);
   projReco__22->GetYaxis()->SetTitleFont(132);
   projReco__22->GetZaxis()->SetLabelFont(132);
   projReco__22->GetZaxis()->SetLabelSize(0.05);
   projReco__22->GetZaxis()->SetTitleSize(0.06);
   projReco__22->GetZaxis()->SetTitleFont(132);
   projReco__22->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis15[9] = {0, 0.18, 0.21, 0.24, 0.27, 0.315, 0.375, 0.48, 1.5}; 
   
   TH1D *projReco__23 = new TH1D("projReco__23","",8, xAxis15);
   projReco__23->SetBinContent(1,9316.244);
   projReco__23->SetBinContent(2,51924.8);
   projReco__23->SetBinContent(3,44315.15);
   projReco__23->SetBinContent(4,37803.41);
   projReco__23->SetBinContent(5,26177.65);
   projReco__23->SetBinContent(6,18586.39);
   projReco__23->SetBinContent(7,11549.95);
   projReco__23->SetBinContent(8,1911.185);
   projReco__23->SetBinContent(9,8347.059);
   projReco__23->SetBinError(9,90.4621);
   projReco__23->SetMinimum(0);
   projReco__23->SetMaximum(90442.15);
   projReco__23->SetEntries(94296.59);
   projReco__23->SetDirectory(0);
   projReco__23->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__23->SetLineColor(ci);
   projReco__23->SetLineWidth(3);
   projReco__23->GetXaxis()->SetTitle("T_{#pi} (GeV)");
   projReco__23->GetXaxis()->SetRange(1,100);
   projReco__23->GetXaxis()->CenterTitle(true);
   projReco__23->GetXaxis()->SetNdivisions(505);
   projReco__23->GetXaxis()->SetLabelFont(132);
   projReco__23->GetXaxis()->SetLabelSize(0.05);
   projReco__23->GetXaxis()->SetTitleSize(0.06);
   projReco__23->GetXaxis()->SetTitleOffset(0.95);
   projReco__23->GetXaxis()->SetTitleFont(132);
   projReco__23->GetYaxis()->SetTitle("d#sigma/dT_{#pi} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__23->GetYaxis()->SetNdivisions(505);
   projReco__23->GetYaxis()->SetLabelFont(132);
   projReco__23->GetYaxis()->SetLabelSize(0.05);
   projReco__23->GetYaxis()->SetTitleSize(0.06);
   projReco__23->GetYaxis()->SetTitleOffset(1.1);
   projReco__23->GetYaxis()->SetTitleFont(132);
   projReco__23->GetZaxis()->SetLabelFont(132);
   projReco__23->GetZaxis()->SetLabelSize(0.05);
   projReco__23->GetZaxis()->SetTitleSize(0.06);
   projReco__23->GetZaxis()->SetTitleFont(132);
   projReco__23->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC1pip_mom_13_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:11:00 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.6164384,-0.04633959,3.493151,0.2846575);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__88 = new TH1D("thisHist__88","thisHist",30,0,3);
   thisHist__88->SetBinContent(1,0.04684435);
   thisHist__88->SetBinContent(2,0.1861103);
   thisHist__88->SetBinContent(3,0.2057111);
   thisHist__88->SetBinContent(4,0.1593984);
   thisHist__88->SetBinContent(5,0.1076937);
   thisHist__88->SetBinContent(6,0.07297582);
   thisHist__88->SetBinContent(7,0.05429656);
   thisHist__88->SetBinContent(8,0.0421834);
   thisHist__88->SetBinContent(9,0.03473119);
   thisHist__88->SetBinContent(10,0.02989745);
   thisHist__88->SetBinContent(11,0.02631312);
   thisHist__88->SetBinContent(12,0.02347756);
   thisHist__88->SetBinContent(13,0.02036287);
   thisHist__88->SetBinContent(14,0.0191489);
   thisHist__88->SetBinContent(15,0.01773998);
   thisHist__88->SetBinContent(16,0.01654373);
   thisHist__88->SetBinContent(17,0.01552913);
   thisHist__88->SetBinContent(18,0.01392969);
   thisHist__88->SetBinContent(19,0.01329612);
   thisHist__88->SetBinContent(20,0.01220177);
   thisHist__88->SetBinContent(21,0.0118429);
   thisHist__88->SetBinContent(22,0.01076627);
   thisHist__88->SetBinContent(23,0.01108527);
   thisHist__88->SetBinContent(24,0.01028777);
   thisHist__88->SetBinContent(25,0.009751672);
   thisHist__88->SetBinContent(26,0.009406088);
   thisHist__88->SetBinContent(27,0.009091518);
   thisHist__88->SetBinContent(28,0.008737072);
   thisHist__88->SetBinContent(29,0.008391488);
   thisHist__88->SetBinContent(30,0.008373766);
   thisHist__88->SetBinContent(31,0.1440465);
   thisHist__88->SetBinError(31,0.0007988788);
   thisHist__88->SetMinimum(0);
   thisHist__88->SetMaximum(0.2482478);
   thisHist__88->SetEntries(306996);
   thisHist__88->SetDirectory(0);
   thisHist__88->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__88->SetLineColor(ci);
   thisHist__88->SetLineWidth(3);
   thisHist__88->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__88->GetXaxis()->SetNdivisions(505);
   thisHist__88->GetXaxis()->SetLabelFont(132);
   thisHist__88->GetXaxis()->SetLabelSize(0.05);
   thisHist__88->GetXaxis()->SetTitleSize(0.06);
   thisHist__88->GetXaxis()->SetTitleOffset(0.95);
   thisHist__88->GetXaxis()->SetTitleFont(132);
   thisHist__88->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__88->GetYaxis()->SetNdivisions(505);
   thisHist__88->GetYaxis()->SetLabelFont(132);
   thisHist__88->GetYaxis()->SetLabelSize(0.05);
   thisHist__88->GetYaxis()->SetTitleSize(0.06);
   thisHist__88->GetYaxis()->SetTitleOffset(1.1);
   thisHist__88->GetYaxis()->SetTitleFont(132);
   thisHist__88->GetZaxis()->SetLabelFont(132);
   thisHist__88->GetZaxis()->SetLabelSize(0.05);
   thisHist__88->GetZaxis()->SetTitleSize(0.06);
   thisHist__88->GetZaxis()->SetTitleFont(132);
   thisHist__88->Draw("C");
   
   TH1D *thisHist__89 = new TH1D("thisHist__89","thisHist",30,0,3);
   thisHist__89->SetBinContent(1,0.04684435);
   thisHist__89->SetBinContent(2,0.1861103);
   thisHist__89->SetBinContent(3,0.2057111);
   thisHist__89->SetBinContent(4,0.1593984);
   thisHist__89->SetBinContent(5,0.1076937);
   thisHist__89->SetBinContent(6,0.07297582);
   thisHist__89->SetBinContent(7,0.05429656);
   thisHist__89->SetBinContent(8,0.0421834);
   thisHist__89->SetBinContent(9,0.03473119);
   thisHist__89->SetBinContent(10,0.02989745);
   thisHist__89->SetBinContent(11,0.02631312);
   thisHist__89->SetBinContent(12,0.02347756);
   thisHist__89->SetBinContent(13,0.02036287);
   thisHist__89->SetBinContent(14,0.0191489);
   thisHist__89->SetBinContent(15,0.01773998);
   thisHist__89->SetBinContent(16,0.01654373);
   thisHist__89->SetBinContent(17,0.01552913);
   thisHist__89->SetBinContent(18,0.01392969);
   thisHist__89->SetBinContent(19,0.01329612);
   thisHist__89->SetBinContent(20,0.01220177);
   thisHist__89->SetBinContent(21,0.0118429);
   thisHist__89->SetBinContent(22,0.01076627);
   thisHist__89->SetBinContent(23,0.01108527);
   thisHist__89->SetBinContent(24,0.01028777);
   thisHist__89->SetBinContent(25,0.009751672);
   thisHist__89->SetBinContent(26,0.009406088);
   thisHist__89->SetBinContent(27,0.009091518);
   thisHist__89->SetBinContent(28,0.008737072);
   thisHist__89->SetBinContent(29,0.008391488);
   thisHist__89->SetBinContent(30,0.008373766);
   thisHist__89->SetBinContent(31,0.1440465);
   thisHist__89->SetBinError(31,0.0007988788);
   thisHist__89->SetMinimum(0);
   thisHist__89->SetMaximum(0.2482478);
   thisHist__89->SetEntries(306996);
   thisHist__89->SetDirectory(0);
   thisHist__89->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__89->SetLineColor(ci);
   thisHist__89->SetLineWidth(3);
   thisHist__89->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__89->GetXaxis()->SetNdivisions(505);
   thisHist__89->GetXaxis()->SetLabelFont(132);
   thisHist__89->GetXaxis()->SetLabelSize(0.05);
   thisHist__89->GetXaxis()->SetTitleSize(0.06);
   thisHist__89->GetXaxis()->SetTitleOffset(0.95);
   thisHist__89->GetXaxis()->SetTitleFont(132);
   thisHist__89->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__89->GetYaxis()->SetNdivisions(505);
   thisHist__89->GetYaxis()->SetLabelFont(132);
   thisHist__89->GetYaxis()->SetLabelSize(0.05);
   thisHist__89->GetYaxis()->SetTitleSize(0.06);
   thisHist__89->GetYaxis()->SetTitleOffset(1.1);
   thisHist__89->GetYaxis()->SetTitleFont(132);
   thisHist__89->GetZaxis()->SetLabelFont(132);
   thisHist__89->GetZaxis()->SetLabelSize(0.05);
   thisHist__89->GetZaxis()->SetTitleSize(0.06);
   thisHist__89->GetZaxis()->SetTitleFont(132);
   thisHist__89->Draw("CSAME");
   
   TH1D *thisHist__90 = new TH1D("thisHist__90","thisHist",30,0,3);
   thisHist__90->SetBinContent(1,0.03489953);
   thisHist__90->SetBinContent(2,0.1833138);
   thisHist__90->SetBinContent(3,0.2256798);
   thisHist__90->SetBinContent(4,0.1688414);
   thisHist__90->SetBinContent(5,0.1043746);
   thisHist__90->SetBinContent(6,0.06458112);
   thisHist__90->SetBinContent(7,0.04575462);
   thisHist__90->SetBinContent(8,0.03634454);
   thisHist__90->SetBinContent(9,0.03114566);
   thisHist__90->SetBinContent(10,0.02767445);
   thisHist__90->SetBinContent(11,0.02429851);
   thisHist__90->SetBinContent(12,0.02184674);
   thisHist__90->SetBinContent(13,0.02026199);
   thisHist__90->SetBinContent(14,0.0180103);
   thisHist__90->SetBinContent(15,0.01739101);
   thisHist__90->SetBinContent(16,0.01609844);
   thisHist__90->SetBinContent(17,0.0142215);
   thisHist__90->SetBinContent(18,0.01388486);
   thisHist__90->SetBinContent(19,0.01247478);
   thisHist__90->SetBinContent(20,0.01177927);
   thisHist__90->SetBinContent(21,0.01187137);
   thisHist__90->SetBinContent(22,0.01082968);
   thisHist__90->SetBinContent(23,0.01050892);
   thisHist__90->SetBinContent(24,0.009746715);
   thisHist__90->SetBinContent(25,0.009333853);
   thisHist__90->SetBinContent(26,0.008873353);
   thisHist__90->SetBinContent(27,0.00836204);
   thisHist__90->SetBinContent(28,0.008539888);
   thisHist__90->SetBinContent(29,0.008044454);
   thisHist__90->SetBinContent(30,0.007517261);
   thisHist__90->SetBinContent(31,0.1339895);
   thisHist__90->SetBinError(31,0.0006523282);
   thisHist__90->SetEntries(415791);
   thisHist__90->SetDirectory(0);
   thisHist__90->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__90->SetLineColor(ci);
   thisHist__90->SetLineWidth(3);
   thisHist__90->GetXaxis()->SetNdivisions(505);
   thisHist__90->GetXaxis()->SetLabelFont(132);
   thisHist__90->GetXaxis()->SetLabelSize(0.05);
   thisHist__90->GetXaxis()->SetTitleSize(0.06);
   thisHist__90->GetXaxis()->SetTitleFont(132);
   thisHist__90->GetYaxis()->SetNdivisions(505);
   thisHist__90->GetYaxis()->SetLabelFont(132);
   thisHist__90->GetYaxis()->SetLabelSize(0.05);
   thisHist__90->GetYaxis()->SetTitleSize(0.06);
   thisHist__90->GetYaxis()->SetTitleFont(132);
   thisHist__90->GetZaxis()->SetLabelFont(132);
   thisHist__90->GetZaxis()->SetLabelSize(0.05);
   thisHist__90->GetZaxis()->SetTitleSize(0.06);
   thisHist__90->GetZaxis()->SetTitleFont(132);
   thisHist__90->Draw("CSAME");
   
   TH1D *thisHist__91 = new TH1D("thisHist__91","thisHist",30,0,3);
   thisHist__91->SetBinContent(1,0.05035957);
   thisHist__91->SetBinContent(2,0.1604914);
   thisHist__91->SetBinContent(3,0.1584525);
   thisHist__91->SetBinContent(4,0.1156275);
   thisHist__91->SetBinContent(5,0.07863857);
   thisHist__91->SetBinContent(6,0.05453177);
   thisHist__91->SetBinContent(7,0.04127146);
   thisHist__91->SetBinContent(8,0.03272852);
   thisHist__91->SetBinContent(9,0.02767712);
   thisHist__91->SetBinContent(10,0.02430217);
   thisHist__91->SetBinContent(11,0.02108793);
   thisHist__91->SetBinContent(12,0.0191972);
   thisHist__91->SetBinContent(13,0.0173821);
   thisHist__91->SetBinContent(14,0.01554809);
   thisHist__91->SetBinContent(15,0.01481386);
   thisHist__91->SetBinContent(16,0.01343993);
   thisHist__91->SetBinContent(17,0.01263637);
   thisHist__91->SetBinContent(18,0.01170361);
   thisHist__91->SetBinContent(19,0.01091581);
   thisHist__91->SetBinContent(20,0.01058178);
   thisHist__91->SetBinContent(21,0.009834942);
   thisHist__91->SetBinContent(22,0.00951982);
   thisHist__91->SetBinContent(23,0.00889588);
   thisHist__91->SetBinContent(24,0.008782436);
   thisHist__91->SetBinContent(25,0.008357022);
   thisHist__91->SetBinContent(26,0.007792955);
   thisHist__91->SetBinContent(27,0.008041901);
   thisHist__91->SetBinContent(28,0.007559765);
   thisHist__91->SetBinContent(29,0.006904312);
   thisHist__91->SetBinContent(30,0.006724693);
   thisHist__91->SetBinContent(31,0.1212871);
   thisHist__91->SetBinError(31,0.0006182247);
   thisHist__91->SetEntries(347513);
   thisHist__91->SetDirectory(0);
   thisHist__91->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__91->SetLineColor(ci);
   thisHist__91->SetLineWidth(3);
   thisHist__91->GetXaxis()->SetNdivisions(505);
   thisHist__91->GetXaxis()->SetLabelFont(132);
   thisHist__91->GetXaxis()->SetLabelSize(0.05);
   thisHist__91->GetXaxis()->SetTitleSize(0.06);
   thisHist__91->GetXaxis()->SetTitleFont(132);
   thisHist__91->GetYaxis()->SetNdivisions(505);
   thisHist__91->GetYaxis()->SetLabelFont(132);
   thisHist__91->GetYaxis()->SetLabelSize(0.05);
   thisHist__91->GetYaxis()->SetTitleSize(0.06);
   thisHist__91->GetYaxis()->SetTitleFont(132);
   thisHist__91->GetZaxis()->SetLabelFont(132);
   thisHist__91->GetZaxis()->SetLabelSize(0.05);
   thisHist__91->GetZaxis()->SetTitleSize(0.06);
   thisHist__91->GetZaxis()->SetTitleFont(132);
   thisHist__91->Draw("CSAME");
   
   TH1D *thisHist__92 = new TH1D("thisHist__92","thisHist",30,0,3);
   thisHist__92->SetBinContent(1,0.05061034);
   thisHist__92->SetBinContent(2,0.1707739);
   thisHist__92->SetBinContent(3,0.1721597);
   thisHist__92->SetBinContent(4,0.1261556);
   thisHist__92->SetBinContent(5,0.08540659);
   thisHist__92->SetBinContent(6,0.058922);
   thisHist__92->SetBinContent(7,0.04447079);
   thisHist__92->SetBinContent(8,0.03572996);
   thisHist__92->SetBinContent(9,0.03051101);
   thisHist__92->SetBinContent(10,0.02585557);
   thisHist__92->SetBinContent(11,0.0227301);
   thisHist__92->SetBinContent(12,0.02096096);
   thisHist__92->SetBinContent(13,0.01862505);
   thisHist__92->SetBinContent(14,0.01719664);
   thisHist__92->SetBinContent(15,0.01572891);
   thisHist__92->SetBinContent(16,0.01473623);
   thisHist__92->SetBinContent(17,0.01383856);
   thisHist__92->SetBinContent(18,0.01250843);
   thisHist__92->SetBinContent(19,0.01208908);
   thisHist__92->SetBinContent(20,0.01132901);
   thisHist__92->SetBinContent(21,0.01081793);
   thisHist__92->SetBinContent(22,0.01037564);
   thisHist__92->SetBinContent(23,0.009894047);
   thisHist__92->SetBinContent(24,0.009415725);
   thisHist__92->SetBinContent(25,0.009297783);
   thisHist__92->SetBinContent(26,0.008865328);
   thisHist__92->SetBinContent(27,0.008236302);
   thisHist__92->SetBinContent(28,0.007885752);
   thisHist__92->SetBinContent(29,0.007567963);
   thisHist__92->SetBinContent(30,0.007574515);
   thisHist__92->SetBinContent(31,0.1330127);
   thisHist__92->SetBinError(31,0.0006601308);
   thisHist__92->SetEntries(361178);
   thisHist__92->SetDirectory(0);
   thisHist__92->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__92->SetLineColor(ci);
   thisHist__92->SetLineWidth(3);
   thisHist__92->GetXaxis()->SetNdivisions(505);
   thisHist__92->GetXaxis()->SetLabelFont(132);
   thisHist__92->GetXaxis()->SetLabelSize(0.05);
   thisHist__92->GetXaxis()->SetTitleSize(0.06);
   thisHist__92->GetXaxis()->SetTitleFont(132);
   thisHist__92->GetYaxis()->SetNdivisions(505);
   thisHist__92->GetYaxis()->SetLabelFont(132);
   thisHist__92->GetYaxis()->SetLabelSize(0.05);
   thisHist__92->GetYaxis()->SetTitleSize(0.06);
   thisHist__92->GetYaxis()->SetTitleFont(132);
   thisHist__92->GetZaxis()->SetLabelFont(132);
   thisHist__92->GetZaxis()->SetLabelSize(0.05);
   thisHist__92->GetZaxis()->SetTitleSize(0.06);
   thisHist__92->GetZaxis()->SetTitleFont(132);
   thisHist__92->Draw("CSAME");
   
   TH1D *thisHist__93 = new TH1D("thisHist__93","thisHist",30,0,3);
   thisHist__93->SetBinContent(1,0.05379436);
   thisHist__93->SetBinContent(2,0.1843844);
   thisHist__93->SetBinContent(3,0.1848981);
   thisHist__93->SetBinContent(4,0.135163);
   thisHist__93->SetBinContent(5,0.09128013);
   thisHist__93->SetBinContent(6,0.06254478);
   thisHist__93->SetBinContent(7,0.04691792);
   thisHist__93->SetBinContent(8,0.03836673);
   thisHist__93->SetBinContent(9,0.03174866);
   thisHist__93->SetBinContent(10,0.02783261);
   thisHist__93->SetBinContent(11,0.02468856);
   thisHist__93->SetBinContent(12,0.02140132);
   thisHist__93->SetBinContent(13,0.01960517);
   thisHist__93->SetBinContent(14,0.01851253);
   thisHist__93->SetBinContent(15,0.01678175);
   thisHist__93->SetBinContent(16,0.01564865);
   thisHist__93->SetBinContent(17,0.01474279);
   thisHist__93->SetBinContent(18,0.01324236);
   thisHist__93->SetBinContent(19,0.01281589);
   thisHist__93->SetBinContent(20,0.01218085);
   thisHist__93->SetBinContent(21,0.01164543);
   thisHist__93->SetBinContent(22,0.01104152);
   thisHist__93->SetBinContent(23,0.01083919);
   thisHist__93->SetBinContent(24,0.01002049);
   thisHist__93->SetBinContent(25,0.009973794);
   thisHist__93->SetBinContent(26,0.009382339);
   thisHist__93->SetBinContent(27,0.0087224);
   thisHist__93->SetBinContent(28,0.008846917);
   thisHist__93->SetBinContent(29,0.008404882);
   thisHist__93->SetBinContent(30,0.007797863);
   thisHist__93->SetBinContent(31,0.1409187);
   thisHist__93->SetBinError(31,0.0006623207);
   thisHist__93->SetEntries(406096);
   thisHist__93->SetDirectory(0);
   thisHist__93->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__93->SetLineColor(ci);
   thisHist__93->SetLineWidth(3);
   thisHist__93->GetXaxis()->SetNdivisions(505);
   thisHist__93->GetXaxis()->SetLabelFont(132);
   thisHist__93->GetXaxis()->SetLabelSize(0.05);
   thisHist__93->GetXaxis()->SetTitleSize(0.06);
   thisHist__93->GetXaxis()->SetTitleFont(132);
   thisHist__93->GetYaxis()->SetNdivisions(505);
   thisHist__93->GetYaxis()->SetLabelFont(132);
   thisHist__93->GetYaxis()->SetLabelSize(0.05);
   thisHist__93->GetYaxis()->SetTitleSize(0.06);
   thisHist__93->GetYaxis()->SetTitleFont(132);
   thisHist__93->GetZaxis()->SetLabelFont(132);
   thisHist__93->GetZaxis()->SetLabelSize(0.05);
   thisHist__93->GetZaxis()->SetTitleSize(0.06);
   thisHist__93->GetZaxis()->SetTitleFont(132);
   thisHist__93->Draw("CSAME");
   
   TH1D *thisHist__94 = new TH1D("thisHist__94","thisHist",30,0,3);
   thisHist__94->SetBinContent(1,0.04684435);
   thisHist__94->SetBinContent(2,0.1861103);
   thisHist__94->SetBinContent(3,0.2057111);
   thisHist__94->SetBinContent(4,0.1593984);
   thisHist__94->SetBinContent(5,0.1076937);
   thisHist__94->SetBinContent(6,0.07297582);
   thisHist__94->SetBinContent(7,0.05429656);
   thisHist__94->SetBinContent(8,0.0421834);
   thisHist__94->SetBinContent(9,0.03473119);
   thisHist__94->SetBinContent(10,0.02989745);
   thisHist__94->SetBinContent(11,0.02631312);
   thisHist__94->SetBinContent(12,0.02347756);
   thisHist__94->SetBinContent(13,0.02036287);
   thisHist__94->SetBinContent(14,0.0191489);
   thisHist__94->SetBinContent(15,0.01773998);
   thisHist__94->SetBinContent(16,0.01654373);
   thisHist__94->SetBinContent(17,0.01552913);
   thisHist__94->SetBinContent(18,0.01392969);
   thisHist__94->SetBinContent(19,0.01329612);
   thisHist__94->SetBinContent(20,0.01220177);
   thisHist__94->SetBinContent(21,0.0118429);
   thisHist__94->SetBinContent(22,0.01076627);
   thisHist__94->SetBinContent(23,0.01108527);
   thisHist__94->SetBinContent(24,0.01028777);
   thisHist__94->SetBinContent(25,0.009751672);
   thisHist__94->SetBinContent(26,0.009406088);
   thisHist__94->SetBinContent(27,0.009091518);
   thisHist__94->SetBinContent(28,0.008737072);
   thisHist__94->SetBinContent(29,0.008391488);
   thisHist__94->SetBinContent(30,0.008373766);
   thisHist__94->SetBinContent(31,0.1440465);
   thisHist__94->SetBinError(31,0.0007988788);
   thisHist__94->SetMinimum(0);
   thisHist__94->SetMaximum(0.2482478);
   thisHist__94->SetEntries(306996);
   thisHist__94->SetDirectory(0);
   thisHist__94->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__94->SetLineColor(ci);
   thisHist__94->SetLineWidth(3);
   thisHist__94->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__94->GetXaxis()->SetNdivisions(505);
   thisHist__94->GetXaxis()->SetLabelFont(132);
   thisHist__94->GetXaxis()->SetLabelSize(0.05);
   thisHist__94->GetXaxis()->SetTitleSize(0.06);
   thisHist__94->GetXaxis()->SetTitleOffset(0.95);
   thisHist__94->GetXaxis()->SetTitleFont(132);
   thisHist__94->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__94->GetYaxis()->SetNdivisions(505);
   thisHist__94->GetYaxis()->SetLabelFont(132);
   thisHist__94->GetYaxis()->SetLabelSize(0.05);
   thisHist__94->GetYaxis()->SetTitleSize(0.06);
   thisHist__94->GetYaxis()->SetTitleOffset(1.1);
   thisHist__94->GetYaxis()->SetTitleFont(132);
   thisHist__94->GetZaxis()->SetLabelFont(132);
   thisHist__94->GetZaxis()->SetLabelSize(0.05);
   thisHist__94->GetZaxis()->SetTitleSize(0.06);
   thisHist__94->GetZaxis()->SetTitleFont(132);
   thisHist__94->Draw("sameaxis");
   Double_t xAxis48[12] = {0, 0.24, 0.3, 0.36, 0.42, 0.51, 0.66, 0.9, 1.23, 1.68, 2.25, 3}; 
   
   TH1D *modRate_px__95 = new TH1D("modRate_px__95","",11, xAxis48);
   modRate_px__95->SetBinContent(1,0.06347974);
   modRate_px__95->SetBinContent(2,0.2170905);
   modRate_px__95->SetBinContent(3,0.2256798);
   modRate_px__95->SetBinContent(4,0.2103698);
   modRate_px__95->SetBinContent(5,0.1809131);
   modRate_px__95->SetBinContent(6,0.149864);
   modRate_px__95->SetBinContent(7,0.1303629);
   modRate_px__95->SetBinContent(8,0.1566002);
   modRate_px__95->SetBinContent(9,0.172146);
   modRate_px__95->SetBinContent(10,0.1842574);
   modRate_px__95->SetBinContent(11,0.1952757);
   modRate_px__95->SetBinContent(12,64498.33);
   modRate_px__95->SetBinError(1,23.55899);
   modRate_px__95->SetBinError(2,36.69989);
   modRate_px__95->SetBinError(3,36.15504);
   modRate_px__95->SetBinError(4,31.72927);
   modRate_px__95->SetBinError(5,31.33801);
   modRate_px__95->SetBinError(6,30.99481);
   modRate_px__95->SetBinError(7,27.64503);
   modRate_px__95->SetBinError(8,30.13046);
   modRate_px__95->SetBinError(9,30.12484);
   modRate_px__95->SetBinError(10,28.73608);
   modRate_px__95->SetBinError(11,30.1679);
   modRate_px__95->SetBinError(12,357.7063);
   modRate_px__95->SetEntries(134672.5);
   modRate_px__95->SetDirectory(0);
   modRate_px__95->SetStats(0);
   modRate_px__95->SetLineStyle(7);
   modRate_px__95->SetLineWidth(3);
   modRate_px__95->GetXaxis()->SetTitle("p_{#mu} [GeV/c]");
   modRate_px__95->GetXaxis()->SetRange(1,100);
   modRate_px__95->GetXaxis()->CenterTitle(true);
   modRate_px__95->GetXaxis()->SetNdivisions(505);
   modRate_px__95->GetXaxis()->SetLabelFont(132);
   modRate_px__95->GetXaxis()->SetLabelSize(0.05);
   modRate_px__95->GetXaxis()->SetTitleSize(0.06);
   modRate_px__95->GetXaxis()->SetTitleFont(132);
   modRate_px__95->GetYaxis()->SetNdivisions(505);
   modRate_px__95->GetYaxis()->SetLabelFont(132);
   modRate_px__95->GetYaxis()->SetLabelSize(0.05);
   modRate_px__95->GetYaxis()->SetTitleSize(0.06);
   modRate_px__95->GetYaxis()->SetTitleFont(132);
   modRate_px__95->GetZaxis()->SetLabelFont(132);
   modRate_px__95->GetZaxis()->SetLabelSize(0.05);
   modRate_px__95->GetZaxis()->SetTitleSize(0.06);
   modRate_px__95->GetZaxis()->SetTitleFont(132);
   modRate_px__95->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(3,0,3,0.2482478,0,0.1251355,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__96 = new TH1D("thisHist__96","thisHist",30,0,3);
   thisHist__96->SetBinContent(1,0.04684435);
   thisHist__96->SetBinContent(2,0.1861103);
   thisHist__96->SetBinContent(3,0.2057111);
   thisHist__96->SetBinContent(4,0.1593984);
   thisHist__96->SetBinContent(5,0.1076937);
   thisHist__96->SetBinContent(6,0.07297582);
   thisHist__96->SetBinContent(7,0.05429656);
   thisHist__96->SetBinContent(8,0.0421834);
   thisHist__96->SetBinContent(9,0.03473119);
   thisHist__96->SetBinContent(10,0.02989745);
   thisHist__96->SetBinContent(11,0.02631312);
   thisHist__96->SetBinContent(12,0.02347756);
   thisHist__96->SetBinContent(13,0.02036287);
   thisHist__96->SetBinContent(14,0.0191489);
   thisHist__96->SetBinContent(15,0.01773998);
   thisHist__96->SetBinContent(16,0.01654373);
   thisHist__96->SetBinContent(17,0.01552913);
   thisHist__96->SetBinContent(18,0.01392969);
   thisHist__96->SetBinContent(19,0.01329612);
   thisHist__96->SetBinContent(20,0.01220177);
   thisHist__96->SetBinContent(21,0.0118429);
   thisHist__96->SetBinContent(22,0.01076627);
   thisHist__96->SetBinContent(23,0.01108527);
   thisHist__96->SetBinContent(24,0.01028777);
   thisHist__96->SetBinContent(25,0.009751672);
   thisHist__96->SetBinContent(26,0.009406088);
   thisHist__96->SetBinContent(27,0.009091518);
   thisHist__96->SetBinContent(28,0.008737072);
   thisHist__96->SetBinContent(29,0.008391488);
   thisHist__96->SetBinContent(30,0.008373766);
   thisHist__96->SetBinContent(31,0.1440465);
   thisHist__96->SetBinError(31,0.0007988788);
   thisHist__96->SetMinimum(0);
   thisHist__96->SetMaximum(0.2482478);
   thisHist__96->SetEntries(306996);
   thisHist__96->SetDirectory(0);
   thisHist__96->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__96->SetLineColor(ci);
   thisHist__96->SetLineWidth(3);
   thisHist__96->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   thisHist__96->GetXaxis()->SetNdivisions(505);
   thisHist__96->GetXaxis()->SetLabelFont(132);
   thisHist__96->GetXaxis()->SetLabelSize(0.05);
   thisHist__96->GetXaxis()->SetTitleSize(0.06);
   thisHist__96->GetXaxis()->SetTitleOffset(0.95);
   thisHist__96->GetXaxis()->SetTitleFont(132);
   thisHist__96->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__96->GetYaxis()->SetNdivisions(505);
   thisHist__96->GetYaxis()->SetLabelFont(132);
   thisHist__96->GetYaxis()->SetLabelSize(0.05);
   thisHist__96->GetYaxis()->SetTitleSize(0.06);
   thisHist__96->GetYaxis()->SetTitleOffset(1.1);
   thisHist__96->GetYaxis()->SetTitleFont(132);
   thisHist__96->GetZaxis()->SetLabelFont(132);
   thisHist__96->GetZaxis()->SetLabelSize(0.05);
   thisHist__96->GetZaxis()->SetTitleSize(0.06);
   thisHist__96->GetZaxis()->SetTitleFont(132);
   thisHist__96->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC1pip_mom_13_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:11:00 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.6164384,-12677.51,3.493151,77876.16);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis41[12] = {0, 0.24, 0.3, 0.36, 0.42, 0.51, 0.66, 0.9, 1.23, 1.68, 2.25, 3}; 
   
   TH1D *projReco__81 = new TH1D("projReco__81","",11, xAxis41);
   projReco__81->SetBinContent(1,5524.284);
   projReco__81->SetBinContent(2,39648.28);
   projReco__81->SetBinContent(3,38803.39);
   projReco__81->SetBinContent(4,30904.23);
   projReco__81->SetBinContent(5,20122.41);
   projReco__81->SetBinContent(6,11138.52);
   projReco__81->SetBinContent(7,5991.355);
   projReco__81->SetBinContent(8,4656.88);
   projReco__81->SetBinContent(9,3477.343);
   projReco__81->SetBinContent(10,2591.666);
   projReco__81->SetBinContent(11,2060.413);
   projReco__81->SetBinContent(12,43349.33);
   projReco__81->SetBinError(12,240.4145);
   projReco__81->SetMinimum(0);
   projReco__81->SetMaximum(67915.26);
   projReco__81->SetEntries(134661.5);
   projReco__81->SetDirectory(0);
   projReco__81->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__81->SetLineColor(ci);
   projReco__81->SetLineWidth(3);
   projReco__81->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__81->GetXaxis()->SetRange(1,100);
   projReco__81->GetXaxis()->CenterTitle(true);
   projReco__81->GetXaxis()->SetNdivisions(505);
   projReco__81->GetXaxis()->SetLabelFont(132);
   projReco__81->GetXaxis()->SetLabelSize(0.05);
   projReco__81->GetXaxis()->SetTitleSize(0.06);
   projReco__81->GetXaxis()->SetTitleOffset(0.95);
   projReco__81->GetXaxis()->SetTitleFont(132);
   projReco__81->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__81->GetYaxis()->SetNdivisions(505);
   projReco__81->GetYaxis()->SetLabelFont(132);
   projReco__81->GetYaxis()->SetLabelSize(0.05);
   projReco__81->GetYaxis()->SetTitleSize(0.06);
   projReco__81->GetYaxis()->SetTitleOffset(1.1);
   projReco__81->GetYaxis()->SetTitleFont(132);
   projReco__81->GetZaxis()->SetLabelFont(132);
   projReco__81->GetZaxis()->SetLabelSize(0.05);
   projReco__81->GetZaxis()->SetTitleSize(0.06);
   projReco__81->GetZaxis()->SetTitleFont(132);
   projReco__81->Draw("HIST");
   Double_t xAxis42[12] = {0, 0.24, 0.3, 0.36, 0.42, 0.51, 0.66, 0.9, 1.23, 1.68, 2.25, 3}; 
   
   TH1D *projReco__82 = new TH1D("projReco__82","",11, xAxis42);
   projReco__82->SetBinContent(1,5524.284);
   projReco__82->SetBinContent(2,39648.28);
   projReco__82->SetBinContent(3,38803.39);
   projReco__82->SetBinContent(4,30904.23);
   projReco__82->SetBinContent(5,20122.41);
   projReco__82->SetBinContent(6,11138.52);
   projReco__82->SetBinContent(7,5991.355);
   projReco__82->SetBinContent(8,4656.88);
   projReco__82->SetBinContent(9,3477.343);
   projReco__82->SetBinContent(10,2591.666);
   projReco__82->SetBinContent(11,2060.413);
   projReco__82->SetBinContent(12,43349.33);
   projReco__82->SetBinError(12,240.4145);
   projReco__82->SetMinimum(0);
   projReco__82->SetMaximum(67915.26);
   projReco__82->SetEntries(134661.5);
   projReco__82->SetDirectory(0);
   projReco__82->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__82->SetLineColor(ci);
   projReco__82->SetLineWidth(3);
   projReco__82->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__82->GetXaxis()->SetRange(1,100);
   projReco__82->GetXaxis()->CenterTitle(true);
   projReco__82->GetXaxis()->SetNdivisions(505);
   projReco__82->GetXaxis()->SetLabelFont(132);
   projReco__82->GetXaxis()->SetLabelSize(0.05);
   projReco__82->GetXaxis()->SetTitleSize(0.06);
   projReco__82->GetXaxis()->SetTitleOffset(0.95);
   projReco__82->GetXaxis()->SetTitleFont(132);
   projReco__82->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__82->GetYaxis()->SetNdivisions(505);
   projReco__82->GetYaxis()->SetLabelFont(132);
   projReco__82->GetYaxis()->SetLabelSize(0.05);
   projReco__82->GetYaxis()->SetTitleSize(0.06);
   projReco__82->GetYaxis()->SetTitleOffset(1.1);
   projReco__82->GetYaxis()->SetTitleFont(132);
   projReco__82->GetZaxis()->SetLabelFont(132);
   projReco__82->GetZaxis()->SetLabelSize(0.05);
   projReco__82->GetZaxis()->SetTitleSize(0.06);
   projReco__82->GetZaxis()->SetTitleFont(132);
   projReco__82->Draw("HIST SAME");
   Double_t xAxis43[16] = {0, 0.24, 0.27, 0.3, 0.33, 0.36, 0.39, 0.45, 0.51, 0.63, 0.84, 1.11, 1.41, 1.8, 2.28, 3}; 
   
   TH1D *projReco__83 = new TH1D("projReco__83","",15, xAxis43);
   projReco__83->SetBinContent(1,7742.974);
   projReco__83->SetBinContent(2,56463.64);
   projReco__83->SetBinContent(3,61741.14);
   projReco__83->SetBinContent(4,58610.48);
   projReco__83->SetBinContent(5,58609.49);
   projReco__83->SetBinContent(6,47129.31);
   projReco__83->SetBinContent(7,38013.57);
   projReco__83->SetBinContent(8,22757.88);
   projReco__83->SetBinContent(9,14225.71);
   projReco__83->SetBinContent(10,7106.726);
   projReco__83->SetBinContent(11,5620.755);
   projReco__83->SetBinContent(12,4819.438);
   projReco__83->SetBinContent(13,3919.33);
   projReco__83->SetBinContent(14,3145.933);
   projReco__83->SetBinContent(15,2480.267);
   projReco__83->SetBinContent(16,58597.22);
   projReco__83->SetBinError(16,285.2806);
   projReco__83->SetEntries(177629);
   projReco__83->SetDirectory(0);
   projReco__83->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__83->SetLineColor(ci);
   projReco__83->SetLineWidth(3);
   projReco__83->GetXaxis()->SetTitle("p_{#mu} [GeV/c]");
   projReco__83->GetXaxis()->SetRange(1,100);
   projReco__83->GetXaxis()->CenterTitle(true);
   projReco__83->GetXaxis()->SetNdivisions(505);
   projReco__83->GetXaxis()->SetLabelFont(132);
   projReco__83->GetXaxis()->SetLabelSize(0.05);
   projReco__83->GetXaxis()->SetTitleSize(0.06);
   projReco__83->GetXaxis()->SetTitleFont(132);
   projReco__83->GetYaxis()->SetNdivisions(505);
   projReco__83->GetYaxis()->SetLabelFont(132);
   projReco__83->GetYaxis()->SetLabelSize(0.05);
   projReco__83->GetYaxis()->SetTitleSize(0.06);
   projReco__83->GetYaxis()->SetTitleFont(132);
   projReco__83->GetZaxis()->SetLabelFont(132);
   projReco__83->GetZaxis()->SetLabelSize(0.05);
   projReco__83->GetZaxis()->SetTitleSize(0.06);
   projReco__83->GetZaxis()->SetTitleFont(132);
   projReco__83->Draw("HIST SAME");
   Double_t xAxis44[12] = {0, 0.24, 0.3, 0.36, 0.42, 0.51, 0.66, 0.9, 1.2, 1.56, 2.04, 3}; 
   
   TH1D *projReco__84 = new TH1D("projReco__84","",11, xAxis44);
   projReco__84->SetBinContent(1,6924.731);
   projReco__84->SetBinContent(2,43017.07);
   projReco__84->SetBinContent(3,40583.07);
   projReco__84->SetBinContent(4,31108.18);
   projReco__84->SetBinContent(5,20653.2);
   projReco__84->SetBinContent(6,11376.29);
   projReco__84->SetBinContent(7,6374.336);
   projReco__84->SetBinContent(8,5120.345);
   projReco__84->SetBinContent(9,4102.162);
   projReco__84->SetBinContent(10,2974.419);
   projReco__84->SetBinContent(11,2379.43);
   projReco__84->SetBinContent(12,40092.71);
   projReco__84->SetBinError(12,204.3606);
   projReco__84->SetEntries(144532.8);
   projReco__84->SetDirectory(0);
   projReco__84->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__84->SetLineColor(ci);
   projReco__84->SetLineWidth(3);
   projReco__84->GetXaxis()->SetTitle("p_{#mu} [GeV/c]");
   projReco__84->GetXaxis()->SetRange(1,100);
   projReco__84->GetXaxis()->CenterTitle(true);
   projReco__84->GetXaxis()->SetNdivisions(505);
   projReco__84->GetXaxis()->SetLabelFont(132);
   projReco__84->GetXaxis()->SetLabelSize(0.05);
   projReco__84->GetXaxis()->SetTitleSize(0.06);
   projReco__84->GetXaxis()->SetTitleFont(132);
   projReco__84->GetYaxis()->SetNdivisions(505);
   projReco__84->GetYaxis()->SetLabelFont(132);
   projReco__84->GetYaxis()->SetLabelSize(0.05);
   projReco__84->GetYaxis()->SetTitleSize(0.06);
   projReco__84->GetYaxis()->SetTitleFont(132);
   projReco__84->GetZaxis()->SetLabelFont(132);
   projReco__84->GetZaxis()->SetLabelSize(0.05);
   projReco__84->GetZaxis()->SetTitleSize(0.06);
   projReco__84->GetZaxis()->SetTitleFont(132);
   projReco__84->Draw("HIST SAME");
   Double_t xAxis45[12] = {0, 0.24, 0.3, 0.36, 0.42, 0.51, 0.63, 0.84, 1.14, 1.47, 1.92, 3}; 
   
   TH1D *projReco__85 = new TH1D("projReco__85","",11, xAxis45);
   projReco__85->SetBinContent(1,6912.471);
   projReco__85->SetBinContent(2,45291.3);
   projReco__85->SetBinContent(3,42442.39);
   projReco__85->SetBinContent(4,32313.04);
   projReco__85->SetBinContent(5,21398.91);
   projReco__85->SetBinContent(6,12766.86);
   projReco__85->SetBinContent(7,7041.806);
   projReco__85->SetBinContent(8,5308.414);
   projReco__85->SetBinContent(9,4478.727);
   projReco__85->SetBinContent(10,3335.788);
   projReco__85->SetBinContent(11,2559.089);
   projReco__85->SetBinContent(12,37592.59);
   projReco__85->SetBinError(12,186.5689);
   projReco__85->SetEntries(150150.8);
   projReco__85->SetDirectory(0);
   projReco__85->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__85->SetLineColor(ci);
   projReco__85->SetLineWidth(3);
   projReco__85->GetXaxis()->SetTitle("p_{#mu} [GeV/c]");
   projReco__85->GetXaxis()->SetRange(1,100);
   projReco__85->GetXaxis()->CenterTitle(true);
   projReco__85->GetXaxis()->SetNdivisions(505);
   projReco__85->GetXaxis()->SetLabelFont(132);
   projReco__85->GetXaxis()->SetLabelSize(0.05);
   projReco__85->GetXaxis()->SetTitleSize(0.06);
   projReco__85->GetXaxis()->SetTitleFont(132);
   projReco__85->GetYaxis()->SetNdivisions(505);
   projReco__85->GetYaxis()->SetLabelFont(132);
   projReco__85->GetYaxis()->SetLabelSize(0.05);
   projReco__85->GetYaxis()->SetTitleSize(0.06);
   projReco__85->GetYaxis()->SetTitleFont(132);
   projReco__85->GetZaxis()->SetLabelFont(132);
   projReco__85->GetZaxis()->SetLabelSize(0.05);
   projReco__85->GetZaxis()->SetTitleSize(0.06);
   projReco__85->GetZaxis()->SetTitleFont(132);
   projReco__85->Draw("HIST SAME");
   Double_t xAxis46[15] = {0, 0.21, 0.27, 0.3, 0.33, 0.39, 0.45, 0.54, 0.66, 0.84, 1.11, 1.41, 1.77, 2.19, 3}; 
   
   TH1D *projReco__86 = new TH1D("projReco__86","",14, xAxis46);
   projReco__86->SetBinContent(1,3352.805);
   projReco__86->SetBinContent(2,44235.56);
   projReco__86->SetBinContent(3,53172.47);
   projReco__86->SetBinContent(4,48010.07);
   projReco__86->SetBinContent(5,43065.37);
   projReco__86->SetBinContent(6,32435.87);
   projReco__86->SetBinContent(7,19878.8);
   projReco__86->SetBinContent(8,11700.43);
   projReco__86->SetBinContent(9,7795.764);
   projReco__86->SetBinContent(10,6048.397);
   projReco__86->SetBinContent(11,5010.146);
   projReco__86->SetBinContent(12,4004.511);
   projReco__86->SetBinContent(13,3507.544);
   projReco__86->SetBinContent(14,2761.438);
   projReco__86->SetBinContent(15,55887.65);
   projReco__86->SetBinError(15,262.673);
   projReco__86->SetEntries(169343.9);
   projReco__86->SetDirectory(0);
   projReco__86->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__86->SetLineColor(ci);
   projReco__86->SetLineWidth(3);
   projReco__86->GetXaxis()->SetTitle("p_{#mu} [GeV/c]");
   projReco__86->GetXaxis()->SetRange(1,100);
   projReco__86->GetXaxis()->CenterTitle(true);
   projReco__86->GetXaxis()->SetNdivisions(505);
   projReco__86->GetXaxis()->SetLabelFont(132);
   projReco__86->GetXaxis()->SetLabelSize(0.05);
   projReco__86->GetXaxis()->SetTitleSize(0.06);
   projReco__86->GetXaxis()->SetTitleFont(132);
   projReco__86->GetYaxis()->SetNdivisions(505);
   projReco__86->GetYaxis()->SetLabelFont(132);
   projReco__86->GetYaxis()->SetLabelSize(0.05);
   projReco__86->GetYaxis()->SetTitleSize(0.06);
   projReco__86->GetYaxis()->SetTitleFont(132);
   projReco__86->GetZaxis()->SetLabelFont(132);
   projReco__86->GetZaxis()->SetLabelSize(0.05);
   projReco__86->GetZaxis()->SetTitleSize(0.06);
   projReco__86->GetZaxis()->SetTitleFont(132);
   projReco__86->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis47[12] = {0, 0.24, 0.3, 0.36, 0.42, 0.51, 0.66, 0.9, 1.23, 1.68, 2.25, 3}; 
   
   TH1D *projReco__87 = new TH1D("projReco__87","",11, xAxis47);
   projReco__87->SetBinContent(1,5524.284);
   projReco__87->SetBinContent(2,39648.28);
   projReco__87->SetBinContent(3,38803.39);
   projReco__87->SetBinContent(4,30904.23);
   projReco__87->SetBinContent(5,20122.41);
   projReco__87->SetBinContent(6,11138.52);
   projReco__87->SetBinContent(7,5991.355);
   projReco__87->SetBinContent(8,4656.88);
   projReco__87->SetBinContent(9,3477.343);
   projReco__87->SetBinContent(10,2591.666);
   projReco__87->SetBinContent(11,2060.413);
   projReco__87->SetBinContent(12,43349.33);
   projReco__87->SetBinError(12,240.4145);
   projReco__87->SetMinimum(0);
   projReco__87->SetMaximum(67915.26);
   projReco__87->SetEntries(134661.5);
   projReco__87->SetDirectory(0);
   projReco__87->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__87->SetLineColor(ci);
   projReco__87->SetLineWidth(3);
   projReco__87->GetXaxis()->SetTitle("p_{#mu} (GeV)");
   projReco__87->GetXaxis()->SetRange(1,100);
   projReco__87->GetXaxis()->CenterTitle(true);
   projReco__87->GetXaxis()->SetNdivisions(505);
   projReco__87->GetXaxis()->SetLabelFont(132);
   projReco__87->GetXaxis()->SetLabelSize(0.05);
   projReco__87->GetXaxis()->SetTitleSize(0.06);
   projReco__87->GetXaxis()->SetTitleOffset(0.95);
   projReco__87->GetXaxis()->SetTitleFont(132);
   projReco__87->GetYaxis()->SetTitle("d#sigma/dp_{#mu} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__87->GetYaxis()->SetNdivisions(505);
   projReco__87->GetYaxis()->SetLabelFont(132);
   projReco__87->GetYaxis()->SetLabelSize(0.05);
   projReco__87->GetYaxis()->SetTitleSize(0.06);
   projReco__87->GetYaxis()->SetTitleOffset(1.1);
   projReco__87->GetYaxis()->SetTitleFont(132);
   projReco__87->GetZaxis()->SetLabelFont(132);
   projReco__87->GetZaxis()->SetLabelSize(0.05);
   projReco__87->GetZaxis()->SetTitleSize(0.06);
   projReco__87->GetZaxis()->SetTitleFont(132);
   projReco__87->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC1pip_mom_2212_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:10:35 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.6164384,-0.03393158,3.493151,0.2084368);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__72 = new TH1D("thisHist__72","thisHist",30,0,3);
   thisHist__72->SetBinContent(1,0.0003633063);
   thisHist__72->SetBinContent(2,0.01471833);
   thisHist__72->SetBinContent(3,0.08056538);
   thisHist__72->SetBinContent(4,0.1263154);
   thisHist__72->SetBinContent(5,0.1560312);
   thisHist__72->SetBinContent(6,0.1652512);
   thisHist__72->SetBinContent(7,0.1446092);
   thisHist__72->SetBinContent(8,0.1084159);
   thisHist__72->SetBinContent(9,0.07334799);
   thisHist__72->SetBinContent(10,0.0485324);
   thisHist__72->SetBinContent(11,0.03245831);
   thisHist__72->SetBinContent(12,0.02211738);
   thisHist__72->SetBinContent(13,0.0153652);
   thisHist__72->SetBinContent(14,0.01108084);
   thisHist__72->SetBinContent(15,0.008528836);
   thisHist__72->SetBinContent(16,0.006557235);
   thisHist__72->SetBinContent(17,0.005010968);
   thisHist__72->SetBinContent(18,0.003863452);
   thisHist__72->SetBinContent(19,0.003127978);
   thisHist__72->SetBinContent(20,0.002600741);
   thisHist__72->SetBinContent(21,0.002095657);
   thisHist__72->SetBinContent(22,0.001874129);
   thisHist__72->SetBinContent(23,0.001851976);
   thisHist__72->SetBinContent(24,0.001670323);
   thisHist__72->SetBinContent(25,0.001688045);
   thisHist__72->SetBinContent(26,0.001466517);
   thisHist__72->SetBinContent(27,0.001213975);
   thisHist__72->SetBinContent(28,0.001271572);
   thisHist__72->SetBinContent(29,0.001267141);
   thisHist__72->SetBinContent(30,0.001089919);
   thisHist__72->SetBinContent(31,0.01205556);
   thisHist__72->SetBinError(31,0.0002311124);
   thisHist__72->SetMinimum(0);
   thisHist__72->SetMaximum(0.1817763);
   thisHist__72->SetEntries(238436);
   thisHist__72->SetDirectory(0);
   thisHist__72->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__72->SetLineColor(ci);
   thisHist__72->SetLineWidth(3);
   thisHist__72->GetXaxis()->SetTitle("p_{p} (GeV)");
   thisHist__72->GetXaxis()->SetNdivisions(505);
   thisHist__72->GetXaxis()->SetLabelFont(132);
   thisHist__72->GetXaxis()->SetLabelSize(0.05);
   thisHist__72->GetXaxis()->SetTitleSize(0.06);
   thisHist__72->GetXaxis()->SetTitleOffset(0.95);
   thisHist__72->GetXaxis()->SetTitleFont(132);
   thisHist__72->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__72->GetYaxis()->SetNdivisions(505);
   thisHist__72->GetYaxis()->SetLabelFont(132);
   thisHist__72->GetYaxis()->SetLabelSize(0.05);
   thisHist__72->GetYaxis()->SetTitleSize(0.06);
   thisHist__72->GetYaxis()->SetTitleOffset(1.1);
   thisHist__72->GetYaxis()->SetTitleFont(132);
   thisHist__72->GetZaxis()->SetLabelFont(132);
   thisHist__72->GetZaxis()->SetLabelSize(0.05);
   thisHist__72->GetZaxis()->SetTitleSize(0.06);
   thisHist__72->GetZaxis()->SetTitleFont(132);
   thisHist__72->Draw("C");
   
   TH1D *thisHist__73 = new TH1D("thisHist__73","thisHist",30,0,3);
   thisHist__73->SetBinContent(1,0.0003633063);
   thisHist__73->SetBinContent(2,0.01471833);
   thisHist__73->SetBinContent(3,0.08056538);
   thisHist__73->SetBinContent(4,0.1263154);
   thisHist__73->SetBinContent(5,0.1560312);
   thisHist__73->SetBinContent(6,0.1652512);
   thisHist__73->SetBinContent(7,0.1446092);
   thisHist__73->SetBinContent(8,0.1084159);
   thisHist__73->SetBinContent(9,0.07334799);
   thisHist__73->SetBinContent(10,0.0485324);
   thisHist__73->SetBinContent(11,0.03245831);
   thisHist__73->SetBinContent(12,0.02211738);
   thisHist__73->SetBinContent(13,0.0153652);
   thisHist__73->SetBinContent(14,0.01108084);
   thisHist__73->SetBinContent(15,0.008528836);
   thisHist__73->SetBinContent(16,0.006557235);
   thisHist__73->SetBinContent(17,0.005010968);
   thisHist__73->SetBinContent(18,0.003863452);
   thisHist__73->SetBinContent(19,0.003127978);
   thisHist__73->SetBinContent(20,0.002600741);
   thisHist__73->SetBinContent(21,0.002095657);
   thisHist__73->SetBinContent(22,0.001874129);
   thisHist__73->SetBinContent(23,0.001851976);
   thisHist__73->SetBinContent(24,0.001670323);
   thisHist__73->SetBinContent(25,0.001688045);
   thisHist__73->SetBinContent(26,0.001466517);
   thisHist__73->SetBinContent(27,0.001213975);
   thisHist__73->SetBinContent(28,0.001271572);
   thisHist__73->SetBinContent(29,0.001267141);
   thisHist__73->SetBinContent(30,0.001089919);
   thisHist__73->SetBinContent(31,0.01205556);
   thisHist__73->SetBinError(31,0.0002311124);
   thisHist__73->SetMinimum(0);
   thisHist__73->SetMaximum(0.1817763);
   thisHist__73->SetEntries(238436);
   thisHist__73->SetDirectory(0);
   thisHist__73->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__73->SetLineColor(ci);
   thisHist__73->SetLineWidth(3);
   thisHist__73->GetXaxis()->SetTitle("p_{p} (GeV)");
   thisHist__73->GetXaxis()->SetNdivisions(505);
   thisHist__73->GetXaxis()->SetLabelFont(132);
   thisHist__73->GetXaxis()->SetLabelSize(0.05);
   thisHist__73->GetXaxis()->SetTitleSize(0.06);
   thisHist__73->GetXaxis()->SetTitleOffset(0.95);
   thisHist__73->GetXaxis()->SetTitleFont(132);
   thisHist__73->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__73->GetYaxis()->SetNdivisions(505);
   thisHist__73->GetYaxis()->SetLabelFont(132);
   thisHist__73->GetYaxis()->SetLabelSize(0.05);
   thisHist__73->GetYaxis()->SetTitleSize(0.06);
   thisHist__73->GetYaxis()->SetTitleOffset(1.1);
   thisHist__73->GetYaxis()->SetTitleFont(132);
   thisHist__73->GetZaxis()->SetLabelFont(132);
   thisHist__73->GetZaxis()->SetLabelSize(0.05);
   thisHist__73->GetZaxis()->SetTitleSize(0.06);
   thisHist__73->GetZaxis()->SetTitleFont(132);
   thisHist__73->Draw("CSAME");
   
   TH1D *thisHist__74 = new TH1D("thisHist__74","thisHist",30,0,3);
   thisHist__74->SetBinContent(1,0.02487651);
   thisHist__74->SetBinContent(2,0.06629608);
   thisHist__74->SetBinContent(3,0.09934091);
   thisHist__74->SetBinContent(4,0.1345485);
   thisHist__74->SetBinContent(5,0.1547533);
   thisHist__74->SetBinContent(6,0.1473472);
   thisHist__74->SetBinContent(7,0.1185898);
   thisHist__74->SetBinContent(8,0.0848304);
   thisHist__74->SetBinContent(9,0.05514564);
   thisHist__74->SetBinContent(10,0.03581418);
   thisHist__74->SetBinContent(11,0.02399045);
   thisHist__74->SetBinContent(12,0.01713377);
   thisHist__74->SetBinContent(13,0.01294163);
   thisHist__74->SetBinContent(14,0.00971178);
   thisHist__74->SetBinContent(15,0.007850726);
   thisHist__74->SetBinContent(16,0.006157993);
   thisHist__74->SetBinContent(17,0.00504009);
   thisHist__74->SetBinContent(18,0.004119091);
   thisHist__74->SetBinContent(19,0.003448984);
   thisHist__74->SetBinContent(20,0.002918615);
   thisHist__74->SetBinContent(21,0.002397774);
   thisHist__74->SetBinContent(22,0.002099244);
   thisHist__74->SetBinContent(23,0.001857878);
   thisHist__74->SetBinContent(24,0.001753075);
   thisHist__74->SetBinContent(25,0.001597458);
   thisHist__74->SetBinContent(26,0.001492654);
   thisHist__74->SetBinContent(27,0.001467247);
   thisHist__74->SetBinContent(28,0.001317982);
   thisHist__74->SetBinContent(29,0.00118142);
   thisHist__74->SetBinContent(30,0.00105121);
   thisHist__74->SetBinContent(31,0.01085827);
   thisHist__74->SetBinError(31,0.0001856996);
   thisHist__74->SetEntries(328078);
   thisHist__74->SetDirectory(0);
   thisHist__74->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__74->SetLineColor(ci);
   thisHist__74->SetLineWidth(3);
   thisHist__74->GetXaxis()->SetNdivisions(505);
   thisHist__74->GetXaxis()->SetLabelFont(132);
   thisHist__74->GetXaxis()->SetLabelSize(0.05);
   thisHist__74->GetXaxis()->SetTitleSize(0.06);
   thisHist__74->GetXaxis()->SetTitleFont(132);
   thisHist__74->GetYaxis()->SetNdivisions(505);
   thisHist__74->GetYaxis()->SetLabelFont(132);
   thisHist__74->GetYaxis()->SetLabelSize(0.05);
   thisHist__74->GetYaxis()->SetTitleSize(0.06);
   thisHist__74->GetYaxis()->SetTitleFont(132);
   thisHist__74->GetZaxis()->SetLabelFont(132);
   thisHist__74->GetZaxis()->SetLabelSize(0.05);
   thisHist__74->GetZaxis()->SetTitleSize(0.06);
   thisHist__74->GetZaxis()->SetTitleFont(132);
   thisHist__74->Draw("CSAME");
   
   TH1D *thisHist__75 = new TH1D("thisHist__75","thisHist",30,0,3);
   thisHist__75->SetBinContent(1,0.005435846);
   thisHist__75->SetBinContent(2,0.03881982);
   thisHist__75->SetBinContent(3,0.08206394);
   thisHist__75->SetBinContent(4,0.1116665);
   thisHist__75->SetBinContent(5,0.1277566);
   thisHist__75->SetBinContent(6,0.1251316);
   thisHist__75->SetBinContent(7,0.1072201);
   thisHist__75->SetBinContent(8,0.08062699);
   thisHist__75->SetBinContent(9,0.05588365);
   thisHist__75->SetBinContent(10,0.0386465);
   thisHist__75->SetBinContent(11,0.02671285);
   thisHist__75->SetBinContent(12,0.01882536);
   thisHist__75->SetBinContent(13,0.0138685);
   thisHist__75->SetBinContent(14,0.01007128);
   thisHist__75->SetBinContent(15,0.007559765);
   thisHist__75->SetBinContent(16,0.006166928);
   thisHist__75->SetBinContent(17,0.005070305);
   thisHist__75->SetBinContent(18,0.004090277);
   thisHist__75->SetBinContent(19,0.003296171);
   thisHist__75->SetBinContent(20,0.002817186);
   thisHist__75->SetBinContent(21,0.002117616);
   thisHist__75->SetBinContent(22,0.001862368);
   thisHist__75->SetBinContent(23,0.001635481);
   thisHist__75->SetBinContent(24,0.001304603);
   thisHist__75->SetBinContent(25,0.00101154);
   thisHist__75->SetBinContent(26,0.0009863303);
   thisHist__75->SetBinContent(27,0.0007468379);
   thisHist__75->SetBinContent(28,0.0006586039);
   thisHist__75->SetBinContent(29,0.0006459991);
   thisHist__75->SetBinContent(30,0.0005798235);
   thisHist__75->SetBinContent(31,0.003699526);
   thisHist__75->SetBinError(31,0.0001079722);
   thisHist__75->SetEntries(281472);
   thisHist__75->SetDirectory(0);
   thisHist__75->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__75->SetLineColor(ci);
   thisHist__75->SetLineWidth(3);
   thisHist__75->GetXaxis()->SetNdivisions(505);
   thisHist__75->GetXaxis()->SetLabelFont(132);
   thisHist__75->GetXaxis()->SetLabelSize(0.05);
   thisHist__75->GetXaxis()->SetTitleSize(0.06);
   thisHist__75->GetXaxis()->SetTitleFont(132);
   thisHist__75->GetYaxis()->SetNdivisions(505);
   thisHist__75->GetYaxis()->SetLabelFont(132);
   thisHist__75->GetYaxis()->SetLabelSize(0.05);
   thisHist__75->GetYaxis()->SetTitleSize(0.06);
   thisHist__75->GetYaxis()->SetTitleFont(132);
   thisHist__75->GetZaxis()->SetLabelFont(132);
   thisHist__75->GetZaxis()->SetLabelSize(0.05);
   thisHist__75->GetZaxis()->SetTitleSize(0.06);
   thisHist__75->GetZaxis()->SetTitleFont(132);
   thisHist__75->Draw("CSAME");
   
   TH1D *thisHist__76 = new TH1D("thisHist__76","thisHist",30,0,3);
   thisHist__76->SetBinContent(1,0.005182908);
   thisHist__76->SetBinContent(2,0.0389963);
   thisHist__76->SetBinContent(3,0.08979339);
   thisHist__76->SetBinContent(4,0.1226632);
   thisHist__76->SetBinContent(5,0.1414554);
   thisHist__76->SetBinContent(6,0.1371407);
   thisHist__76->SetBinContent(7,0.1162845);
   thisHist__76->SetBinContent(8,0.08744437);
   thisHist__76->SetBinContent(9,0.06022591);
   thisHist__76->SetBinContent(10,0.04095218);
   thisHist__76->SetBinContent(11,0.0278868);
   thisHist__76->SetBinContent(12,0.01946375);
   thisHist__76->SetBinContent(13,0.01448069);
   thisHist__76->SetBinContent(14,0.0108081);
   thisHist__76->SetBinContent(15,0.00829855);
   thisHist__76->SetBinContent(16,0.006476997);
   thisHist__76->SetBinContent(17,0.005048585);
   thisHist__76->SetBinContent(18,0.004137808);
   thisHist__76->SetBinContent(19,0.003227032);
   thisHist__76->SetBinContent(20,0.002768367);
   thisHist__76->SetBinContent(21,0.002388331);
   thisHist__76->SetBinContent(22,0.001985362);
   thisHist__76->SetBinContent(23,0.001598773);
   thisHist__76->SetBinContent(24,0.001402203);
   thisHist__76->SetBinContent(25,0.001392374);
   thisHist__76->SetBinContent(26,0.001159766);
   thisHist__76->SetBinContent(27,0.0009107765);
   thisHist__76->SetBinContent(28,0.000789558);
   thisHist__76->SetBinContent(29,0.0006552349);
   thisHist__76->SetBinContent(30,0.0005766067);
   thisHist__76->SetBinContent(31,0.004105047);
   thisHist__76->SetBinError(31,0.0001159692);
   thisHist__76->SetEntries(292933);
   thisHist__76->SetDirectory(0);
   thisHist__76->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__76->SetLineColor(ci);
   thisHist__76->SetLineWidth(3);
   thisHist__76->GetXaxis()->SetNdivisions(505);
   thisHist__76->GetXaxis()->SetLabelFont(132);
   thisHist__76->GetXaxis()->SetLabelSize(0.05);
   thisHist__76->GetXaxis()->SetTitleSize(0.06);
   thisHist__76->GetXaxis()->SetTitleFont(132);
   thisHist__76->GetYaxis()->SetNdivisions(505);
   thisHist__76->GetYaxis()->SetLabelFont(132);
   thisHist__76->GetYaxis()->SetLabelSize(0.05);
   thisHist__76->GetYaxis()->SetTitleSize(0.06);
   thisHist__76->GetYaxis()->SetTitleFont(132);
   thisHist__76->GetZaxis()->SetLabelFont(132);
   thisHist__76->GetZaxis()->SetLabelSize(0.05);
   thisHist__76->GetZaxis()->SetTitleSize(0.06);
   thisHist__76->GetZaxis()->SetTitleFont(132);
   thisHist__76->Draw("CSAME");
   
   TH1D *thisHist__77 = new TH1D("thisHist__77","thisHist",30,0,3);
   thisHist__77->SetBinContent(1,0.00634413);
   thisHist__77->SetBinContent(2,0.04225477);
   thisHist__77->SetBinContent(3,0.07323143);
   thisHist__77->SetBinContent(4,0.130615);
   thisHist__77->SetBinContent(5,0.1547245);
   thisHist__77->SetBinContent(6,0.1492987);
   thisHist__77->SetBinContent(7,0.1302663);
   thisHist__77->SetBinContent(8,0.09812544);
   thisHist__77->SetBinContent(9,0.06790834);
   thisHist__77->SetBinContent(10,0.04601829);
   thisHist__77->SetBinContent(11,0.03148095);
   thisHist__77->SetBinContent(12,0.02206749);
   thisHist__77->SetBinContent(13,0.01605644);
   thisHist__77->SetBinContent(14,0.01200342);
   thisHist__77->SetBinContent(15,0.009344984);
   thisHist__77->SetBinContent(16,0.007147263);
   thisHist__77->SetBinContent(17,0.005481851);
   thisHist__77->SetBinContent(18,0.004532411);
   thisHist__77->SetBinContent(19,0.003738616);
   thisHist__77->SetBinContent(20,0.002929257);
   thisHist__77->SetBinContent(21,0.002381383);
   thisHist__77->SetBinContent(22,0.002101221);
   thisHist__77->SetBinContent(23,0.001817945);
   thisHist__77->SetBinContent(24,0.001562686);
   thisHist__77->SetBinContent(25,0.001288749);
   thisHist__77->SetBinContent(26,0.001161119);
   thisHist__77->SetBinContent(27,0.0009307629);
   thisHist__77->SetBinContent(28,0.0009120854);
   thisHist__77->SetBinContent(29,0.0006288097);
   thisHist__77->SetBinContent(30,0.0006288097);
   thisHist__77->SetBinContent(31,0.004320732);
   thisHist__77->SetBinError(31,0.0001159745);
   thisHist__77->SetEntries(331298);
   thisHist__77->SetDirectory(0);
   thisHist__77->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__77->SetLineColor(ci);
   thisHist__77->SetLineWidth(3);
   thisHist__77->GetXaxis()->SetNdivisions(505);
   thisHist__77->GetXaxis()->SetLabelFont(132);
   thisHist__77->GetXaxis()->SetLabelSize(0.05);
   thisHist__77->GetXaxis()->SetTitleSize(0.06);
   thisHist__77->GetXaxis()->SetTitleFont(132);
   thisHist__77->GetYaxis()->SetNdivisions(505);
   thisHist__77->GetYaxis()->SetLabelFont(132);
   thisHist__77->GetYaxis()->SetLabelSize(0.05);
   thisHist__77->GetYaxis()->SetTitleSize(0.06);
   thisHist__77->GetYaxis()->SetTitleFont(132);
   thisHist__77->GetZaxis()->SetLabelFont(132);
   thisHist__77->GetZaxis()->SetLabelSize(0.05);
   thisHist__77->GetZaxis()->SetTitleSize(0.06);
   thisHist__77->GetZaxis()->SetTitleFont(132);
   thisHist__77->Draw("CSAME");
   
   TH1D *thisHist__78 = new TH1D("thisHist__78","thisHist",30,0,3);
   thisHist__78->SetBinContent(1,0.0003633063);
   thisHist__78->SetBinContent(2,0.01471833);
   thisHist__78->SetBinContent(3,0.08056538);
   thisHist__78->SetBinContent(4,0.1263154);
   thisHist__78->SetBinContent(5,0.1560312);
   thisHist__78->SetBinContent(6,0.1652512);
   thisHist__78->SetBinContent(7,0.1446092);
   thisHist__78->SetBinContent(8,0.1084159);
   thisHist__78->SetBinContent(9,0.07334799);
   thisHist__78->SetBinContent(10,0.0485324);
   thisHist__78->SetBinContent(11,0.03245831);
   thisHist__78->SetBinContent(12,0.02211738);
   thisHist__78->SetBinContent(13,0.0153652);
   thisHist__78->SetBinContent(14,0.01108084);
   thisHist__78->SetBinContent(15,0.008528836);
   thisHist__78->SetBinContent(16,0.006557235);
   thisHist__78->SetBinContent(17,0.005010968);
   thisHist__78->SetBinContent(18,0.003863452);
   thisHist__78->SetBinContent(19,0.003127978);
   thisHist__78->SetBinContent(20,0.002600741);
   thisHist__78->SetBinContent(21,0.002095657);
   thisHist__78->SetBinContent(22,0.001874129);
   thisHist__78->SetBinContent(23,0.001851976);
   thisHist__78->SetBinContent(24,0.001670323);
   thisHist__78->SetBinContent(25,0.001688045);
   thisHist__78->SetBinContent(26,0.001466517);
   thisHist__78->SetBinContent(27,0.001213975);
   thisHist__78->SetBinContent(28,0.001271572);
   thisHist__78->SetBinContent(29,0.001267141);
   thisHist__78->SetBinContent(30,0.001089919);
   thisHist__78->SetBinContent(31,0.01205556);
   thisHist__78->SetBinError(31,0.0002311124);
   thisHist__78->SetMinimum(0);
   thisHist__78->SetMaximum(0.1817763);
   thisHist__78->SetEntries(238436);
   thisHist__78->SetDirectory(0);
   thisHist__78->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__78->SetLineColor(ci);
   thisHist__78->SetLineWidth(3);
   thisHist__78->GetXaxis()->SetTitle("p_{p} (GeV)");
   thisHist__78->GetXaxis()->SetNdivisions(505);
   thisHist__78->GetXaxis()->SetLabelFont(132);
   thisHist__78->GetXaxis()->SetLabelSize(0.05);
   thisHist__78->GetXaxis()->SetTitleSize(0.06);
   thisHist__78->GetXaxis()->SetTitleOffset(0.95);
   thisHist__78->GetXaxis()->SetTitleFont(132);
   thisHist__78->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__78->GetYaxis()->SetNdivisions(505);
   thisHist__78->GetYaxis()->SetLabelFont(132);
   thisHist__78->GetYaxis()->SetLabelSize(0.05);
   thisHist__78->GetYaxis()->SetTitleSize(0.06);
   thisHist__78->GetYaxis()->SetTitleOffset(1.1);
   thisHist__78->GetYaxis()->SetTitleFont(132);
   thisHist__78->GetZaxis()->SetLabelFont(132);
   thisHist__78->GetZaxis()->SetLabelSize(0.05);
   thisHist__78->GetZaxis()->SetTitleSize(0.06);
   thisHist__78->GetZaxis()->SetTitleFont(132);
   thisHist__78->Draw("sameaxis");
   Double_t xAxis40[10] = {0, 0.3, 0.36, 0.42, 0.48, 0.54, 0.6, 0.66, 0.75, 3}; 
   
   TH1D *modRate_px__79 = new TH1D("modRate_px__79","",9, xAxis40);
   modRate_px__79->SetBinContent(1,0.1652512);
   modRate_px__79->SetBinContent(2,0.1381179);
   modRate_px__79->SetBinContent(3,0.1222477);
   modRate_px__79->SetBinContent(4,0.1155235);
   modRate_px__79->SetBinContent(5,0.09662575);
   modRate_px__79->SetBinContent(6,0.08484238);
   modRate_px__79->SetBinContent(7,0.0689832);
   modRate_px__79->SetBinContent(8,0.04633424);
   modRate_px__79->SetBinContent(9,0.02027323);
   modRate_px__79->SetBinContent(10,3952.445);
   modRate_px__79->SetBinError(1,28.93206);
   modRate_px__79->SetBinError(2,18.07034);
   modRate_px__79->SetBinError(3,18.21356);
   modRate_px__79->SetBinError(4,18.73278);
   modRate_px__79->SetBinError(5,16.79086);
   modRate_px__79->SetBinError(6,14.53732);
   modRate_px__79->SetBinError(7,12.63668);
   modRate_px__79->SetBinError(8,10.70858);
   modRate_px__79->SetBinError(9,13.06413);
   modRate_px__79->SetBinError(10,75.77074);
   modRate_px__79->SetEntries(108863.7);
   modRate_px__79->SetDirectory(0);
   modRate_px__79->SetStats(0);
   modRate_px__79->SetLineStyle(7);
   modRate_px__79->SetLineWidth(3);
   modRate_px__79->GetXaxis()->SetTitle("p_{p} [GeV/c]");
   modRate_px__79->GetXaxis()->SetRange(1,100);
   modRate_px__79->GetXaxis()->CenterTitle(true);
   modRate_px__79->GetXaxis()->SetNdivisions(505);
   modRate_px__79->GetXaxis()->SetLabelFont(132);
   modRate_px__79->GetXaxis()->SetLabelSize(0.05);
   modRate_px__79->GetXaxis()->SetTitleSize(0.06);
   modRate_px__79->GetXaxis()->SetTitleFont(132);
   modRate_px__79->GetYaxis()->SetNdivisions(505);
   modRate_px__79->GetYaxis()->SetLabelFont(132);
   modRate_px__79->GetYaxis()->SetLabelSize(0.05);
   modRate_px__79->GetYaxis()->SetTitleSize(0.06);
   modRate_px__79->GetYaxis()->SetTitleFont(132);
   modRate_px__79->GetZaxis()->SetLabelFont(132);
   modRate_px__79->GetZaxis()->SetLabelSize(0.05);
   modRate_px__79->GetZaxis()->SetTitleSize(0.06);
   modRate_px__79->GetZaxis()->SetTitleFont(132);
   modRate_px__79->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(3,0,3,0.1817763,0,0.1251411,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__80 = new TH1D("thisHist__80","thisHist",30,0,3);
   thisHist__80->SetBinContent(1,0.0003633063);
   thisHist__80->SetBinContent(2,0.01471833);
   thisHist__80->SetBinContent(3,0.08056538);
   thisHist__80->SetBinContent(4,0.1263154);
   thisHist__80->SetBinContent(5,0.1560312);
   thisHist__80->SetBinContent(6,0.1652512);
   thisHist__80->SetBinContent(7,0.1446092);
   thisHist__80->SetBinContent(8,0.1084159);
   thisHist__80->SetBinContent(9,0.07334799);
   thisHist__80->SetBinContent(10,0.0485324);
   thisHist__80->SetBinContent(11,0.03245831);
   thisHist__80->SetBinContent(12,0.02211738);
   thisHist__80->SetBinContent(13,0.0153652);
   thisHist__80->SetBinContent(14,0.01108084);
   thisHist__80->SetBinContent(15,0.008528836);
   thisHist__80->SetBinContent(16,0.006557235);
   thisHist__80->SetBinContent(17,0.005010968);
   thisHist__80->SetBinContent(18,0.003863452);
   thisHist__80->SetBinContent(19,0.003127978);
   thisHist__80->SetBinContent(20,0.002600741);
   thisHist__80->SetBinContent(21,0.002095657);
   thisHist__80->SetBinContent(22,0.001874129);
   thisHist__80->SetBinContent(23,0.001851976);
   thisHist__80->SetBinContent(24,0.001670323);
   thisHist__80->SetBinContent(25,0.001688045);
   thisHist__80->SetBinContent(26,0.001466517);
   thisHist__80->SetBinContent(27,0.001213975);
   thisHist__80->SetBinContent(28,0.001271572);
   thisHist__80->SetBinContent(29,0.001267141);
   thisHist__80->SetBinContent(30,0.001089919);
   thisHist__80->SetBinContent(31,0.01205556);
   thisHist__80->SetBinError(31,0.0002311124);
   thisHist__80->SetMinimum(0);
   thisHist__80->SetMaximum(0.1817763);
   thisHist__80->SetEntries(238436);
   thisHist__80->SetDirectory(0);
   thisHist__80->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__80->SetLineColor(ci);
   thisHist__80->SetLineWidth(3);
   thisHist__80->GetXaxis()->SetTitle("p_{p} (GeV)");
   thisHist__80->GetXaxis()->SetNdivisions(505);
   thisHist__80->GetXaxis()->SetLabelFont(132);
   thisHist__80->GetXaxis()->SetLabelSize(0.05);
   thisHist__80->GetXaxis()->SetTitleSize(0.06);
   thisHist__80->GetXaxis()->SetTitleOffset(0.95);
   thisHist__80->GetXaxis()->SetTitleFont(132);
   thisHist__80->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   thisHist__80->GetYaxis()->SetNdivisions(505);
   thisHist__80->GetYaxis()->SetLabelFont(132);
   thisHist__80->GetYaxis()->SetLabelSize(0.05);
   thisHist__80->GetYaxis()->SetTitleSize(0.06);
   thisHist__80->GetYaxis()->SetTitleOffset(1.1);
   thisHist__80->GetYaxis()->SetTitleFont(132);
   thisHist__80->GetZaxis()->SetLabelFont(132);
   thisHist__80->GetZaxis()->SetLabelSize(0.05);
   thisHist__80->GetZaxis()->SetTitleSize(0.06);
   thisHist__80->GetZaxis()->SetTitleFont(132);
   thisHist__80->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC1pip_mom_2212_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:10:35 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.6164384,-8111.191,3.493151,49825.89);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis33[10] = {0, 0.3, 0.36, 0.42, 0.48, 0.54, 0.6, 0.66, 0.75, 3}; 
   
   TH1D *projReco__65 = new TH1D("projReco__65","",9, xAxis33);
   projReco__65->SetBinContent(1,6815.64);
   projReco__65->SetBinContent(2,23408.38);
   projReco__65->SetBinContent(3,25116.01);
   projReco__65->SetBinContent(4,26940.91);
   projReco__65->SetBinContent(5,24225.66);
   projReco__65->SetBinContent(6,21063.06);
   projReco__65->SetBinContent(7,15971.03);
   projReco__65->SetBinContent(8,8902.05);
   projReco__65->SetBinContent(9,416.1482);
   projReco__65->SetBinContent(10,1209.333);
   projReco__65->SetBinError(10,23.18365);
   projReco__65->SetMinimum(0);
   projReco__65->SetMaximum(43452.81);
   projReco__65->SetEntries(108854.7);
   projReco__65->SetDirectory(0);
   projReco__65->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__65->SetLineColor(ci);
   projReco__65->SetLineWidth(3);
   projReco__65->GetXaxis()->SetTitle("p_{p} (GeV)");
   projReco__65->GetXaxis()->SetRange(1,100);
   projReco__65->GetXaxis()->CenterTitle(true);
   projReco__65->GetXaxis()->SetNdivisions(505);
   projReco__65->GetXaxis()->SetLabelFont(132);
   projReco__65->GetXaxis()->SetLabelSize(0.05);
   projReco__65->GetXaxis()->SetTitleSize(0.06);
   projReco__65->GetXaxis()->SetTitleOffset(0.95);
   projReco__65->GetXaxis()->SetTitleFont(132);
   projReco__65->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__65->GetYaxis()->SetNdivisions(505);
   projReco__65->GetYaxis()->SetLabelFont(132);
   projReco__65->GetYaxis()->SetLabelSize(0.05);
   projReco__65->GetYaxis()->SetTitleSize(0.06);
   projReco__65->GetYaxis()->SetTitleOffset(1.1);
   projReco__65->GetYaxis()->SetTitleFont(132);
   projReco__65->GetZaxis()->SetLabelFont(132);
   projReco__65->GetZaxis()->SetLabelSize(0.05);
   projReco__65->GetZaxis()->SetTitleSize(0.06);
   projReco__65->GetZaxis()->SetTitleFont(132);
   projReco__65->Draw("HIST");
   Double_t xAxis34[10] = {0, 0.3, 0.36, 0.42, 0.48, 0.54, 0.6, 0.66, 0.75, 3}; 
   
   TH1D *projReco__66 = new TH1D("projReco__66","",9, xAxis34);
   projReco__66->SetBinContent(1,6815.64);
   projReco__66->SetBinContent(2,23408.38);
   projReco__66->SetBinContent(3,25116.01);
   projReco__66->SetBinContent(4,26940.91);
   projReco__66->SetBinContent(5,24225.66);
   projReco__66->SetBinContent(6,21063.06);
   projReco__66->SetBinContent(7,15971.03);
   projReco__66->SetBinContent(8,8902.05);
   projReco__66->SetBinContent(9,416.1482);
   projReco__66->SetBinContent(10,1209.333);
   projReco__66->SetBinError(10,23.18365);
   projReco__66->SetMinimum(0);
   projReco__66->SetMaximum(43452.81);
   projReco__66->SetEntries(108854.7);
   projReco__66->SetDirectory(0);
   projReco__66->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__66->SetLineColor(ci);
   projReco__66->SetLineWidth(3);
   projReco__66->GetXaxis()->SetTitle("p_{p} (GeV)");
   projReco__66->GetXaxis()->SetRange(1,100);
   projReco__66->GetXaxis()->CenterTitle(true);
   projReco__66->GetXaxis()->SetNdivisions(505);
   projReco__66->GetXaxis()->SetLabelFont(132);
   projReco__66->GetXaxis()->SetLabelSize(0.05);
   projReco__66->GetXaxis()->SetTitleSize(0.06);
   projReco__66->GetXaxis()->SetTitleOffset(0.95);
   projReco__66->GetXaxis()->SetTitleFont(132);
   projReco__66->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__66->GetYaxis()->SetNdivisions(505);
   projReco__66->GetYaxis()->SetLabelFont(132);
   projReco__66->GetYaxis()->SetLabelSize(0.05);
   projReco__66->GetYaxis()->SetTitleSize(0.06);
   projReco__66->GetYaxis()->SetTitleOffset(1.1);
   projReco__66->GetYaxis()->SetTitleFont(132);
   projReco__66->GetZaxis()->SetLabelFont(132);
   projReco__66->GetZaxis()->SetLabelSize(0.05);
   projReco__66->GetZaxis()->SetTitleSize(0.06);
   projReco__66->GetZaxis()->SetTitleFont(132);
   projReco__66->Draw("HIST SAME");
   Double_t xAxis35[15] = {0, 0.24, 0.3, 0.36, 0.39, 0.42, 0.45, 0.48, 0.51, 0.54, 0.57, 0.63, 0.69, 0.78, 3}; 
   
   TH1D *projReco__67 = new TH1D("projReco__67","",14, xAxis35);
   projReco__67->SetBinContent(1,16572.69);
   projReco__67->SetBinContent(2,34924.49);
   projReco__67->SetBinContent(3,36540.18);
   projReco__67->SetBinContent(4,39502.55);
   projReco__67->SetBinContent(5,34083.57);
   projReco__67->SetBinContent(6,37400.13);
   projReco__67->SetBinContent(7,37160.57);
   projReco__67->SetBinContent(8,33418.26);
   projReco__67->SetBinContent(9,29523.33);
   projReco__67->SetBinContent(10,26946.79);
   projReco__67->SetBinContent(11,22144.61);
   projReco__67->SetBinContent(12,14377.98);
   projReco__67->SetBinContent(13,7499.074);
   projReco__67->SetBinContent(14,377.1872);
   projReco__67->SetBinContent(15,1540.09);
   projReco__67->SetBinError(15,26.33884);
   projReco__67->SetEntries(121369);
   projReco__67->SetDirectory(0);
   projReco__67->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__67->SetLineColor(ci);
   projReco__67->SetLineWidth(3);
   projReco__67->GetXaxis()->SetTitle("p_{p} [GeV/c]");
   projReco__67->GetXaxis()->SetRange(1,100);
   projReco__67->GetXaxis()->CenterTitle(true);
   projReco__67->GetXaxis()->SetNdivisions(505);
   projReco__67->GetXaxis()->SetLabelFont(132);
   projReco__67->GetXaxis()->SetLabelSize(0.05);
   projReco__67->GetXaxis()->SetTitleSize(0.06);
   projReco__67->GetXaxis()->SetTitleFont(132);
   projReco__67->GetYaxis()->SetNdivisions(505);
   projReco__67->GetYaxis()->SetLabelFont(132);
   projReco__67->GetYaxis()->SetLabelSize(0.05);
   projReco__67->GetYaxis()->SetTitleSize(0.06);
   projReco__67->GetYaxis()->SetTitleFont(132);
   projReco__67->GetZaxis()->SetLabelFont(132);
   projReco__67->GetZaxis()->SetLabelSize(0.05);
   projReco__67->GetZaxis()->SetTitleSize(0.06);
   projReco__67->GetZaxis()->SetTitleFont(132);
   projReco__67->Draw("HIST SAME");
   Double_t xAxis36[10] = {0, 0.3, 0.36, 0.42, 0.48, 0.54, 0.6, 0.66, 0.75, 3}; 
   
   TH1D *projReco__68 = new TH1D("projReco__68","",9, xAxis36);
   projReco__68->SetBinContent(1,11293.57);
   projReco__68->SetBinContent(2,28710.98);
   projReco__68->SetBinContent(3,29721.77);
   projReco__68->SetBinContent(4,30604.13);
   projReco__68->SetBinContent(5,26349.33);
   projReco__68->SetBinContent(6,22589.28);
   projReco__68->SetBinContent(7,16768.35);
   projReco__68->SetBinContent(8,9471.671);
   projReco__68->SetBinContent(9,460.9275);
   projReco__68->SetBinContent(10,521.7778);
   projReco__68->SetBinError(10,15.2283);
   projReco__68->SetEntries(110782.4);
   projReco__68->SetDirectory(0);
   projReco__68->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__68->SetLineColor(ci);
   projReco__68->SetLineWidth(3);
   projReco__68->GetXaxis()->SetTitle("p_{p} [GeV/c]");
   projReco__68->GetXaxis()->SetRange(1,100);
   projReco__68->GetXaxis()->CenterTitle(true);
   projReco__68->GetXaxis()->SetNdivisions(505);
   projReco__68->GetXaxis()->SetLabelFont(132);
   projReco__68->GetXaxis()->SetLabelSize(0.05);
   projReco__68->GetXaxis()->SetTitleSize(0.06);
   projReco__68->GetXaxis()->SetTitleFont(132);
   projReco__68->GetYaxis()->SetNdivisions(505);
   projReco__68->GetYaxis()->SetLabelFont(132);
   projReco__68->GetYaxis()->SetLabelSize(0.05);
   projReco__68->GetYaxis()->SetTitleSize(0.06);
   projReco__68->GetYaxis()->SetTitleFont(132);
   projReco__68->GetZaxis()->SetLabelFont(132);
   projReco__68->GetZaxis()->SetLabelSize(0.05);
   projReco__68->GetZaxis()->SetTitleSize(0.06);
   projReco__68->GetZaxis()->SetTitleFont(132);
   projReco__68->Draw("HIST SAME");
   Double_t xAxis37[10] = {0, 0.3, 0.36, 0.42, 0.48, 0.54, 0.6, 0.66, 0.75, 3}; 
   
   TH1D *projReco__69 = new TH1D("projReco__69","",9, xAxis37);
   projReco__69->SetBinContent(1,11434.82);
   projReco__69->SetBinContent(2,29981.68);
   projReco__69->SetBinContent(3,31545.4);
   projReco__69->SetBinContent(4,32988.16);
   projReco__69->SetBinContent(5,27755.8);
   projReco__69->SetBinContent(6,23469.85);
   projReco__69->SetBinContent(7,17654.01);
   projReco__69->SetBinContent(8,9766.008);
   projReco__69->SetBinContent(9,472.1617);
   projReco__69->SetBinContent(10,556.8889);
   projReco__69->SetBinError(10,15.73233);
   projReco__69->SetEntries(119093.8);
   projReco__69->SetDirectory(0);
   projReco__69->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__69->SetLineColor(ci);
   projReco__69->SetLineWidth(3);
   projReco__69->GetXaxis()->SetTitle("p_{p} [GeV/c]");
   projReco__69->GetXaxis()->SetRange(1,100);
   projReco__69->GetXaxis()->CenterTitle(true);
   projReco__69->GetXaxis()->SetNdivisions(505);
   projReco__69->GetXaxis()->SetLabelFont(132);
   projReco__69->GetXaxis()->SetLabelSize(0.05);
   projReco__69->GetXaxis()->SetTitleSize(0.06);
   projReco__69->GetXaxis()->SetTitleFont(132);
   projReco__69->GetYaxis()->SetNdivisions(505);
   projReco__69->GetYaxis()->SetLabelFont(132);
   projReco__69->GetYaxis()->SetLabelSize(0.05);
   projReco__69->GetYaxis()->SetTitleSize(0.06);
   projReco__69->GetYaxis()->SetTitleFont(132);
   projReco__69->GetZaxis()->SetLabelFont(132);
   projReco__69->GetZaxis()->SetLabelSize(0.05);
   projReco__69->GetZaxis()->SetTitleSize(0.06);
   projReco__69->GetZaxis()->SetTitleFont(132);
   projReco__69->Draw("HIST SAME");
   Double_t xAxis38[13] = {0, 0.3, 0.36, 0.39, 0.42, 0.45, 0.48, 0.54, 0.57, 0.63, 0.69, 0.78, 3}; 
   
   TH1D *projReco__70 = new TH1D("projReco__70","",12, xAxis38);
   projReco__70->SetBinContent(1,10971.29);
   projReco__70->SetBinContent(2,31863.46);
   projReco__70->SetBinContent(3,38497.48);
   projReco__70->SetBinContent(4,34991.34);
   projReco__70->SetBinContent(5,38462.72);
   projReco__70->SetBinContent(6,36848.7);
   projReco__70->SetBinContent(7,31514.54);
   projReco__70->SetBinContent(8,28097.41);
   projReco__70->SetBinContent(9,24596.95);
   projReco__70->SetBinContent(10,16638.34);
   projReco__70->SetBinContent(11,9081.459);
   projReco__70->SetBinContent(12,484.7181);
   projReco__70->SetBinContent(13,625.2252);
   projReco__70->SetBinError(13,16.78192);
   projReco__70->SetEntries(129803.3);
   projReco__70->SetDirectory(0);
   projReco__70->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__70->SetLineColor(ci);
   projReco__70->SetLineWidth(3);
   projReco__70->GetXaxis()->SetTitle("p_{p} [GeV/c]");
   projReco__70->GetXaxis()->SetRange(1,100);
   projReco__70->GetXaxis()->CenterTitle(true);
   projReco__70->GetXaxis()->SetNdivisions(505);
   projReco__70->GetXaxis()->SetLabelFont(132);
   projReco__70->GetXaxis()->SetLabelSize(0.05);
   projReco__70->GetXaxis()->SetTitleSize(0.06);
   projReco__70->GetXaxis()->SetTitleFont(132);
   projReco__70->GetYaxis()->SetNdivisions(505);
   projReco__70->GetYaxis()->SetLabelFont(132);
   projReco__70->GetYaxis()->SetLabelSize(0.05);
   projReco__70->GetYaxis()->SetTitleSize(0.06);
   projReco__70->GetYaxis()->SetTitleFont(132);
   projReco__70->GetZaxis()->SetLabelFont(132);
   projReco__70->GetZaxis()->SetLabelSize(0.05);
   projReco__70->GetZaxis()->SetTitleSize(0.06);
   projReco__70->GetZaxis()->SetTitleFont(132);
   projReco__70->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis39[10] = {0, 0.3, 0.36, 0.42, 0.48, 0.54, 0.6, 0.66, 0.75, 3}; 
   
   TH1D *projReco__71 = new TH1D("projReco__71","",9, xAxis39);
   projReco__71->SetBinContent(1,6815.64);
   projReco__71->SetBinContent(2,23408.38);
   projReco__71->SetBinContent(3,25116.01);
   projReco__71->SetBinContent(4,26940.91);
   projReco__71->SetBinContent(5,24225.66);
   projReco__71->SetBinContent(6,21063.06);
   projReco__71->SetBinContent(7,15971.03);
   projReco__71->SetBinContent(8,8902.05);
   projReco__71->SetBinContent(9,416.1482);
   projReco__71->SetBinContent(10,1209.333);
   projReco__71->SetBinError(10,23.18365);
   projReco__71->SetMinimum(0);
   projReco__71->SetMaximum(43452.81);
   projReco__71->SetEntries(108854.7);
   projReco__71->SetDirectory(0);
   projReco__71->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__71->SetLineColor(ci);
   projReco__71->SetLineWidth(3);
   projReco__71->GetXaxis()->SetTitle("p_{p} (GeV)");
   projReco__71->GetXaxis()->SetRange(1,100);
   projReco__71->GetXaxis()->CenterTitle(true);
   projReco__71->GetXaxis()->SetNdivisions(505);
   projReco__71->GetXaxis()->SetLabelFont(132);
   projReco__71->GetXaxis()->SetLabelSize(0.05);
   projReco__71->GetXaxis()->SetTitleSize(0.06);
   projReco__71->GetXaxis()->SetTitleOffset(0.95);
   projReco__71->GetXaxis()->SetTitleFont(132);
   projReco__71->GetYaxis()->SetTitle("d#sigma/dp_{p} (#times 10^{-38} cm^{2}/GeV/nucleon)");
   projReco__71->GetYaxis()->SetNdivisions(505);
   projReco__71->GetYaxis()->SetLabelFont(132);
   projReco__71->GetYaxis()->SetLabelSize(0.05);
   projReco__71->GetYaxis()->SetTitleSize(0.06);
   projReco__71->GetYaxis()->SetTitleOffset(1.1);
   projReco__71->GetYaxis()->SetTitleFont(132);
   projReco__71->GetZaxis()->SetLabelFont(132);
   projReco__71->GetZaxis()->SetLabelSize(0.05);
   projReco__71->GetZaxis()->SetTitleSize(0.06);
   projReco__71->GetZaxis()->SetTitleFont(132);
   projReco__71->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC1pip_q2_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:11:06 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(-0.6164384,-0.05649774,3.493151,0.3470575);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__120 = new TH1D("thisHist__120","thisHist",30,0,3);
   thisHist__120->SetBinContent(1,0.2241733);
   thisHist__120->SetBinContent(2,0.2751513);
   thisHist__120->SetBinContent(3,0.2158349);
   thisHist__120->SetBinContent(4,0.1534437);
   thisHist__120->SetBinContent(5,0.1072152);
   thisHist__120->SetBinContent(6,0.07540377);
   thisHist__120->SetBinContent(7,0.0542301);
   thisHist__120->SetBinContent(8,0.0417625);
   thisHist__120->SetBinContent(9,0.03164752);
   thisHist__120->SetBinContent(10,0.0248023);
   thisHist__120->SetBinContent(11,0.02065972);
   thisHist__120->SetBinContent(12,0.01714185);
   thisHist__120->SetBinContent(13,0.01425312);
   thisHist__120->SetBinContent(14,0.01212645);
   thisHist__120->SetBinContent(15,0.009995353);
   thisHist__120->SetBinContent(16,0.009047212);
   thisHist__120->SetBinContent(17,0.007438917);
   thisHist__120->SetBinContent(18,0.006304693);
   thisHist__120->SetBinContent(19,0.005626816);
   thisHist__120->SetBinContent(20,0.005046413);
   thisHist__120->SetBinContent(21,0.004302078);
   thisHist__120->SetBinContent(22,0.003867882);
   thisHist__120->SetBinContent(23,0.003477993);
   thisHist__120->SetBinContent(24,0.003451409);
   thisHist__120->SetBinContent(25,0.002848853);
   thisHist__120->SetBinContent(26,0.002560866);
   thisHist__120->SetBinContent(27,0.002290602);
   thisHist__120->SetBinContent(28,0.002113379);
   thisHist__120->SetBinContent(29,0.001865267);
   thisHist__120->SetBinContent(30,0.001705767);
   thisHist__120->SetBinContent(31,0.02037616);
   thisHist__120->SetBinError(31,0.0003004628);
   thisHist__120->SetMinimum(0);
   thisHist__120->SetMaximum(0.3026665);
   thisHist__120->SetEntries(306996);
   thisHist__120->SetDirectory(0);
   thisHist__120->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__120->SetLineColor(ci);
   thisHist__120->SetLineWidth(3);
   thisHist__120->GetXaxis()->SetTitle("Q^{2} (GeV^{2})");
   thisHist__120->GetXaxis()->SetNdivisions(505);
   thisHist__120->GetXaxis()->SetLabelFont(132);
   thisHist__120->GetXaxis()->SetLabelSize(0.05);
   thisHist__120->GetXaxis()->SetTitleSize(0.06);
   thisHist__120->GetXaxis()->SetTitleOffset(0.95);
   thisHist__120->GetXaxis()->SetTitleFont(132);
   thisHist__120->GetYaxis()->SetTitle("d#sigma/dQ^{2} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   thisHist__120->GetYaxis()->SetNdivisions(505);
   thisHist__120->GetYaxis()->SetLabelFont(132);
   thisHist__120->GetYaxis()->SetLabelSize(0.05);
   thisHist__120->GetYaxis()->SetTitleSize(0.06);
   thisHist__120->GetYaxis()->SetTitleOffset(1.1);
   thisHist__120->GetYaxis()->SetTitleFont(132);
   thisHist__120->GetZaxis()->SetLabelFont(132);
   thisHist__120->GetZaxis()->SetLabelSize(0.05);
   thisHist__120->GetZaxis()->SetTitleSize(0.06);
   thisHist__120->GetZaxis()->SetTitleFont(132);
   thisHist__120->Draw("C");
   
   TH1D *thisHist__121 = new TH1D("thisHist__121","thisHist",30,0,3);
   thisHist__121->SetBinContent(1,0.2241733);
   thisHist__121->SetBinContent(2,0.2751513);
   thisHist__121->SetBinContent(3,0.2158349);
   thisHist__121->SetBinContent(4,0.1534437);
   thisHist__121->SetBinContent(5,0.1072152);
   thisHist__121->SetBinContent(6,0.07540377);
   thisHist__121->SetBinContent(7,0.0542301);
   thisHist__121->SetBinContent(8,0.0417625);
   thisHist__121->SetBinContent(9,0.03164752);
   thisHist__121->SetBinContent(10,0.0248023);
   thisHist__121->SetBinContent(11,0.02065972);
   thisHist__121->SetBinContent(12,0.01714185);
   thisHist__121->SetBinContent(13,0.01425312);
   thisHist__121->SetBinContent(14,0.01212645);
   thisHist__121->SetBinContent(15,0.009995353);
   thisHist__121->SetBinContent(16,0.009047212);
   thisHist__121->SetBinContent(17,0.007438917);
   thisHist__121->SetBinContent(18,0.006304693);
   thisHist__121->SetBinContent(19,0.005626816);
   thisHist__121->SetBinContent(20,0.005046413);
   thisHist__121->SetBinContent(21,0.004302078);
   thisHist__121->SetBinContent(22,0.003867882);
   thisHist__121->SetBinContent(23,0.003477993);
   thisHist__121->SetBinContent(24,0.003451409);
   thisHist__121->SetBinContent(25,0.002848853);
   thisHist__121->SetBinContent(26,0.002560866);
   thisHist__121->SetBinContent(27,0.002290602);
   thisHist__121->SetBinContent(28,0.002113379);
   thisHist__121->SetBinContent(29,0.001865267);
   thisHist__121->SetBinContent(30,0.001705767);
   thisHist__121->SetBinContent(31,0.02037616);
   thisHist__121->SetBinError(31,0.0003004628);
   thisHist__121->SetMinimum(0);
   thisHist__121->SetMaximum(0.3026665);
   thisHist__121->SetEntries(306996);
   thisHist__121->SetDirectory(0);
   thisHist__121->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__121->SetLineColor(ci);
   thisHist__121->SetLineWidth(3);
   thisHist__121->GetXaxis()->SetTitle("Q^{2} (GeV^{2})");
   thisHist__121->GetXaxis()->SetNdivisions(505);
   thisHist__121->GetXaxis()->SetLabelFont(132);
   thisHist__121->GetXaxis()->SetLabelSize(0.05);
   thisHist__121->GetXaxis()->SetTitleSize(0.06);
   thisHist__121->GetXaxis()->SetTitleOffset(0.95);
   thisHist__121->GetXaxis()->SetTitleFont(132);
   thisHist__121->GetYaxis()->SetTitle("d#sigma/dQ^{2} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   thisHist__121->GetYaxis()->SetNdivisions(505);
   thisHist__121->GetYaxis()->SetLabelFont(132);
   thisHist__121->GetYaxis()->SetLabelSize(0.05);
   thisHist__121->GetYaxis()->SetTitleSize(0.06);
   thisHist__121->GetYaxis()->SetTitleOffset(1.1);
   thisHist__121->GetYaxis()->SetTitleFont(132);
   thisHist__121->GetZaxis()->SetLabelFont(132);
   thisHist__121->GetZaxis()->SetLabelSize(0.05);
   thisHist__121->GetZaxis()->SetTitleSize(0.06);
   thisHist__121->GetZaxis()->SetTitleFont(132);
   thisHist__121->Draw("CSAME");
   
   TH1D *thisHist__122 = new TH1D("thisHist__122","thisHist",30,0,3);
   thisHist__122->SetBinContent(1,0.2095051);
   thisHist__122->SetBinContent(2,0.2503626);
   thisHist__122->SetBinContent(3,0.2071582);
   thisHist__122->SetBinContent(4,0.1466803);
   thisHist__122->SetBinContent(5,0.1026533);
   thisHist__122->SetBinContent(6,0.07023097);
   thisHist__122->SetBinContent(7,0.05179828);
   thisHist__122->SetBinContent(8,0.0388503);
   thisHist__122->SetBinContent(9,0.03167285);
   thisHist__122->SetBinContent(10,0.02585468);
   thisHist__122->SetBinContent(11,0.0216149);
   thisHist__122->SetBinContent(12,0.01814051);
   thisHist__122->SetBinContent(13,0.01572051);
   thisHist__122->SetBinContent(14,0.01332909);
   thisHist__122->SetBinContent(15,0.01184596);
   thisHist__122->SetBinContent(16,0.01074076);
   thisHist__122->SetBinContent(17,0.009102015);
   thisHist__122->SetBinContent(18,0.008098443);
   thisHist__122->SetBinContent(19,0.007282247);
   thisHist__122->SetBinContent(20,0.006288203);
   thisHist__122->SetBinContent(21,0.005621273);
   thisHist__122->SetBinContent(22,0.00509408);
   thisHist__122->SetBinContent(23,0.004490666);
   thisHist__122->SetBinContent(24,0.004198487);
   thisHist__122->SetBinContent(25,0.003750691);
   thisHist__122->SetBinContent(26,0.003363236);
   thisHist__122->SetBinContent(27,0.003052002);
   thisHist__122->SetBinContent(28,0.002794757);
   thisHist__122->SetBinContent(29,0.002556567);
   thisHist__122->SetBinContent(30,0.002283443);
   thisHist__122->SetBinContent(31,0.02635964);
   thisHist__122->SetBinError(31,0.0002893346);
   thisHist__122->SetEntries(415791);
   thisHist__122->SetDirectory(0);
   thisHist__122->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__122->SetLineColor(ci);
   thisHist__122->SetLineWidth(3);
   thisHist__122->GetXaxis()->SetNdivisions(505);
   thisHist__122->GetXaxis()->SetLabelFont(132);
   thisHist__122->GetXaxis()->SetLabelSize(0.05);
   thisHist__122->GetXaxis()->SetTitleSize(0.06);
   thisHist__122->GetXaxis()->SetTitleFont(132);
   thisHist__122->GetYaxis()->SetNdivisions(505);
   thisHist__122->GetYaxis()->SetLabelFont(132);
   thisHist__122->GetYaxis()->SetLabelSize(0.05);
   thisHist__122->GetYaxis()->SetTitleSize(0.06);
   thisHist__122->GetYaxis()->SetTitleFont(132);
   thisHist__122->GetZaxis()->SetLabelFont(132);
   thisHist__122->GetZaxis()->SetLabelSize(0.05);
   thisHist__122->GetZaxis()->SetTitleSize(0.06);
   thisHist__122->GetZaxis()->SetTitleFont(132);
   thisHist__122->Draw("CSAME");
   
   TH1D *thisHist__123 = new TH1D("thisHist__123","thisHist",30,0,3);
   thisHist__123->SetBinContent(1,0.179739);
   thisHist__123->SetBinContent(2,0.2105831);
   thisHist__123->SetBinContent(3,0.1609578);
   thisHist__123->SetBinContent(4,0.1139731);
   thisHist__123->SetBinContent(5,0.08179924);
   thisHist__123->SetBinContent(6,0.05949809);
   thisHist__123->SetBinContent(7,0.04440062);
   thisHist__123->SetBinContent(8,0.03480517);
   thisHist__123->SetBinContent(9,0.02807417);
   thisHist__123->SetBinContent(10,0.02299442);
   thisHist__123->SetBinContent(11,0.01854805);
   thisHist__123->SetBinContent(12,0.01578444);
   thisHist__123->SetBinContent(13,0.01371724);
   thisHist__123->SetBinContent(14,0.01175718);
   thisHist__123->SetBinContent(15,0.01017527);
   thisHist__123->SetBinContent(16,0.009028231);
   thisHist__123->SetBinContent(17,0.007742535);
   thisHist__123->SetBinContent(18,0.006595493);
   thisHist__123->SetBinContent(19,0.006021972);
   thisHist__123->SetBinContent(20,0.005426392);
   thisHist__123->SetBinContent(21,0.004988373);
   thisHist__123->SetBinContent(22,0.004222628);
   thisHist__123->SetBinContent(23,0.004014648);
   thisHist__123->SetBinContent(24,0.003497849);
   thisHist__123->SetBinContent(25,0.003078737);
   thisHist__123->SetBinContent(26,0.002785674);
   thisHist__123->SetBinContent(27,0.002476855);
   thisHist__123->SetBinContent(28,0.002243665);
   thisHist__123->SetBinContent(29,0.00199787);
   thisHist__123->SetBinContent(30,0.001928544);
   thisHist__123->SetBinContent(31,0.02223182);
   thisHist__123->SetBinError(31,0.0002646833);
   thisHist__123->SetEntries(347513);
   thisHist__123->SetDirectory(0);
   thisHist__123->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__123->SetLineColor(ci);
   thisHist__123->SetLineWidth(3);
   thisHist__123->GetXaxis()->SetNdivisions(505);
   thisHist__123->GetXaxis()->SetLabelFont(132);
   thisHist__123->GetXaxis()->SetLabelSize(0.05);
   thisHist__123->GetXaxis()->SetTitleSize(0.06);
   thisHist__123->GetXaxis()->SetTitleFont(132);
   thisHist__123->GetYaxis()->SetNdivisions(505);
   thisHist__123->GetYaxis()->SetLabelFont(132);
   thisHist__123->GetYaxis()->SetLabelSize(0.05);
   thisHist__123->GetYaxis()->SetTitleSize(0.06);
   thisHist__123->GetYaxis()->SetTitleFont(132);
   thisHist__123->GetZaxis()->SetLabelFont(132);
   thisHist__123->GetZaxis()->SetLabelSize(0.05);
   thisHist__123->GetZaxis()->SetTitleSize(0.06);
   thisHist__123->GetZaxis()->SetTitleFont(132);
   thisHist__123->Draw("CSAME");
   
   TH1D *thisHist__124 = new TH1D("thisHist__124","thisHist",30,0,3);
   thisHist__124->SetBinContent(1,0.1883243);
   thisHist__124->SetBinContent(2,0.2266392);
   thisHist__124->SetBinContent(3,0.1753638);
   thisHist__124->SetBinContent(4,0.124262);
   thisHist__124->SetBinContent(5,0.08768681);
   thisHist__124->SetBinContent(6,0.06357089);
   thisHist__124->SetBinContent(7,0.04876913);
   thisHist__124->SetBinContent(8,0.03736477);
   thisHist__124->SetBinContent(9,0.03077966);
   thisHist__124->SetBinContent(10,0.02511188);
   thisHist__124->SetBinContent(11,0.0208463);
   thisHist__124->SetBinContent(12,0.01759306);
   thisHist__124->SetBinContent(13,0.01516541);
   thisHist__124->SetBinContent(14,0.0126231);
   thisHist__124->SetBinContent(15,0.0115092);
   thisHist__124->SetBinContent(16,0.01005458);
   thisHist__124->SetBinContent(17,0.008596682);
   thisHist__124->SetBinContent(18,0.007708838);
   thisHist__124->SetBinContent(19,0.006752195);
   thisHist__124->SetBinContent(20,0.005939704);
   thisHist__124->SetBinContent(21,0.005038756);
   thisHist__124->SetBinContent(22,0.004675101);
   thisHist__124->SetBinContent(23,0.004347483);
   thisHist__124->SetBinContent(24,0.003620173);
   thisHist__124->SetBinContent(25,0.00341705);
   thisHist__124->SetBinContent(26,0.003017357);
   thisHist__124->SetBinContent(27,0.002942005);
   thisHist__124->SetBinContent(28,0.002679911);
   thisHist__124->SetBinContent(29,0.002368674);
   thisHist__124->SetBinContent(30,0.002077095);
   thisHist__124->SetBinContent(31,0.02443698);
   thisHist__124->SetBinError(31,0.0002829484);
   thisHist__124->SetEntries(361178);
   thisHist__124->SetDirectory(0);
   thisHist__124->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__124->SetLineColor(ci);
   thisHist__124->SetLineWidth(3);
   thisHist__124->GetXaxis()->SetNdivisions(505);
   thisHist__124->GetXaxis()->SetLabelFont(132);
   thisHist__124->GetXaxis()->SetLabelSize(0.05);
   thisHist__124->GetXaxis()->SetTitleSize(0.06);
   thisHist__124->GetXaxis()->SetTitleFont(132);
   thisHist__124->GetYaxis()->SetNdivisions(505);
   thisHist__124->GetYaxis()->SetLabelFont(132);
   thisHist__124->GetYaxis()->SetLabelSize(0.05);
   thisHist__124->GetYaxis()->SetTitleSize(0.06);
   thisHist__124->GetYaxis()->SetTitleFont(132);
   thisHist__124->GetZaxis()->SetLabelFont(132);
   thisHist__124->GetZaxis()->SetLabelSize(0.05);
   thisHist__124->GetZaxis()->SetTitleSize(0.06);
   thisHist__124->GetZaxis()->SetTitleFont(132);
   thisHist__124->Draw("CSAME");
   
   TH1D *thisHist__125 = new TH1D("thisHist__125","thisHist",30,0,3);
   thisHist__125->SetBinContent(1,0.2018604);
   thisHist__125->SetBinContent(2,0.2415781);
   thisHist__125->SetBinContent(3,0.1880017);
   thisHist__125->SetBinContent(4,0.1328376);
   thisHist__125->SetBinContent(5,0.09557285);
   thisHist__125->SetBinContent(6,0.06890447);
   thisHist__125->SetBinContent(7,0.05118573);
   thisHist__125->SetBinContent(8,0.04057379);
   thisHist__125->SetBinContent(9,0.03227786);
   thisHist__125->SetBinContent(10,0.02642869);
   thisHist__125->SetBinContent(11,0.02285194);
   thisHist__125->SetBinContent(12,0.0193966);
   thisHist__125->SetBinContent(13,0.01655451);
   thisHist__125->SetBinContent(14,0.01395522);
   thisHist__125->SetBinContent(15,0.01182287);
   thisHist__125->SetBinContent(16,0.01027886);
   thisHist__125->SetBinContent(17,0.00914887);
   thisHist__125->SetBinContent(18,0.007785411);
   thisHist__125->SetBinContent(19,0.00709123);
   thisHist__125->SetBinContent(20,0.006079532);
   thisHist__125->SetBinContent(21,0.005326205);
   thisHist__125->SetBinContent(22,0.004759654);
   thisHist__125->SetBinContent(23,0.00430828);
   thisHist__125->SetBinContent(24,0.00398765);
   thisHist__125->SetBinContent(25,0.003554954);
   thisHist__125->SetBinContent(26,0.003168952);
   thisHist__125->SetBinContent(27,0.002866999);
   thisHist__125->SetBinContent(28,0.002499674);
   thisHist__125->SetBinContent(29,0.002344028);
   thisHist__125->SetBinContent(30,0.002119898);
   thisHist__125->SetBinContent(31,0.02502165);
   thisHist__125->SetBinError(31,0.0002790885);
   thisHist__125->SetEntries(406096);
   thisHist__125->SetDirectory(0);
   thisHist__125->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__125->SetLineColor(ci);
   thisHist__125->SetLineWidth(3);
   thisHist__125->GetXaxis()->SetNdivisions(505);
   thisHist__125->GetXaxis()->SetLabelFont(132);
   thisHist__125->GetXaxis()->SetLabelSize(0.05);
   thisHist__125->GetXaxis()->SetTitleSize(0.06);
   thisHist__125->GetXaxis()->SetTitleFont(132);
   thisHist__125->GetYaxis()->SetNdivisions(505);
   thisHist__125->GetYaxis()->SetLabelFont(132);
   thisHist__125->GetYaxis()->SetLabelSize(0.05);
   thisHist__125->GetYaxis()->SetTitleSize(0.06);
   thisHist__125->GetYaxis()->SetTitleFont(132);
   thisHist__125->GetZaxis()->SetLabelFont(132);
   thisHist__125->GetZaxis()->SetLabelSize(0.05);
   thisHist__125->GetZaxis()->SetTitleSize(0.06);
   thisHist__125->GetZaxis()->SetTitleFont(132);
   thisHist__125->Draw("CSAME");
   
   TH1D *thisHist__126 = new TH1D("thisHist__126","thisHist",30,0,3);
   thisHist__126->SetBinContent(1,0.2241733);
   thisHist__126->SetBinContent(2,0.2751513);
   thisHist__126->SetBinContent(3,0.2158349);
   thisHist__126->SetBinContent(4,0.1534437);
   thisHist__126->SetBinContent(5,0.1072152);
   thisHist__126->SetBinContent(6,0.07540377);
   thisHist__126->SetBinContent(7,0.0542301);
   thisHist__126->SetBinContent(8,0.0417625);
   thisHist__126->SetBinContent(9,0.03164752);
   thisHist__126->SetBinContent(10,0.0248023);
   thisHist__126->SetBinContent(11,0.02065972);
   thisHist__126->SetBinContent(12,0.01714185);
   thisHist__126->SetBinContent(13,0.01425312);
   thisHist__126->SetBinContent(14,0.01212645);
   thisHist__126->SetBinContent(15,0.009995353);
   thisHist__126->SetBinContent(16,0.009047212);
   thisHist__126->SetBinContent(17,0.007438917);
   thisHist__126->SetBinContent(18,0.006304693);
   thisHist__126->SetBinContent(19,0.005626816);
   thisHist__126->SetBinContent(20,0.005046413);
   thisHist__126->SetBinContent(21,0.004302078);
   thisHist__126->SetBinContent(22,0.003867882);
   thisHist__126->SetBinContent(23,0.003477993);
   thisHist__126->SetBinContent(24,0.003451409);
   thisHist__126->SetBinContent(25,0.002848853);
   thisHist__126->SetBinContent(26,0.002560866);
   thisHist__126->SetBinContent(27,0.002290602);
   thisHist__126->SetBinContent(28,0.002113379);
   thisHist__126->SetBinContent(29,0.001865267);
   thisHist__126->SetBinContent(30,0.001705767);
   thisHist__126->SetBinContent(31,0.02037616);
   thisHist__126->SetBinError(31,0.0003004628);
   thisHist__126->SetMinimum(0);
   thisHist__126->SetMaximum(0.3026665);
   thisHist__126->SetEntries(306996);
   thisHist__126->SetDirectory(0);
   thisHist__126->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__126->SetLineColor(ci);
   thisHist__126->SetLineWidth(3);
   thisHist__126->GetXaxis()->SetTitle("Q^{2} (GeV^{2})");
   thisHist__126->GetXaxis()->SetNdivisions(505);
   thisHist__126->GetXaxis()->SetLabelFont(132);
   thisHist__126->GetXaxis()->SetLabelSize(0.05);
   thisHist__126->GetXaxis()->SetTitleSize(0.06);
   thisHist__126->GetXaxis()->SetTitleOffset(0.95);
   thisHist__126->GetXaxis()->SetTitleFont(132);
   thisHist__126->GetYaxis()->SetTitle("d#sigma/dQ^{2} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   thisHist__126->GetYaxis()->SetNdivisions(505);
   thisHist__126->GetYaxis()->SetLabelFont(132);
   thisHist__126->GetYaxis()->SetLabelSize(0.05);
   thisHist__126->GetYaxis()->SetTitleSize(0.06);
   thisHist__126->GetYaxis()->SetTitleOffset(1.1);
   thisHist__126->GetYaxis()->SetTitleFont(132);
   thisHist__126->GetZaxis()->SetLabelFont(132);
   thisHist__126->GetZaxis()->SetLabelSize(0.05);
   thisHist__126->GetZaxis()->SetTitleSize(0.06);
   thisHist__126->GetZaxis()->SetTitleFont(132);
   thisHist__126->Draw("sameaxis");
   Double_t xAxis64[15] = {0, 0.06, 0.09, 0.12, 0.15, 0.18, 0.21, 0.24, 0.27, 0.3, 0.36, 0.42, 0.48, 0.6, 3}; 
   
   TH1D *modRate_px__127 = new TH1D("modRate_px__127","",14, xAxis64);
   modRate_px__127->SetBinContent(1,0.2751513);
   modRate_px__127->SetBinContent(2,0.2135094);
   modRate_px__127->SetBinContent(3,0.1786077);
   modRate_px__127->SetBinContent(4,0.173432);
   modRate_px__127->SetBinContent(5,0.1510013);
   modRate_px__127->SetBinContent(6,0.1292636);
   modRate_px__127->SetBinContent(7,0.1317519);
   modRate_px__127->SetBinContent(8,0.1204654);
   modRate_px__127->SetBinContent(9,0.1186788);
   modRate_px__127->SetBinContent(10,0.09634246);
   modRate_px__127->SetBinContent(11,0.08874523);
   modRate_px__127->SetBinContent(12,0.07693967);
   modRate_px__127->SetBinContent(13,0.07212178);
   modRate_px__127->SetBinContent(14,0.05096921);
   modRate_px__127->SetBinContent(15,3915.802);
   modRate_px__127->SetBinError(1,47.72004);
   modRate_px__127->SetBinError(2,31.43955);
   modRate_px__127->SetBinError(3,26.43686);
   modRate_px__127->SetBinError(4,25.48025);
   modRate_px__127->SetBinError(5,21.3377);
   modRate_px__127->SetBinError(6,17.78198);
   modRate_px__127->SetBinError(7,17.40604);
   modRate_px__127->SetBinError(8,15.00519);
   modRate_px__127->SetBinError(9,14.3363);
   modRate_px__127->SetBinError(10,15.5736);
   modRate_px__127->SetBinError(11,13.04822);
   modRate_px__127->SetBinError(12,10.66697);
   modRate_px__127->SetBinError(13,13.50892);
   modRate_px__127->SetBinError(14,29.18119);
   modRate_px__127->SetBinError(15,78.05112);
   modRate_px__127->SetEntries(179015.6);
   modRate_px__127->SetDirectory(0);
   modRate_px__127->SetStats(0);
   modRate_px__127->SetLineStyle(7);
   modRate_px__127->SetLineWidth(3);
   modRate_px__127->GetXaxis()->SetTitle("Q^{2} [GeV^{2}]");
   modRate_px__127->GetXaxis()->SetRange(1,100);
   modRate_px__127->GetXaxis()->CenterTitle(true);
   modRate_px__127->GetXaxis()->SetNdivisions(505);
   modRate_px__127->GetXaxis()->SetLabelFont(132);
   modRate_px__127->GetXaxis()->SetLabelSize(0.05);
   modRate_px__127->GetXaxis()->SetTitleSize(0.06);
   modRate_px__127->GetXaxis()->SetTitleFont(132);
   modRate_px__127->GetYaxis()->SetNdivisions(505);
   modRate_px__127->GetYaxis()->SetLabelFont(132);
   modRate_px__127->GetYaxis()->SetLabelSize(0.05);
   modRate_px__127->GetYaxis()->SetTitleSize(0.06);
   modRate_px__127->GetYaxis()->SetTitleFont(132);
   modRate_px__127->GetZaxis()->SetLabelFont(132);
   modRate_px__127->GetZaxis()->SetLabelSize(0.05);
   modRate_px__127->GetZaxis()->SetTitleSize(0.06);
   modRate_px__127->GetZaxis()->SetTitleFont(132);
   modRate_px__127->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(3,0,3,0.3026665,0,0.194548,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__128 = new TH1D("thisHist__128","thisHist",30,0,3);
   thisHist__128->SetBinContent(1,0.2241733);
   thisHist__128->SetBinContent(2,0.2751513);
   thisHist__128->SetBinContent(3,0.2158349);
   thisHist__128->SetBinContent(4,0.1534437);
   thisHist__128->SetBinContent(5,0.1072152);
   thisHist__128->SetBinContent(6,0.07540377);
   thisHist__128->SetBinContent(7,0.0542301);
   thisHist__128->SetBinContent(8,0.0417625);
   thisHist__128->SetBinContent(9,0.03164752);
   thisHist__128->SetBinContent(10,0.0248023);
   thisHist__128->SetBinContent(11,0.02065972);
   thisHist__128->SetBinContent(12,0.01714185);
   thisHist__128->SetBinContent(13,0.01425312);
   thisHist__128->SetBinContent(14,0.01212645);
   thisHist__128->SetBinContent(15,0.009995353);
   thisHist__128->SetBinContent(16,0.009047212);
   thisHist__128->SetBinContent(17,0.007438917);
   thisHist__128->SetBinContent(18,0.006304693);
   thisHist__128->SetBinContent(19,0.005626816);
   thisHist__128->SetBinContent(20,0.005046413);
   thisHist__128->SetBinContent(21,0.004302078);
   thisHist__128->SetBinContent(22,0.003867882);
   thisHist__128->SetBinContent(23,0.003477993);
   thisHist__128->SetBinContent(24,0.003451409);
   thisHist__128->SetBinContent(25,0.002848853);
   thisHist__128->SetBinContent(26,0.002560866);
   thisHist__128->SetBinContent(27,0.002290602);
   thisHist__128->SetBinContent(28,0.002113379);
   thisHist__128->SetBinContent(29,0.001865267);
   thisHist__128->SetBinContent(30,0.001705767);
   thisHist__128->SetBinContent(31,0.02037616);
   thisHist__128->SetBinError(31,0.0003004628);
   thisHist__128->SetMinimum(0);
   thisHist__128->SetMaximum(0.3026665);
   thisHist__128->SetEntries(306996);
   thisHist__128->SetDirectory(0);
   thisHist__128->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__128->SetLineColor(ci);
   thisHist__128->SetLineWidth(3);
   thisHist__128->GetXaxis()->SetTitle("Q^{2} (GeV^{2})");
   thisHist__128->GetXaxis()->SetNdivisions(505);
   thisHist__128->GetXaxis()->SetLabelFont(132);
   thisHist__128->GetXaxis()->SetLabelSize(0.05);
   thisHist__128->GetXaxis()->SetTitleSize(0.06);
   thisHist__128->GetXaxis()->SetTitleOffset(0.95);
   thisHist__128->GetXaxis()->SetTitleFont(132);
   thisHist__128->GetYaxis()->SetTitle("d#sigma/dQ^{2} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   thisHist__128->GetYaxis()->SetNdivisions(505);
   thisHist__128->GetYaxis()->SetLabelFont(132);
   thisHist__128->GetYaxis()->SetLabelSize(0.05);
   thisHist__128->GetYaxis()->SetTitleSize(0.06);
   thisHist__128->GetYaxis()->SetTitleOffset(1.1);
   thisHist__128->GetYaxis()->SetTitleFont(132);
   thisHist__128->GetZaxis()->SetLabelFont(132);
   thisHist__128->GetZaxis()->SetLabelSize(0.05);
   thisHist__128->GetZaxis()->SetTitleSize(0.06);
   thisHist__128->GetZaxis()->SetTitleFont(132);
   thisHist__128->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC1pip_q2_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:11:06 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(-0.6164384,-22740.03,3.493151,139688.8);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis57[15] = {0, 0.06, 0.09, 0.12, 0.15, 0.18, 0.21, 0.24, 0.27, 0.3, 0.36, 0.42, 0.48, 0.6, 3}; 
   
   TH1D *projReco__113 = new TH1D("projReco__113","",14, xAxis57);
   projReco__113->SetBinContent(1,74125.73);
   projReco__113->SetBinContent(2,85317.28);
   projReco__113->SetBinContent(3,74527.9);
   projReco__113->SetBinContent(4,71253.44);
   projReco__113->SetBinContent(5,58572.85);
   projReco__113->SetBinContent(6,46872.76);
   projReco__113->SetBinContent(7,44014.92);
   projReco__113->SetBinContent(8,36780.55);
   projReco__113->SetBinContent(9,32654.81);
   projReco__113->SetBinContent(10,22549.69);
   projReco__113->SetBinContent(11,16898.24);
   projReco__113->SetBinContent(12,11552.76);
   projReco__113->SetBinContent(13,7901.025);
   projReco__113->SetBinContent(14,781.8241);
   projReco__113->SetBinContent(15,1048.75);
   projReco__113->SetBinError(15,20.90405);
   projReco__113->SetMinimum(0);
   projReco__113->SetMaximum(121821.6);
   projReco__113->SetEntries(179001.6);
   projReco__113->SetDirectory(0);
   projReco__113->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__113->SetLineColor(ci);
   projReco__113->SetLineWidth(3);
   projReco__113->GetXaxis()->SetTitle("Q^{2} (GeV^{2})");
   projReco__113->GetXaxis()->SetRange(1,100);
   projReco__113->GetXaxis()->CenterTitle(true);
   projReco__113->GetXaxis()->SetNdivisions(505);
   projReco__113->GetXaxis()->SetLabelFont(132);
   projReco__113->GetXaxis()->SetLabelSize(0.05);
   projReco__113->GetXaxis()->SetTitleSize(0.06);
   projReco__113->GetXaxis()->SetTitleOffset(0.95);
   projReco__113->GetXaxis()->SetTitleFont(132);
   projReco__113->GetYaxis()->SetTitle("d#sigma/dQ^{2} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   projReco__113->GetYaxis()->SetNdivisions(505);
   projReco__113->GetYaxis()->SetLabelFont(132);
   projReco__113->GetYaxis()->SetLabelSize(0.05);
   projReco__113->GetYaxis()->SetTitleSize(0.06);
   projReco__113->GetYaxis()->SetTitleOffset(1.1);
   projReco__113->GetYaxis()->SetTitleFont(132);
   projReco__113->GetZaxis()->SetLabelFont(132);
   projReco__113->GetZaxis()->SetLabelSize(0.05);
   projReco__113->GetZaxis()->SetTitleSize(0.06);
   projReco__113->GetZaxis()->SetTitleFont(132);
   projReco__113->Draw("HIST");
   Double_t xAxis58[15] = {0, 0.06, 0.09, 0.12, 0.15, 0.18, 0.21, 0.24, 0.27, 0.3, 0.36, 0.42, 0.48, 0.6, 3}; 
   
   TH1D *projReco__114 = new TH1D("projReco__114","",14, xAxis58);
   projReco__114->SetBinContent(1,74125.73);
   projReco__114->SetBinContent(2,85317.28);
   projReco__114->SetBinContent(3,74527.9);
   projReco__114->SetBinContent(4,71253.44);
   projReco__114->SetBinContent(5,58572.85);
   projReco__114->SetBinContent(6,46872.76);
   projReco__114->SetBinContent(7,44014.92);
   projReco__114->SetBinContent(8,36780.55);
   projReco__114->SetBinContent(9,32654.81);
   projReco__114->SetBinContent(10,22549.69);
   projReco__114->SetBinContent(11,16898.24);
   projReco__114->SetBinContent(12,11552.76);
   projReco__114->SetBinContent(13,7901.025);
   projReco__114->SetBinContent(14,781.8241);
   projReco__114->SetBinContent(15,1048.75);
   projReco__114->SetBinError(15,20.90405);
   projReco__114->SetMinimum(0);
   projReco__114->SetMaximum(121821.6);
   projReco__114->SetEntries(179001.6);
   projReco__114->SetDirectory(0);
   projReco__114->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__114->SetLineColor(ci);
   projReco__114->SetLineWidth(3);
   projReco__114->GetXaxis()->SetTitle("Q^{2} (GeV^{2})");
   projReco__114->GetXaxis()->SetRange(1,100);
   projReco__114->GetXaxis()->CenterTitle(true);
   projReco__114->GetXaxis()->SetNdivisions(505);
   projReco__114->GetXaxis()->SetLabelFont(132);
   projReco__114->GetXaxis()->SetLabelSize(0.05);
   projReco__114->GetXaxis()->SetTitleSize(0.06);
   projReco__114->GetXaxis()->SetTitleOffset(0.95);
   projReco__114->GetXaxis()->SetTitleFont(132);
   projReco__114->GetYaxis()->SetTitle("d#sigma/dQ^{2} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   projReco__114->GetYaxis()->SetNdivisions(505);
   projReco__114->GetYaxis()->SetLabelFont(132);
   projReco__114->GetYaxis()->SetLabelSize(0.05);
   projReco__114->GetYaxis()->SetTitleSize(0.06);
   projReco__114->GetYaxis()->SetTitleOffset(1.1);
   projReco__114->GetYaxis()->SetTitleFont(132);
   projReco__114->GetZaxis()->SetLabelFont(132);
   projReco__114->GetZaxis()->SetLabelSize(0.05);
   projReco__114->GetZaxis()->SetTitleSize(0.06);
   projReco__114->GetZaxis()->SetTitleFont(132);
   projReco__114->Draw("HIST SAME");
   Double_t xAxis59[17] = {0, 0.06, 0.09, 0.12, 0.15, 0.18, 0.21, 0.24, 0.27, 0.3, 0.33, 0.36, 0.39, 0.45, 0.54, 0.66, 3}; 
   
   TH1D *projReco__115 = new TH1D("projReco__115","",16, xAxis59);
   projReco__115->SetBinContent(1,105194.1);
   projReco__115->SetBinContent(2,110746.9);
   projReco__115->SetBinContent(3,97592.99);
   projReco__115->SetBinContent(4,93317.45);
   projReco__115->SetBinContent(5,78788.27);
   projReco__115->SetBinContent(6,62815.63);
   projReco__115->SetBinContent(7,61432.07);
   projReco__115->SetBinContent(8,50269.93);
   projReco__115->SetBinContent(9,45434.24);
   projReco__115->SetBinContent(10,31661.49);
   projReco__115->SetBinContent(11,31318.06);
   projReco__115->SetBinContent(12,25810.41);
   projReco__115->SetBinContent(13,17461.79);
   projReco__115->SetBinContent(14,13634.31);
   projReco__115->SetBinContent(15,8103.958);
   projReco__115->SetBinContent(16,1005.98);
   projReco__115->SetBinContent(17,2457.692);
   projReco__115->SetBinError(17,32.40827);
   projReco__115->SetEntries(231322.5);
   projReco__115->SetDirectory(0);
   projReco__115->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__115->SetLineColor(ci);
   projReco__115->SetLineWidth(3);
   projReco__115->GetXaxis()->SetTitle("Q^{2} [GeV^{2}]");
   projReco__115->GetXaxis()->SetRange(1,100);
   projReco__115->GetXaxis()->CenterTitle(true);
   projReco__115->GetXaxis()->SetNdivisions(505);
   projReco__115->GetXaxis()->SetLabelFont(132);
   projReco__115->GetXaxis()->SetLabelSize(0.05);
   projReco__115->GetXaxis()->SetTitleSize(0.06);
   projReco__115->GetXaxis()->SetTitleFont(132);
   projReco__115->GetYaxis()->SetNdivisions(505);
   projReco__115->GetYaxis()->SetLabelFont(132);
   projReco__115->GetYaxis()->SetLabelSize(0.05);
   projReco__115->GetYaxis()->SetTitleSize(0.06);
   projReco__115->GetYaxis()->SetTitleFont(132);
   projReco__115->GetZaxis()->SetLabelFont(132);
   projReco__115->GetZaxis()->SetLabelSize(0.05);
   projReco__115->GetZaxis()->SetTitleSize(0.06);
   projReco__115->GetZaxis()->SetTitleFont(132);
   projReco__115->Draw("HIST SAME");
   Double_t xAxis60[16] = {0, 0.06, 0.09, 0.12, 0.15, 0.18, 0.21, 0.24, 0.27, 0.3, 0.33, 0.39, 0.45, 0.54, 0.66, 3}; 
   
   TH1D *projReco__116 = new TH1D("projReco__116","",15, xAxis60);
   projReco__116->SetBinContent(1,82840.5);
   projReco__116->SetBinContent(2,94372.91);
   projReco__116->SetBinContent(3,80081.23);
   projReco__116->SetBinContent(4,75141.8);
   projReco__116->SetBinContent(5,59823.17);
   projReco__116->SetBinContent(6,48422.07);
   projReco__116->SetBinContent(7,44562.84);
   projReco__116->SetBinContent(8,37416.73);
   projReco__116->SetBinContent(9,33388.61);
   projReco__116->SetBinContent(10,22826.16);
   projReco__116->SetBinContent(11,21030.8);
   projReco__116->SetBinContent(12,13009.92);
   projReco__116->SetBinContent(13,10377.21);
   projReco__116->SetBinContent(14,6539.726);
   projReco__116->SetBinContent(15,832.7169);
   projReco__116->SetBinContent(16,2058.12);
   projReco__116->SetBinError(16,29.65701);
   projReco__116->SetEntries(196785.6);
   projReco__116->SetDirectory(0);
   projReco__116->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__116->SetLineColor(ci);
   projReco__116->SetLineWidth(3);
   projReco__116->GetXaxis()->SetTitle("Q^{2} [GeV^{2}]");
   projReco__116->GetXaxis()->SetRange(1,100);
   projReco__116->GetXaxis()->CenterTitle(true);
   projReco__116->GetXaxis()->SetNdivisions(505);
   projReco__116->GetXaxis()->SetLabelFont(132);
   projReco__116->GetXaxis()->SetLabelSize(0.05);
   projReco__116->GetXaxis()->SetTitleSize(0.06);
   projReco__116->GetXaxis()->SetTitleFont(132);
   projReco__116->GetYaxis()->SetNdivisions(505);
   projReco__116->GetYaxis()->SetLabelFont(132);
   projReco__116->GetYaxis()->SetLabelSize(0.05);
   projReco__116->GetYaxis()->SetTitleSize(0.06);
   projReco__116->GetYaxis()->SetTitleFont(132);
   projReco__116->GetZaxis()->SetLabelFont(132);
   projReco__116->GetZaxis()->SetLabelSize(0.05);
   projReco__116->GetZaxis()->SetTitleSize(0.06);
   projReco__116->GetZaxis()->SetTitleFont(132);
   projReco__116->Draw("HIST SAME");
   Double_t xAxis61[16] = {0, 0.06, 0.09, 0.12, 0.15, 0.18, 0.21, 0.24, 0.27, 0.3, 0.33, 0.39, 0.45, 0.51, 0.6, 3}; 
   
   TH1D *projReco__117 = new TH1D("projReco__117","",15, xAxis61);
   projReco__117->SetBinContent(1,84637.91);
   projReco__117->SetBinContent(2,94947.79);
   projReco__117->SetBinContent(3,82830.09);
   projReco__117->SetBinContent(4,77946.06);
   projReco__117->SetBinContent(5,62223.06);
   projReco__117->SetBinContent(6,51669.52);
   projReco__117->SetBinContent(7,46176.28);
   projReco__117->SetBinContent(8,39427.13);
   projReco__117->SetBinContent(9,35346.97);
   projReco__117->SetBinContent(10,23727.32);
   projReco__117->SetBinContent(11,22285.67);
   projReco__117->SetBinContent(12,13524.38);
   projReco__117->SetBinContent(13,10738.53);
   projReco__117->SetBinContent(14,8387.108);
   projReco__117->SetBinContent(15,988.6325);
   projReco__117->SetBinContent(16,2080.417);
   projReco__117->SetBinError(16,29.44215);
   projReco__117->SetEntries(202617.3);
   projReco__117->SetDirectory(0);
   projReco__117->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__117->SetLineColor(ci);
   projReco__117->SetLineWidth(3);
   projReco__117->GetXaxis()->SetTitle("Q^{2} [GeV^{2}]");
   projReco__117->GetXaxis()->SetRange(1,100);
   projReco__117->GetXaxis()->CenterTitle(true);
   projReco__117->GetXaxis()->SetNdivisions(505);
   projReco__117->GetXaxis()->SetLabelFont(132);
   projReco__117->GetXaxis()->SetLabelSize(0.05);
   projReco__117->GetXaxis()->SetTitleSize(0.06);
   projReco__117->GetXaxis()->SetTitleFont(132);
   projReco__117->GetYaxis()->SetNdivisions(505);
   projReco__117->GetYaxis()->SetLabelFont(132);
   projReco__117->GetYaxis()->SetLabelSize(0.05);
   projReco__117->GetYaxis()->SetTitleSize(0.06);
   projReco__117->GetYaxis()->SetTitleFont(132);
   projReco__117->GetZaxis()->SetLabelFont(132);
   projReco__117->GetZaxis()->SetLabelSize(0.05);
   projReco__117->GetZaxis()->SetTitleSize(0.06);
   projReco__117->GetZaxis()->SetTitleFont(132);
   projReco__117->Draw("HIST SAME");
   Double_t xAxis62[17] = {0, 0.06, 0.09, 0.12, 0.15, 0.18, 0.21, 0.24, 0.27, 0.3, 0.33, 0.36, 0.42, 0.48, 0.57, 0.69, 3}; 
   
   TH1D *projReco__118 = new TH1D("projReco__118","",16, xAxis62);
   projReco__118->SetBinContent(1,94546.18);
   projReco__118->SetBinContent(2,108434.1);
   projReco__118->SetBinContent(3,91182.47);
   projReco__118->SetBinContent(4,87070.52);
   projReco__118->SetBinContent(5,70884.01);
   projReco__118->SetBinContent(6,57140.04);
   projReco__118->SetBinContent(7,52342.83);
   projReco__118->SetBinContent(8,45049.07);
   projReco__118->SetBinContent(9,39631.34);
   projReco__118->SetBinContent(10,26625.7);
   projReco__118->SetBinContent(11,26856.85);
   projReco__118->SetBinContent(12,19906);
   projReco__118->SetBinContent(13,14453.97);
   projReco__118->SetBinContent(14,10019.88);
   projReco__118->SetBinContent(15,7167.605);
   projReco__118->SetBinContent(16,901.0068);
   projReco__118->SetBinContent(17,2372.294);
   projReco__118->SetBinError(17,32.04633);
   projReco__118->SetEntries(229194.5);
   projReco__118->SetDirectory(0);
   projReco__118->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__118->SetLineColor(ci);
   projReco__118->SetLineWidth(3);
   projReco__118->GetXaxis()->SetTitle("Q^{2} [GeV^{2}]");
   projReco__118->GetXaxis()->SetRange(1,100);
   projReco__118->GetXaxis()->CenterTitle(true);
   projReco__118->GetXaxis()->SetNdivisions(505);
   projReco__118->GetXaxis()->SetLabelFont(132);
   projReco__118->GetXaxis()->SetLabelSize(0.05);
   projReco__118->GetXaxis()->SetTitleSize(0.06);
   projReco__118->GetXaxis()->SetTitleFont(132);
   projReco__118->GetYaxis()->SetNdivisions(505);
   projReco__118->GetYaxis()->SetLabelFont(132);
   projReco__118->GetYaxis()->SetLabelSize(0.05);
   projReco__118->GetYaxis()->SetTitleSize(0.06);
   projReco__118->GetYaxis()->SetTitleFont(132);
   projReco__118->GetZaxis()->SetLabelFont(132);
   projReco__118->GetZaxis()->SetLabelSize(0.05);
   projReco__118->GetZaxis()->SetTitleSize(0.06);
   projReco__118->GetZaxis()->SetTitleFont(132);
   projReco__118->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis63[15] = {0, 0.06, 0.09, 0.12, 0.15, 0.18, 0.21, 0.24, 0.27, 0.3, 0.36, 0.42, 0.48, 0.6, 3}; 
   
   TH1D *projReco__119 = new TH1D("projReco__119","",14, xAxis63);
   projReco__119->SetBinContent(1,74125.73);
   projReco__119->SetBinContent(2,85317.28);
   projReco__119->SetBinContent(3,74527.9);
   projReco__119->SetBinContent(4,71253.44);
   projReco__119->SetBinContent(5,58572.85);
   projReco__119->SetBinContent(6,46872.76);
   projReco__119->SetBinContent(7,44014.92);
   projReco__119->SetBinContent(8,36780.55);
   projReco__119->SetBinContent(9,32654.81);
   projReco__119->SetBinContent(10,22549.69);
   projReco__119->SetBinContent(11,16898.24);
   projReco__119->SetBinContent(12,11552.76);
   projReco__119->SetBinContent(13,7901.025);
   projReco__119->SetBinContent(14,781.8241);
   projReco__119->SetBinContent(15,1048.75);
   projReco__119->SetBinError(15,20.90405);
   projReco__119->SetMinimum(0);
   projReco__119->SetMaximum(121821.6);
   projReco__119->SetEntries(179001.6);
   projReco__119->SetDirectory(0);
   projReco__119->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__119->SetLineColor(ci);
   projReco__119->SetLineWidth(3);
   projReco__119->GetXaxis()->SetTitle("Q^{2} (GeV^{2})");
   projReco__119->GetXaxis()->SetRange(1,100);
   projReco__119->GetXaxis()->CenterTitle(true);
   projReco__119->GetXaxis()->SetNdivisions(505);
   projReco__119->GetXaxis()->SetLabelFont(132);
   projReco__119->GetXaxis()->SetLabelSize(0.05);
   projReco__119->GetXaxis()->SetTitleSize(0.06);
   projReco__119->GetXaxis()->SetTitleOffset(0.95);
   projReco__119->GetXaxis()->SetTitleFont(132);
   projReco__119->GetYaxis()->SetTitle("d#sigma/dQ^{2} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   projReco__119->GetYaxis()->SetNdivisions(505);
   projReco__119->GetYaxis()->SetLabelFont(132);
   projReco__119->GetYaxis()->SetLabelSize(0.05);
   projReco__119->GetYaxis()->SetTitleSize(0.06);
   projReco__119->GetYaxis()->SetTitleOffset(1.1);
   projReco__119->GetYaxis()->SetTitleFont(132);
   projReco__119->GetZaxis()->SetLabelFont(132);
   projReco__119->GetZaxis()->SetLabelSize(0.05);
   projReco__119->GetZaxis()->SetTitleSize(0.06);
   projReco__119->GetZaxis()->SetTitleFont(132);
   projReco__119->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> T2K_CC1pip_w_eff_macro.C <==
{
//=========Macro generated from canvas: can2/can2
//=========  (Thu Jan 23 17:11:03 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",799,75,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->SetHighLightColor(2);
   can2->Range(0.1917808,-0.1226606,2.246575,0.7534864);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetLeftMargin(0.15);
   can2->SetRightMargin(0.12);
   can2->SetBottomMargin(0.14);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH1D *thisHist__104 = new TH1D("thisHist__104","thisHist",30,0.5,2);
   thisHist__104->SetBinContent(0,0.0002392505);
   thisHist__104->SetBinContent(1,0.0001417781);
   thisHist__104->SetBinContent(2,0.0001240558);
   thisHist__104->SetBinContent(3,0.0002215282);
   thisHist__104->SetBinContent(4,0.0004341953);
   thisHist__104->SetBinContent(5,0.0005848345);
   thisHist__104->SetBinContent(6,0.001276002);
   thisHist__104->SetBinContent(7,0.001834254);
   thisHist__104->SetBinContent(8,0.002791255);
   thisHist__104->SetBinContent(9,0.005352121);
   thisHist__104->SetBinContent(10,0.01064222);
   thisHist__104->SetBinContent(11,0.027629);
   thisHist__104->SetBinContent(12,0.0783944);
   thisHist__104->SetBinContent(13,0.2138279);
   thisHist__104->SetBinContent(14,0.4603179);
   thisHist__104->SetBinContent(15,0.5847104);
   thisHist__104->SetBinContent(16,0.4022243);
   thisHist__104->SetBinContent(17,0.2240536);
   thisHist__104->SetBinContent(18,0.1326688);
   thisHist__104->SetBinContent(19,0.09144684);
   thisHist__104->SetBinContent(20,0.07029533);
   thisHist__104->SetBinContent(21,0.05703022);
   thisHist__104->SetBinContent(22,0.0477792);
   thisHist__104->SetBinContent(23,0.03923708);
   thisHist__104->SetBinContent(24,0.03265326);
   thisHist__104->SetBinContent(25,0.02782394);
   thisHist__104->SetBinContent(26,0.02297691);
   thisHist__104->SetBinContent(27,0.02077048);
   thisHist__104->SetBinContent(28,0.01795265);
   thisHist__104->SetBinContent(29,0.01563103);
   thisHist__104->SetBinContent(30,0.01469175);
   thisHist__104->SetBinContent(31,0.1145744);
   thisHist__104->SetBinError(0,4.604377e-05);
   thisHist__104->SetBinError(31,0.0010076);
   thisHist__104->SetMinimum(0);
   thisHist__104->SetMaximum(0.6571102);
   thisHist__104->SetEntries(306996);
   thisHist__104->SetDirectory(0);
   thisHist__104->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   thisHist__104->SetLineColor(ci);
   thisHist__104->SetLineWidth(3);
   thisHist__104->GetXaxis()->SetTitle("W^{2}_{\\mathrm{exp}} (GeV^{2})");
   thisHist__104->GetXaxis()->SetNdivisions(505);
   thisHist__104->GetXaxis()->SetLabelFont(132);
   thisHist__104->GetXaxis()->SetLabelSize(0.05);
   thisHist__104->GetXaxis()->SetTitleSize(0.06);
   thisHist__104->GetXaxis()->SetTitleOffset(0.95);
   thisHist__104->GetXaxis()->SetTitleFont(132);
   thisHist__104->GetYaxis()->SetTitle("d#sigma/dW^{2}_{\\mathrm{exp}} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   thisHist__104->GetYaxis()->SetNdivisions(505);
   thisHist__104->GetYaxis()->SetLabelFont(132);
   thisHist__104->GetYaxis()->SetLabelSize(0.05);
   thisHist__104->GetYaxis()->SetTitleSize(0.06);
   thisHist__104->GetYaxis()->SetTitleOffset(1.1);
   thisHist__104->GetYaxis()->SetTitleFont(132);
   thisHist__104->GetZaxis()->SetLabelFont(132);
   thisHist__104->GetZaxis()->SetLabelSize(0.05);
   thisHist__104->GetZaxis()->SetTitleSize(0.06);
   thisHist__104->GetZaxis()->SetTitleFont(132);
   thisHist__104->Draw("C");
   
   TH1D *thisHist__105 = new TH1D("thisHist__105","thisHist",30,0.5,2);
   thisHist__105->SetBinContent(0,0.0002392505);
   thisHist__105->SetBinContent(1,0.0001417781);
   thisHist__105->SetBinContent(2,0.0001240558);
   thisHist__105->SetBinContent(3,0.0002215282);
   thisHist__105->SetBinContent(4,0.0004341953);
   thisHist__105->SetBinContent(5,0.0005848345);
   thisHist__105->SetBinContent(6,0.001276002);
   thisHist__105->SetBinContent(7,0.001834254);
   thisHist__105->SetBinContent(8,0.002791255);
   thisHist__105->SetBinContent(9,0.005352121);
   thisHist__105->SetBinContent(10,0.01064222);
   thisHist__105->SetBinContent(11,0.027629);
   thisHist__105->SetBinContent(12,0.0783944);
   thisHist__105->SetBinContent(13,0.2138279);
   thisHist__105->SetBinContent(14,0.4603179);
   thisHist__105->SetBinContent(15,0.5847104);
   thisHist__105->SetBinContent(16,0.4022243);
   thisHist__105->SetBinContent(17,0.2240536);
   thisHist__105->SetBinContent(18,0.1326688);
   thisHist__105->SetBinContent(19,0.09144684);
   thisHist__105->SetBinContent(20,0.07029533);
   thisHist__105->SetBinContent(21,0.05703022);
   thisHist__105->SetBinContent(22,0.0477792);
   thisHist__105->SetBinContent(23,0.03923708);
   thisHist__105->SetBinContent(24,0.03265326);
   thisHist__105->SetBinContent(25,0.02782394);
   thisHist__105->SetBinContent(26,0.02297691);
   thisHist__105->SetBinContent(27,0.02077048);
   thisHist__105->SetBinContent(28,0.01795265);
   thisHist__105->SetBinContent(29,0.01563103);
   thisHist__105->SetBinContent(30,0.01469175);
   thisHist__105->SetBinContent(31,0.1145744);
   thisHist__105->SetBinError(0,4.604377e-05);
   thisHist__105->SetBinError(31,0.0010076);
   thisHist__105->SetMinimum(0);
   thisHist__105->SetMaximum(0.6571102);
   thisHist__105->SetEntries(306996);
   thisHist__105->SetDirectory(0);
   thisHist__105->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__105->SetLineColor(ci);
   thisHist__105->SetLineWidth(3);
   thisHist__105->GetXaxis()->SetTitle("W^{2}_{\\mathrm{exp}} (GeV^{2})");
   thisHist__105->GetXaxis()->SetNdivisions(505);
   thisHist__105->GetXaxis()->SetLabelFont(132);
   thisHist__105->GetXaxis()->SetLabelSize(0.05);
   thisHist__105->GetXaxis()->SetTitleSize(0.06);
   thisHist__105->GetXaxis()->SetTitleOffset(0.95);
   thisHist__105->GetXaxis()->SetTitleFont(132);
   thisHist__105->GetYaxis()->SetTitle("d#sigma/dW^{2}_{\\mathrm{exp}} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   thisHist__105->GetYaxis()->SetNdivisions(505);
   thisHist__105->GetYaxis()->SetLabelFont(132);
   thisHist__105->GetYaxis()->SetLabelSize(0.05);
   thisHist__105->GetYaxis()->SetTitleSize(0.06);
   thisHist__105->GetYaxis()->SetTitleOffset(1.1);
   thisHist__105->GetYaxis()->SetTitleFont(132);
   thisHist__105->GetZaxis()->SetLabelFont(132);
   thisHist__105->GetZaxis()->SetLabelSize(0.05);
   thisHist__105->GetZaxis()->SetTitleSize(0.06);
   thisHist__105->GetZaxis()->SetTitleFont(132);
   thisHist__105->Draw("CSAME");
   
   TH1D *thisHist__106 = new TH1D("thisHist__106","thisHist",30,0.5,2);
   thisHist__106->SetBinContent(0,0.0002477171);
   thisHist__106->SetBinContent(1,0.0001397378);
   thisHist__106->SetBinContent(2,0.0001969033);
   thisHist__106->SetBinContent(3,0.0003556963);
   thisHist__106->SetBinContent(4,0.0004573239);
   thisHist__106->SetBinContent(5,0.0009400546);
   thisHist__106->SetBinContent(6,0.001492654);
   thisHist__106->SetBinContent(7,0.002388247);
   thisHist__106->SetBinContent(8,0.004115915);
   thisHist__106->SetBinContent(9,0.007063113);
   thisHist__106->SetBinContent(10,0.0138404);
   thisHist__106->SetBinContent(11,0.02907182);
   thisHist__106->SetBinContent(12,0.08022223);
   thisHist__106->SetBinContent(13,0.2294432);
   thisHist__106->SetBinContent(14,0.5079979);
   thisHist__106->SetBinContent(15,0.5973729);
   thisHist__106->SetBinContent(16,0.3587706);
   thisHist__106->SetBinContent(17,0.185972);
   thisHist__106->SetBinContent(18,0.1088748);
   thisHist__106->SetBinContent(19,0.07532505);
   thisHist__106->SetBinContent(20,0.057229);
   thisHist__106->SetBinContent(21,0.04950531);
   thisHist__106->SetBinContent(22,0.04293128);
   thisHist__106->SetBinContent(23,0.03732271);
   thisHist__106->SetBinContent(24,0.03262879);
   thisHist__106->SetBinContent(25,0.02705198);
   thisHist__106->SetBinContent(26,0.0234569);
   thisHist__106->SetBinContent(27,0.0206812);
   thisHist__106->SetBinContent(28,0.01846445);
   thisHist__106->SetBinContent(29,0.01573321);
   thisHist__106->SetBinContent(30,0.01446287);
   thisHist__106->SetBinContent(31,0.09723213);
   thisHist__106->SetBinError(0,3.966648e-05);
   thisHist__106->SetBinError(31,0.0007858698);
   thisHist__106->SetEntries(415791);
   thisHist__106->SetDirectory(0);
   thisHist__106->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   thisHist__106->SetLineColor(ci);
   thisHist__106->SetLineWidth(3);
   thisHist__106->GetXaxis()->SetNdivisions(505);
   thisHist__106->GetXaxis()->SetLabelFont(132);
   thisHist__106->GetXaxis()->SetLabelSize(0.05);
   thisHist__106->GetXaxis()->SetTitleSize(0.06);
   thisHist__106->GetXaxis()->SetTitleFont(132);
   thisHist__106->GetYaxis()->SetNdivisions(505);
   thisHist__106->GetYaxis()->SetLabelFont(132);
   thisHist__106->GetYaxis()->SetLabelSize(0.05);
   thisHist__106->GetYaxis()->SetTitleSize(0.06);
   thisHist__106->GetYaxis()->SetTitleFont(132);
   thisHist__106->GetZaxis()->SetLabelFont(132);
   thisHist__106->GetZaxis()->SetLabelSize(0.05);
   thisHist__106->GetZaxis()->SetTitleSize(0.06);
   thisHist__106->GetZaxis()->SetTitleFont(132);
   thisHist__106->Draw("CSAME");
   
   TH1D *thisHist__107 = new TH1D("thisHist__107","thisHist",30,0.5,2);
   thisHist__107->SetBinContent(0,0.0001953753);
   thisHist__107->SetBinContent(1,6.30243e-05);
   thisHist__107->SetBinContent(2,0.0001197462);
   thisHist__107->SetBinContent(3,0.0001827705);
   thisHist__107->SetBinContent(4,0.0003592385);
   thisHist__107->SetBinContent(5,0.000586126);
   thisHist__107->SetBinContent(6,0.0007815013);
   thisHist__107->SetBinContent(7,0.00111553);
   thisHist__107->SetBinContent(8,0.001619724);
   thisHist__107->SetBinContent(9,0.002760464);
   thisHist__107->SetBinContent(10,0.005294041);
   thisHist__107->SetBinContent(11,0.01142);
   thisHist__107->SetBinContent(12,0.03178315);
   thisHist__107->SetBinContent(13,0.1030006);
   thisHist__107->SetBinContent(14,0.2899748);
   thisHist__107->SetBinContent(15,0.4489788);
   thisHist__107->SetBinContent(16,0.3570579);
   thisHist__107->SetBinContent(17,0.2355344);
   thisHist__107->SetBinContent(18,0.1388425);
   thisHist__107->SetBinContent(19,0.0894945);
   thisHist__107->SetBinContent(20,0.06492763);
   thisHist__107->SetBinContent(21,0.05295302);
   thisHist__107->SetBinContent(22,0.04496784);
   thisHist__107->SetBinContent(23,0.03950993);
   thisHist__107->SetBinContent(24,0.03279784);
   thisHist__107->SetBinContent(25,0.02810253);
   thisHist__107->SetBinContent(26,0.02558156);
   thisHist__107->SetBinContent(27,0.02272026);
   thisHist__107->SetBinContent(28,0.02041987);
   thisHist__107->SetBinContent(29,0.01781697);
   thisHist__107->SetBinContent(30,0.01549137);
   thisHist__107->SetBinContent(31,0.1057233);
   thisHist__107->SetBinError(0,3.509044e-05);
   thisHist__107->SetBinError(31,0.0008162802);
   thisHist__107->SetEntries(347513);
   thisHist__107->SetDirectory(0);
   thisHist__107->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   thisHist__107->SetLineColor(ci);
   thisHist__107->SetLineWidth(3);
   thisHist__107->GetXaxis()->SetNdivisions(505);
   thisHist__107->GetXaxis()->SetLabelFont(132);
   thisHist__107->GetXaxis()->SetLabelSize(0.05);
   thisHist__107->GetXaxis()->SetTitleSize(0.06);
   thisHist__107->GetXaxis()->SetTitleFont(132);
   thisHist__107->GetYaxis()->SetNdivisions(505);
   thisHist__107->GetYaxis()->SetLabelFont(132);
   thisHist__107->GetYaxis()->SetLabelSize(0.05);
   thisHist__107->GetYaxis()->SetTitleSize(0.06);
   thisHist__107->GetYaxis()->SetTitleFont(132);
   thisHist__107->GetZaxis()->SetLabelFont(132);
   thisHist__107->GetZaxis()->SetLabelSize(0.05);
   thisHist__107->GetZaxis()->SetTitleSize(0.06);
   thisHist__107->GetZaxis()->SetTitleFont(132);
   thisHist__107->Draw("CSAME");
   
   TH1D *thisHist__108 = new TH1D("thisHist__108","thisHist",30,0.5,2);
   thisHist__108->SetBinContent(0,0.0001769134);
   thisHist__108->SetBinContent(1,7.207584e-05);
   thisHist__108->SetBinContent(2,0.0001834658);
   thisHist__108->SetBinContent(3,0.0002489893);
   thisHist__108->SetBinContent(4,0.0004259027);
   thisHist__108->SetBinContent(5,0.0005372926);
   thisHist__108->SetBinContent(6,0.0009369859);
   thisHist__108->SetBinContent(7,0.001638087);
   thisHist__108->SetBinContent(8,0.002050885);
   thisHist__108->SetBinContent(9,0.003079604);
   thisHist__108->SetBinContent(10,0.004940471);
   thisHist__108->SetBinContent(11,0.009946465);
   thisHist__108->SetBinContent(12,0.0278868);
   thisHist__108->SetBinContent(13,0.1028195);
   thisHist__108->SetBinContent(14,0.3153121);
   thisHist__108->SetBinContent(15,0.5224515);
   thisHist__108->SetBinContent(16,0.4006368);
   thisHist__108->SetBinContent(17,0.241952);
   thisHist__108->SetBinContent(18,0.1380645);
   thisHist__108->SetBinContent(19,0.08854844);
   thisHist__108->SetBinContent(20,0.06749574);
   thisHist__108->SetBinContent(21,0.0563502);
   thisHist__108->SetBinContent(22,0.04739969);
   thisHist__108->SetBinContent(23,0.04073595);
   thisHist__108->SetBinContent(24,0.03610344);
   thisHist__108->SetBinContent(25,0.03035048);
   thisHist__108->SetBinContent(26,0.02698912);
   thisHist__108->SetBinContent(27,0.02526586);
   thisHist__108->SetBinContent(28,0.02187829);
   thisHist__108->SetBinContent(29,0.0203516);
   thisHist__108->SetBinContent(30,0.01723268);
   thisHist__108->SetBinContent(31,0.1145023);
   thisHist__108->SetBinError(0,3.4047e-05);
   thisHist__108->SetBinError(31,0.0008661749);
   thisHist__108->SetEntries(361178);
   thisHist__108->SetDirectory(0);
   thisHist__108->SetStats(0);

   ci = TColor::GetColor("#333333");
   thisHist__108->SetLineColor(ci);
   thisHist__108->SetLineWidth(3);
   thisHist__108->GetXaxis()->SetNdivisions(505);
   thisHist__108->GetXaxis()->SetLabelFont(132);
   thisHist__108->GetXaxis()->SetLabelSize(0.05);
   thisHist__108->GetXaxis()->SetTitleSize(0.06);
   thisHist__108->GetXaxis()->SetTitleFont(132);
   thisHist__108->GetYaxis()->SetNdivisions(505);
   thisHist__108->GetYaxis()->SetLabelFont(132);
   thisHist__108->GetYaxis()->SetLabelSize(0.05);
   thisHist__108->GetYaxis()->SetTitleSize(0.06);
   thisHist__108->GetYaxis()->SetTitleFont(132);
   thisHist__108->GetZaxis()->SetLabelFont(132);
   thisHist__108->GetZaxis()->SetLabelSize(0.05);
   thisHist__108->GetZaxis()->SetTitleSize(0.06);
   thisHist__108->GetZaxis()->SetTitleFont(132);
   thisHist__108->Draw("CSAME");
   
   TH1D *thisHist__109 = new TH1D("thisHist__109","thisHist",30,0.5,2);
   thisHist__109->SetBinContent(0,0.0001431943);
   thisHist__109->SetBinContent(1,0.0001120651);
   thisHist__109->SetBinContent(2,0.0002365819);
   thisHist__109->SetBinContent(3,0.0002739369);
   thisHist__109->SetBinContent(4,0.0003922278);
   thisHist__109->SetBinContent(5,0.0006350356);
   thisHist__109->SetBinContent(6,0.001238942);
   thisHist__109->SetBinContent(7,0.001680976);
   thisHist__109->SetBinContent(8,0.002365819);
   thisHist__109->SetBinContent(9,0.003760407);
   thisHist__109->SetBinContent(10,0.005995483);
   thisHist__109->SetBinContent(11,0.01142441);
   thisHist__109->SetBinContent(12,0.02987157);
   thisHist__109->SetBinContent(13,0.1092074);
   thisHist__109->SetBinContent(14,0.3329703);
   thisHist__109->SetBinContent(15,0.5589309);
   thisHist__109->SetBinContent(16,0.4300374);
   thisHist__109->SetBinContent(17,0.2590945);
   thisHist__109->SetBinContent(18,0.1500178);
   thisHist__109->SetBinContent(19,0.09955116);
   thisHist__109->SetBinContent(20,0.07357696);
   thisHist__109->SetBinContent(21,0.06273778);
   thisHist__109->SetBinContent(22,0.05174917);
   thisHist__109->SetBinContent(23,0.04531165);
   thisHist__109->SetBinContent(24,0.03827023);
   thisHist__109->SetBinContent(25,0.03193855);
   thisHist__109->SetBinContent(26,0.02826531);
   thisHist__109->SetBinContent(27,0.02517729);
   thisHist__109->SetBinContent(28,0.02252508);
   thisHist__109->SetBinContent(29,0.019518);
   thisHist__109->SetBinContent(30,0.01725802);
   thisHist__109->SetBinContent(31,0.11402);
   thisHist__109->SetBinError(0,2.985807e-05);
   thisHist__109->SetBinError(31,0.000842538);
   thisHist__109->SetEntries(406096);
   thisHist__109->SetDirectory(0);
   thisHist__109->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   thisHist__109->SetLineColor(ci);
   thisHist__109->SetLineWidth(3);
   thisHist__109->GetXaxis()->SetNdivisions(505);
   thisHist__109->GetXaxis()->SetLabelFont(132);
   thisHist__109->GetXaxis()->SetLabelSize(0.05);
   thisHist__109->GetXaxis()->SetTitleSize(0.06);
   thisHist__109->GetXaxis()->SetTitleFont(132);
   thisHist__109->GetYaxis()->SetNdivisions(505);
   thisHist__109->GetYaxis()->SetLabelFont(132);
   thisHist__109->GetYaxis()->SetLabelSize(0.05);
   thisHist__109->GetYaxis()->SetTitleSize(0.06);
   thisHist__109->GetYaxis()->SetTitleFont(132);
   thisHist__109->GetZaxis()->SetLabelFont(132);
   thisHist__109->GetZaxis()->SetLabelSize(0.05);
   thisHist__109->GetZaxis()->SetTitleSize(0.06);
   thisHist__109->GetZaxis()->SetTitleFont(132);
   thisHist__109->Draw("CSAME");
   
   TH1D *thisHist__110 = new TH1D("thisHist__110","thisHist",30,0.5,2);
   thisHist__110->SetBinContent(0,0.0002392505);
   thisHist__110->SetBinContent(1,0.0001417781);
   thisHist__110->SetBinContent(2,0.0001240558);
   thisHist__110->SetBinContent(3,0.0002215282);
   thisHist__110->SetBinContent(4,0.0004341953);
   thisHist__110->SetBinContent(5,0.0005848345);
   thisHist__110->SetBinContent(6,0.001276002);
   thisHist__110->SetBinContent(7,0.001834254);
   thisHist__110->SetBinContent(8,0.002791255);
   thisHist__110->SetBinContent(9,0.005352121);
   thisHist__110->SetBinContent(10,0.01064222);
   thisHist__110->SetBinContent(11,0.027629);
   thisHist__110->SetBinContent(12,0.0783944);
   thisHist__110->SetBinContent(13,0.2138279);
   thisHist__110->SetBinContent(14,0.4603179);
   thisHist__110->SetBinContent(15,0.5847104);
   thisHist__110->SetBinContent(16,0.4022243);
   thisHist__110->SetBinContent(17,0.2240536);
   thisHist__110->SetBinContent(18,0.1326688);
   thisHist__110->SetBinContent(19,0.09144684);
   thisHist__110->SetBinContent(20,0.07029533);
   thisHist__110->SetBinContent(21,0.05703022);
   thisHist__110->SetBinContent(22,0.0477792);
   thisHist__110->SetBinContent(23,0.03923708);
   thisHist__110->SetBinContent(24,0.03265326);
   thisHist__110->SetBinContent(25,0.02782394);
   thisHist__110->SetBinContent(26,0.02297691);
   thisHist__110->SetBinContent(27,0.02077048);
   thisHist__110->SetBinContent(28,0.01795265);
   thisHist__110->SetBinContent(29,0.01563103);
   thisHist__110->SetBinContent(30,0.01469175);
   thisHist__110->SetBinContent(31,0.1145744);
   thisHist__110->SetBinError(0,4.604377e-05);
   thisHist__110->SetBinError(31,0.0010076);
   thisHist__110->SetMinimum(0);
   thisHist__110->SetMaximum(0.6571102);
   thisHist__110->SetEntries(306996);
   thisHist__110->SetDirectory(0);
   thisHist__110->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__110->SetLineColor(ci);
   thisHist__110->SetLineWidth(3);
   thisHist__110->GetXaxis()->SetTitle("W^{2}_{\\mathrm{exp}} (GeV^{2})");
   thisHist__110->GetXaxis()->SetNdivisions(505);
   thisHist__110->GetXaxis()->SetLabelFont(132);
   thisHist__110->GetXaxis()->SetLabelSize(0.05);
   thisHist__110->GetXaxis()->SetTitleSize(0.06);
   thisHist__110->GetXaxis()->SetTitleOffset(0.95);
   thisHist__110->GetXaxis()->SetTitleFont(132);
   thisHist__110->GetYaxis()->SetTitle("d#sigma/dW^{2}_{\\mathrm{exp}} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   thisHist__110->GetYaxis()->SetNdivisions(505);
   thisHist__110->GetYaxis()->SetLabelFont(132);
   thisHist__110->GetYaxis()->SetLabelSize(0.05);
   thisHist__110->GetYaxis()->SetTitleSize(0.06);
   thisHist__110->GetYaxis()->SetTitleOffset(1.1);
   thisHist__110->GetYaxis()->SetTitleFont(132);
   thisHist__110->GetZaxis()->SetLabelFont(132);
   thisHist__110->GetZaxis()->SetLabelSize(0.05);
   thisHist__110->GetZaxis()->SetTitleSize(0.06);
   thisHist__110->GetZaxis()->SetTitleFont(132);
   thisHist__110->Draw("sameaxis");
   Double_t xAxis56[14] = {0.5, 1.145, 1.175, 1.19, 1.205, 1.22, 1.235, 1.25, 1.265, 1.295, 1.325, 1.37, 1.43, 2}; 
   
   TH1D *modRate_px__111 = new TH1D("modRate_px__111","",13, xAxis56);
   modRate_px__111->SetBinContent(0,30.77828);
   modRate_px__111->SetBinContent(1,0.3150612);
   modRate_px__111->SetBinContent(2,0.5754297);
   modRate_px__111->SetBinContent(3,0.5973729);
   modRate_px__111->SetBinContent(4,0.5506808);
   modRate_px__111->SetBinContent(5,0.5517408);
   modRate_px__111->SetBinContent(6,0.4791086);
   modRate_px__111->SetBinContent(7,0.444971);
   modRate_px__111->SetBinContent(8,0.4397524);
   modRate_px__111->SetBinContent(9,0.3895874);
   modRate_px__111->SetBinContent(10,0.3562132);
   modRate_px__111->SetBinContent(11,0.3214019);
   modRate_px__111->SetBinContent(12,0.3318835);
   modRate_px__111->SetBinContent(13,0.2868247);
   modRate_px__111->SetBinContent(14,55754.86);
   modRate_px__111->SetBinError(0,12.56518);
   modRate_px__111->SetBinError(1,93.70966);
   modRate_px__111->SetBinError(2,113.6256);
   modRate_px__111->SetBinError(3,91.32829);
   modRate_px__111->SetBinError(4,88.2613);
   modRate_px__111->SetBinError(5,91.79669);
   modRate_px__111->SetBinError(6,76.892);
   modRate_px__111->SetBinError(7,68.82831);
   modRate_px__111->SetBinError(8,65.01612);
   modRate_px__111->SetBinError(9,73.12474);
   modRate_px__111->SetBinError(10,57.72268);
   modRate_px__111->SetBinError(11,52.99429);
   modRate_px__111->SetBinError(12,48.15946);
   modRate_px__111->SetBinError(13,92.51495);
   modRate_px__111->SetBinError(14,534.7957);
   modRate_px__111->SetEntries(179014.6);
   modRate_px__111->SetDirectory(0);
   modRate_px__111->SetStats(0);
   modRate_px__111->SetLineStyle(7);
   modRate_px__111->SetLineWidth(3);
   modRate_px__111->GetXaxis()->SetTitle("W [GeV]");
   modRate_px__111->GetXaxis()->SetRange(1,100);
   modRate_px__111->GetXaxis()->CenterTitle(true);
   modRate_px__111->GetXaxis()->SetNdivisions(505);
   modRate_px__111->GetXaxis()->SetLabelFont(132);
   modRate_px__111->GetXaxis()->SetLabelSize(0.05);
   modRate_px__111->GetXaxis()->SetTitleSize(0.06);
   modRate_px__111->GetXaxis()->SetTitleFont(132);
   modRate_px__111->GetYaxis()->SetNdivisions(505);
   modRate_px__111->GetYaxis()->SetLabelFont(132);
   modRate_px__111->GetYaxis()->SetLabelSize(0.05);
   modRate_px__111->GetYaxis()->SetTitleSize(0.06);
   modRate_px__111->GetYaxis()->SetTitleFont(132);
   modRate_px__111->GetZaxis()->SetLabelFont(132);
   modRate_px__111->GetZaxis()->SetLabelSize(0.05);
   modRate_px__111->GetZaxis()->SetTitleSize(0.06);
   modRate_px__111->GetZaxis()->SetTitleFont(132);
   modRate_px__111->Draw("HIST SAME");
   TGaxis *gaxis = new TGaxis(2,0,2,0.6571102,0,0.1280988,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.25);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetTitle("Efficiency");
   gaxis->SetLineWidth(3);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("modRate_px","Efficiency","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TH1D *thisHist__112 = new TH1D("thisHist__112","thisHist",30,0.5,2);
   thisHist__112->SetBinContent(0,0.0002392505);
   thisHist__112->SetBinContent(1,0.0001417781);
   thisHist__112->SetBinContent(2,0.0001240558);
   thisHist__112->SetBinContent(3,0.0002215282);
   thisHist__112->SetBinContent(4,0.0004341953);
   thisHist__112->SetBinContent(5,0.0005848345);
   thisHist__112->SetBinContent(6,0.001276002);
   thisHist__112->SetBinContent(7,0.001834254);
   thisHist__112->SetBinContent(8,0.002791255);
   thisHist__112->SetBinContent(9,0.005352121);
   thisHist__112->SetBinContent(10,0.01064222);
   thisHist__112->SetBinContent(11,0.027629);
   thisHist__112->SetBinContent(12,0.0783944);
   thisHist__112->SetBinContent(13,0.2138279);
   thisHist__112->SetBinContent(14,0.4603179);
   thisHist__112->SetBinContent(15,0.5847104);
   thisHist__112->SetBinContent(16,0.4022243);
   thisHist__112->SetBinContent(17,0.2240536);
   thisHist__112->SetBinContent(18,0.1326688);
   thisHist__112->SetBinContent(19,0.09144684);
   thisHist__112->SetBinContent(20,0.07029533);
   thisHist__112->SetBinContent(21,0.05703022);
   thisHist__112->SetBinContent(22,0.0477792);
   thisHist__112->SetBinContent(23,0.03923708);
   thisHist__112->SetBinContent(24,0.03265326);
   thisHist__112->SetBinContent(25,0.02782394);
   thisHist__112->SetBinContent(26,0.02297691);
   thisHist__112->SetBinContent(27,0.02077048);
   thisHist__112->SetBinContent(28,0.01795265);
   thisHist__112->SetBinContent(29,0.01563103);
   thisHist__112->SetBinContent(30,0.01469175);
   thisHist__112->SetBinContent(31,0.1145744);
   thisHist__112->SetBinError(0,4.604377e-05);
   thisHist__112->SetBinError(31,0.0010076);
   thisHist__112->SetMinimum(0);
   thisHist__112->SetMaximum(0.6571102);
   thisHist__112->SetEntries(306996);
   thisHist__112->SetDirectory(0);
   thisHist__112->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   thisHist__112->SetLineColor(ci);
   thisHist__112->SetLineWidth(3);
   thisHist__112->GetXaxis()->SetTitle("W^{2}_{\\mathrm{exp}} (GeV^{2})");
   thisHist__112->GetXaxis()->SetNdivisions(505);
   thisHist__112->GetXaxis()->SetLabelFont(132);
   thisHist__112->GetXaxis()->SetLabelSize(0.05);
   thisHist__112->GetXaxis()->SetTitleSize(0.06);
   thisHist__112->GetXaxis()->SetTitleOffset(0.95);
   thisHist__112->GetXaxis()->SetTitleFont(132);
   thisHist__112->GetYaxis()->SetTitle("d#sigma/dW^{2}_{\\mathrm{exp}} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   thisHist__112->GetYaxis()->SetNdivisions(505);
   thisHist__112->GetYaxis()->SetLabelFont(132);
   thisHist__112->GetYaxis()->SetLabelSize(0.05);
   thisHist__112->GetYaxis()->SetTitleSize(0.06);
   thisHist__112->GetYaxis()->SetTitleOffset(1.1);
   thisHist__112->GetYaxis()->SetTitleFont(132);
   thisHist__112->GetZaxis()->SetLabelFont(132);
   thisHist__112->GetZaxis()->SetLabelSize(0.05);
   thisHist__112->GetZaxis()->SetTitleSize(0.06);
   thisHist__112->GetZaxis()->SetTitleFont(132);
   thisHist__112->Draw("sameaxis");
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> T2K_CC1pip_w_reco_macro.C <==
{
//=========Macro generated from canvas: can1/can1
//=========  (Thu Jan 23 17:11:03 2020) by ROOT version5.34/36

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,53,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(0.1917808,-45923.26,2.246575,282100);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.15);
   can1->SetRightMargin(0.12);
   can1->SetBottomMargin(0.14);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis49[14] = {0.5, 1.145, 1.175, 1.19, 1.205, 1.22, 1.235, 1.25, 1.265, 1.295, 1.325, 1.37, 1.43, 2}; 
   
   TH1D *projReco__97 = new TH1D("projReco__97","",13, xAxis49);
   projReco__97->SetBinContent(0,9.302326);
   projReco__97->SetBinContent(1,3305.669);
   projReco__97->SetBinContent(2,94971.76);
   projReco__97->SetBinContent(3,132679.3);
   projReco__97->SetBinContent(4,140980.7);
   projReco__97->SetBinContent(5,147992.4);
   projReco__97->SetBinContent(6,125023.5);
   projReco__97->SetBinContent(7,105544.1);
   projReco__97->SetBinContent(8,92407.46);
   projReco__97->SetBinContent(9,64879.15);
   projReco__97->SetBinContent(10,41201.75);
   projReco__97->SetBinContent(11,24539.85);
   projReco__97->SetBinContent(12,15653.74);
   projReco__97->SetBinContent(13,4307.467);
   projReco__97->SetBinContent(14,19068.42);
   projReco__97->SetBinError(0,3.797659);
   projReco__97->SetBinError(14,182.9026);
   projReco__97->SetMinimum(0);
   projReco__97->SetMaximum(246017.4);
   projReco__97->SetEntries(179001.6);
   projReco__97->SetDirectory(0);
   projReco__97->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   projReco__97->SetLineColor(ci);
   projReco__97->SetLineWidth(3);
   projReco__97->GetXaxis()->SetTitle("W^{2}_{\\mathrm{exp}} (GeV^{2})");
   projReco__97->GetXaxis()->SetRange(1,100);
   projReco__97->GetXaxis()->CenterTitle(true);
   projReco__97->GetXaxis()->SetNdivisions(505);
   projReco__97->GetXaxis()->SetLabelFont(132);
   projReco__97->GetXaxis()->SetLabelSize(0.05);
   projReco__97->GetXaxis()->SetTitleSize(0.06);
   projReco__97->GetXaxis()->SetTitleOffset(0.95);
   projReco__97->GetXaxis()->SetTitleFont(132);
   projReco__97->GetYaxis()->SetTitle("d#sigma/dW^{2}_{\\mathrm{exp}} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   projReco__97->GetYaxis()->SetNdivisions(505);
   projReco__97->GetYaxis()->SetLabelFont(132);
   projReco__97->GetYaxis()->SetLabelSize(0.05);
   projReco__97->GetYaxis()->SetTitleSize(0.06);
   projReco__97->GetYaxis()->SetTitleOffset(1.1);
   projReco__97->GetYaxis()->SetTitleFont(132);
   projReco__97->GetZaxis()->SetLabelFont(132);
   projReco__97->GetZaxis()->SetLabelSize(0.05);
   projReco__97->GetZaxis()->SetTitleSize(0.06);
   projReco__97->GetZaxis()->SetTitleFont(132);
   projReco__97->Draw("HIST");
   Double_t xAxis50[14] = {0.5, 1.145, 1.175, 1.19, 1.205, 1.22, 1.235, 1.25, 1.265, 1.295, 1.325, 1.37, 1.43, 2}; 
   
   TH1D *projReco__98 = new TH1D("projReco__98","",13, xAxis50);
   projReco__98->SetBinContent(0,9.302326);
   projReco__98->SetBinContent(1,3305.669);
   projReco__98->SetBinContent(2,94971.76);
   projReco__98->SetBinContent(3,132679.3);
   projReco__98->SetBinContent(4,140980.7);
   projReco__98->SetBinContent(5,147992.4);
   projReco__98->SetBinContent(6,125023.5);
   projReco__98->SetBinContent(7,105544.1);
   projReco__98->SetBinContent(8,92407.46);
   projReco__98->SetBinContent(9,64879.15);
   projReco__98->SetBinContent(10,41201.75);
   projReco__98->SetBinContent(11,24539.85);
   projReco__98->SetBinContent(12,15653.74);
   projReco__98->SetBinContent(13,4307.467);
   projReco__98->SetBinContent(14,19068.42);
   projReco__98->SetBinError(0,3.797659);
   projReco__98->SetBinError(14,182.9026);
   projReco__98->SetMinimum(0);
   projReco__98->SetMaximum(246017.4);
   projReco__98->SetEntries(179001.6);
   projReco__98->SetDirectory(0);
   projReco__98->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__98->SetLineColor(ci);
   projReco__98->SetLineWidth(3);
   projReco__98->GetXaxis()->SetTitle("W^{2}_{\\mathrm{exp}} (GeV^{2})");
   projReco__98->GetXaxis()->SetRange(1,100);
   projReco__98->GetXaxis()->CenterTitle(true);
   projReco__98->GetXaxis()->SetNdivisions(505);
   projReco__98->GetXaxis()->SetLabelFont(132);
   projReco__98->GetXaxis()->SetLabelSize(0.05);
   projReco__98->GetXaxis()->SetTitleSize(0.06);
   projReco__98->GetXaxis()->SetTitleOffset(0.95);
   projReco__98->GetXaxis()->SetTitleFont(132);
   projReco__98->GetYaxis()->SetTitle("d#sigma/dW^{2}_{\\mathrm{exp}} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   projReco__98->GetYaxis()->SetNdivisions(505);
   projReco__98->GetYaxis()->SetLabelFont(132);
   projReco__98->GetYaxis()->SetLabelSize(0.05);
   projReco__98->GetYaxis()->SetTitleSize(0.06);
   projReco__98->GetYaxis()->SetTitleOffset(1.1);
   projReco__98->GetYaxis()->SetTitleFont(132);
   projReco__98->GetZaxis()->SetLabelFont(132);
   projReco__98->GetZaxis()->SetLabelSize(0.05);
   projReco__98->GetZaxis()->SetTitleSize(0.06);
   projReco__98->GetZaxis()->SetTitleFont(132);
   projReco__98->Draw("HIST SAME");
   Double_t xAxis51[16] = {0.5, 1.13, 1.16, 1.175, 1.19, 1.205, 1.22, 1.235, 1.25, 1.265, 1.28, 1.295, 1.325, 1.37, 1.43, 2}; 
   
   TH1D *projReco__99 = new TH1D("projReco__99","",15, xAxis51);
   projReco__99->SetBinContent(0,22.22222);
   projReco__99->SetBinContent(1,3552.285);
   projReco__99->SetBinContent(2,106967.2);
   projReco__99->SetBinContent(3,154597.9);
   projReco__99->SetBinContent(4,208874.8);
   projReco__99->SetBinContent(5,218880.9);
   projReco__99->SetBinContent(6,223652.2);
   projReco__99->SetBinContent(7,175209.8);
   projReco__99->SetBinContent(8,141440.4);
   projReco__99->SetBinContent(9,117953.5);
   projReco__99->SetBinContent(10,83838.35);
   projReco__99->SetBinContent(11,73321.94);
   projReco__99->SetBinContent(12,48529.74);
   projReco__99->SetBinContent(13,27079.86);
   projReco__99->SetBinContent(14,16331.91);
   projReco__99->SetBinContent(15,4422.155);
   projReco__99->SetBinContent(16,22428.07);
   projReco__99->SetBinError(0,5.939139);
   projReco__99->SetBinError(16,198.362);
   projReco__99->SetEntries(231322.5);
   projReco__99->SetDirectory(0);
   projReco__99->SetStats(0);

   ci = TColor::GetColor("#00cc00");
   projReco__99->SetLineColor(ci);
   projReco__99->SetLineWidth(3);
   projReco__99->GetXaxis()->SetTitle("W [GeV]");
   projReco__99->GetXaxis()->SetRange(1,100);
   projReco__99->GetXaxis()->CenterTitle(true);
   projReco__99->GetXaxis()->SetNdivisions(505);
   projReco__99->GetXaxis()->SetLabelFont(132);
   projReco__99->GetXaxis()->SetLabelSize(0.05);
   projReco__99->GetXaxis()->SetTitleSize(0.06);
   projReco__99->GetXaxis()->SetTitleFont(132);
   projReco__99->GetYaxis()->SetNdivisions(505);
   projReco__99->GetYaxis()->SetLabelFont(132);
   projReco__99->GetYaxis()->SetLabelSize(0.05);
   projReco__99->GetYaxis()->SetTitleSize(0.06);
   projReco__99->GetYaxis()->SetTitleFont(132);
   projReco__99->GetZaxis()->SetLabelFont(132);
   projReco__99->GetZaxis()->SetLabelSize(0.05);
   projReco__99->GetZaxis()->SetTitleSize(0.06);
   projReco__99->GetZaxis()->SetTitleFont(132);
   projReco__99->Draw("HIST SAME");
   Double_t xAxis52[16] = {0.5, 1.16, 1.19, 1.205, 1.22, 1.235, 1.25, 1.265, 1.28, 1.295, 1.31, 1.34, 1.37, 1.415, 1.49, 2}; 
   
   TH1D *projReco__100 = new TH1D("projReco__100","",15, xAxis52);
   projReco__100->SetBinContent(0,13.63636);
   projReco__100->SetBinContent(1,3333.84);
   projReco__100->SetBinContent(2,95630.88);
   projReco__100->SetBinContent(3,135913.9);
   projReco__100->SetBinContent(4,152276);
   projReco__100->SetBinContent(5,135009.5);
   projReco__100->SetBinContent(6,120619.8);
   projReco__100->SetBinContent(7,112790.7);
   projReco__100->SetBinContent(8,90055.49);
   projReco__100->SetBinContent(9,83289.4);
   projReco__100->SetBinContent(10,71295.81);
   projReco__100->SetBinContent(11,49066.93);
   projReco__100->SetBinContent(12,36338.22);
   projReco__100->SetBinContent(13,23330.2);
   projReco__100->SetBinContent(14,13424.63);
   projReco__100->SetBinContent(15,4616.338);
   projReco__100->SetBinContent(16,28545.1);
   projReco__100->SetBinError(0,4.545455);
   projReco__100->SetBinError(16,236.5814);
   projReco__100->SetEntries(196785.6);
   projReco__100->SetDirectory(0);
   projReco__100->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   projReco__100->SetLineColor(ci);
   projReco__100->SetLineWidth(3);
   projReco__100->GetXaxis()->SetTitle("W [GeV]");
   projReco__100->GetXaxis()->SetRange(1,100);
   projReco__100->GetXaxis()->CenterTitle(true);
   projReco__100->GetXaxis()->SetNdivisions(505);
   projReco__100->GetXaxis()->SetLabelFont(132);
   projReco__100->GetXaxis()->SetLabelSize(0.05);
   projReco__100->GetXaxis()->SetTitleSize(0.06);
   projReco__100->GetXaxis()->SetTitleFont(132);
   projReco__100->GetYaxis()->SetNdivisions(505);
   projReco__100->GetYaxis()->SetLabelFont(132);
   projReco__100->GetYaxis()->SetLabelSize(0.05);
   projReco__100->GetYaxis()->SetTitleSize(0.06);
   projReco__100->GetYaxis()->SetTitleFont(132);
   projReco__100->GetZaxis()->SetLabelFont(132);
   projReco__100->GetZaxis()->SetLabelSize(0.05);
   projReco__100->GetZaxis()->SetTitleSize(0.06);
   projReco__100->GetZaxis()->SetTitleFont(132);
   projReco__100->Draw("HIST SAME");
   Double_t xAxis53[15] = {0.5, 1.16, 1.19, 1.205, 1.22, 1.235, 1.25, 1.265, 1.28, 1.295, 1.325, 1.355, 1.4, 1.475, 2}; 
   
   TH1D *projReco__101 = new TH1D("projReco__101","",14, xAxis53);
   projReco__101->SetBinContent(0,10.60606);
   projReco__101->SetBinContent(1,3202.602);
   projReco__101->SetBinContent(2,99041.55);
   projReco__101->SetBinContent(3,143018.8);
   projReco__101->SetBinContent(4,169239.1);
   projReco__101->SetBinContent(5,150906);
   projReco__101->SetBinContent(6,133096.8);
   projReco__101->SetBinContent(7,123862.8);
   projReco__101->SetBinContent(8,94121.55);
   projReco__101->SetBinContent(9,84432.32);
   projReco__101->SetBinContent(10,62171.98);
   projReco__101->SetBinContent(11,38525.83);
   projReco__101->SetBinContent(12,25666.99);
   projReco__101->SetBinContent(13,14573.06);
   projReco__101->SetBinContent(14,4940.043);
   projReco__101->SetBinContent(15,28626.67);
   projReco__101->SetBinError(0,4.008714);
   projReco__101->SetBinError(15,233.5101);
   projReco__101->SetEntries(202617.3);
   projReco__101->SetDirectory(0);
   projReco__101->SetStats(0);

   ci = TColor::GetColor("#333333");
   projReco__101->SetLineColor(ci);
   projReco__101->SetLineWidth(3);
   projReco__101->GetXaxis()->SetTitle("W [GeV]");
   projReco__101->GetXaxis()->SetRange(1,100);
   projReco__101->GetXaxis()->CenterTitle(true);
   projReco__101->GetXaxis()->SetNdivisions(505);
   projReco__101->GetXaxis()->SetLabelFont(132);
   projReco__101->GetXaxis()->SetLabelSize(0.05);
   projReco__101->GetXaxis()->SetTitleSize(0.06);
   projReco__101->GetXaxis()->SetTitleFont(132);
   projReco__101->GetYaxis()->SetNdivisions(505);
   projReco__101->GetYaxis()->SetLabelFont(132);
   projReco__101->GetYaxis()->SetLabelSize(0.05);
   projReco__101->GetYaxis()->SetTitleSize(0.06);
   projReco__101->GetYaxis()->SetTitleFont(132);
   projReco__101->GetZaxis()->SetLabelFont(132);
   projReco__101->GetZaxis()->SetLabelSize(0.05);
   projReco__101->GetZaxis()->SetTitleSize(0.06);
   projReco__101->GetZaxis()->SetTitleFont(132);
   projReco__101->Draw("HIST SAME");
   Double_t xAxis54[16] = {0.5, 1.16, 1.19, 1.205, 1.22, 1.235, 1.25, 1.265, 1.28, 1.295, 1.31, 1.34, 1.37, 1.415, 1.49, 2}; 
   
   TH1D *projReco__102 = new TH1D("projReco__102","",15, xAxis54);
   projReco__102->SetBinContent(0,4.545455);
   projReco__102->SetBinContent(1,3629.298);
   projReco__102->SetBinContent(2,109263.5);
   projReco__102->SetBinContent(3,161248.5);
   projReco__102->SetBinContent(4,186979.6);
   projReco__102->SetBinContent(5,169472.1);
   projReco__102->SetBinContent(6,152190.1);
   projReco__102->SetBinContent(7,138065.6);
   projReco__102->SetBinContent(8,107489.3);
   projReco__102->SetBinContent(9,95178.36);
   projReco__102->SetBinContent(10,79254.92);
   projReco__102->SetBinContent(11,52737.82);
   projReco__102->SetBinContent(12,37615.74);
   projReco__102->SetBinContent(13,25551.31);
   projReco__102->SetBinContent(14,15123.97);
   projReco__102->SetBinContent(15,5329.354);
   projReco__102->SetBinContent(16,30933.33);
   projReco__102->SetBinError(0,2.624319);
   projReco__102->SetBinError(16,246.2795);
   projReco__102->SetEntries(229194.5);
   projReco__102->SetDirectory(0);
   projReco__102->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   projReco__102->SetLineColor(ci);
   projReco__102->SetLineWidth(3);
   projReco__102->GetXaxis()->SetTitle("W [GeV]");
   projReco__102->GetXaxis()->SetRange(1,100);
   projReco__102->GetXaxis()->CenterTitle(true);
   projReco__102->GetXaxis()->SetNdivisions(505);
   projReco__102->GetXaxis()->SetLabelFont(132);
   projReco__102->GetXaxis()->SetLabelSize(0.05);
   projReco__102->GetXaxis()->SetTitleSize(0.06);
   projReco__102->GetXaxis()->SetTitleFont(132);
   projReco__102->GetYaxis()->SetNdivisions(505);
   projReco__102->GetYaxis()->SetLabelFont(132);
   projReco__102->GetYaxis()->SetLabelSize(0.05);
   projReco__102->GetYaxis()->SetTitleSize(0.06);
   projReco__102->GetYaxis()->SetTitleFont(132);
   projReco__102->GetZaxis()->SetLabelFont(132);
   projReco__102->GetZaxis()->SetLabelSize(0.05);
   projReco__102->GetZaxis()->SetTitleSize(0.06);
   projReco__102->GetZaxis()->SetTitleFont(132);
   projReco__102->Draw("HIST SAME");
   
   TLegend *leg = new TLegend(0.28,0.9,0.85,1,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("thisHist","NEUT","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","NuWro","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 02a","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10a","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("thisHist","GENIE 10b","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis55[14] = {0.5, 1.145, 1.175, 1.19, 1.205, 1.22, 1.235, 1.25, 1.265, 1.295, 1.325, 1.37, 1.43, 2}; 
   
   TH1D *projReco__103 = new TH1D("projReco__103","",13, xAxis55);
   projReco__103->SetBinContent(0,9.302326);
   projReco__103->SetBinContent(1,3305.669);
   projReco__103->SetBinContent(2,94971.76);
   projReco__103->SetBinContent(3,132679.3);
   projReco__103->SetBinContent(4,140980.7);
   projReco__103->SetBinContent(5,147992.4);
   projReco__103->SetBinContent(6,125023.5);
   projReco__103->SetBinContent(7,105544.1);
   projReco__103->SetBinContent(8,92407.46);
   projReco__103->SetBinContent(9,64879.15);
   projReco__103->SetBinContent(10,41201.75);
   projReco__103->SetBinContent(11,24539.85);
   projReco__103->SetBinContent(12,15653.74);
   projReco__103->SetBinContent(13,4307.467);
   projReco__103->SetBinContent(14,19068.42);
   projReco__103->SetBinError(0,3.797659);
   projReco__103->SetBinError(14,182.9026);
   projReco__103->SetMinimum(0);
   projReco__103->SetMaximum(246017.4);
   projReco__103->SetEntries(179001.6);
   projReco__103->SetDirectory(0);
   projReco__103->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   projReco__103->SetLineColor(ci);
   projReco__103->SetLineWidth(3);
   projReco__103->GetXaxis()->SetTitle("W^{2}_{\\mathrm{exp}} (GeV^{2})");
   projReco__103->GetXaxis()->SetRange(1,100);
   projReco__103->GetXaxis()->CenterTitle(true);
   projReco__103->GetXaxis()->SetNdivisions(505);
   projReco__103->GetXaxis()->SetLabelFont(132);
   projReco__103->GetXaxis()->SetLabelSize(0.05);
   projReco__103->GetXaxis()->SetTitleSize(0.06);
   projReco__103->GetXaxis()->SetTitleOffset(0.95);
   projReco__103->GetXaxis()->SetTitleFont(132);
   projReco__103->GetYaxis()->SetTitle("d#sigma/dW^{2}_{\\mathrm{exp}} (#times 10^{-38} cm^{2}/GeV^{2}/nucleon)");
   projReco__103->GetYaxis()->SetNdivisions(505);
   projReco__103->GetYaxis()->SetLabelFont(132);
   projReco__103->GetYaxis()->SetLabelSize(0.05);
   projReco__103->GetYaxis()->SetTitleSize(0.06);
   projReco__103->GetYaxis()->SetTitleOffset(1.1);
   projReco__103->GetYaxis()->SetTitleFont(132);
   projReco__103->GetZaxis()->SetLabelFont(132);
   projReco__103->GetZaxis()->SetLabelSize(0.05);
   projReco__103->GetZaxis()->SetTitleSize(0.06);
   projReco__103->GetZaxis()->SetTitleFont(132);
   projReco__103->Draw("sameaxis");
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}

